Precise measurement of the $f_s/f_d$ ratio of fragmentation fractions and of $B^0_s$ decay branching fractions

The ratio of the $B^0_s$ and $B^0$ fragmentation fractions, $f_s/f_d$, in proton-proton collisions at the LHC, is obtained as a function of $B$-meson transverse momentum and collision centre-of-mass energy from the combined analysis of different $B$-decay channels measured by the LHCb experiment. The results are described by a linear function of the meson transverse momentum, or with a function inspired by Tsallis statistics. Precise measurements of the branching fractions of the $B^0_s \to J/\psi \phi$ and $B^0_s \to D^-_s \pi^+$ decays are performed, reducing their uncertainty by about a factor of two with respect to previous world averages. Numerous $B^0_s$ decay branching fractions, measured at the LHCb experiment, are also updated using the new values of $f_s/f_d$ and branching fractions of normalisation channels. These results reduce a major source of systematic uncertainty in several searches for new physics performed through measurements of $B^0_s$ branching fractions.

==> figs/Fig1a.C <==
void linear_vslopes_vintercs_jpsix_7tev_paper()
{
//=========Macro generated from canvas: c_p_jpsi7/c_p_jpsi7
//=========  (Tue Mar  9 14:59:52 2021) by ROOT version 6.22/02
   TCanvas *c_p_jpsi7 = new TCanvas("c_p_jpsi7", "c_p_jpsi7",95,159,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_jpsi7->SetHighLightColor(2);
   c_p_jpsi7->Range(-10,0.08051282,45.55556,0.1830769);
   c_p_jpsi7->SetFillColor(0);
   c_p_jpsi7->SetBorderMode(0);
   c_p_jpsi7->SetBorderSize(2);
   c_p_jpsi7->SetTickx(1);
   c_p_jpsi7->SetTicky(1);
   c_p_jpsi7->SetLeftMargin(0.18);
   c_p_jpsi7->SetRightMargin(0.01);
   c_p_jpsi7->SetTopMargin(0.03);
   c_p_jpsi7->SetBottomMargin(0.19);
   c_p_jpsi7->SetFrameLineWidth(2);
   c_p_jpsi7->SetFrameBorderMode(0);
   c_p_jpsi7->SetFrameLineWidth(2);
   c_p_jpsi7->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3001[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3001[12] = {
   0.1158698,
   0.1239866,
   0.1168121,
   0.1191638,
   0.1188727,
   0.1251476,
   0.1265045,
   0.1264138,
   0.1126553,
   0.1131588,
   0.1155616,
   0.1141535};
   Double_t Graph0_felx3001[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3001[12] = {
   0.002528166,
   0.002514347,
   0.002290594,
   0.002343277,
   0.002338056,
   0.002639304,
   0.002833,
   0.00306701,
   0.003061286,
   0.002908398,
   0.002910104,
   0.002670961};
   Double_t Graph0_fehx3001[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3001[12] = {
   0.002528166,
   0.002514347,
   0.002290594,
   0.002343277,
   0.002338056,
   0.002639304,
   0.002833,
   0.00306701,
   0.003061286,
   0.002908398,
   0.002910104,
   0.002670961};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,45);
   Graph_Graph03001->SetMinimum(0.1);
   Graph_Graph03001->SetMaximum(0.18);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("ap");
   
   TF1 *Rfunc7tev1 = new TF1("Rfunc7tev","[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   Rfunc7tev1->SetFillColor(1);
   Rfunc7tev1->SetFillStyle(0);
   Rfunc7tev1->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   Rfunc7tev1->SetLineColor(ci);
   Rfunc7tev1->SetLineWidth(2);
   Rfunc7tev1->GetXaxis()->SetNdivisions(505);
   Rfunc7tev1->GetXaxis()->SetLabelFont(132);
   Rfunc7tev1->GetXaxis()->SetLabelOffset(0.01);
   Rfunc7tev1->GetXaxis()->SetLabelSize(0.07);
   Rfunc7tev1->GetXaxis()->SetTitleSize(0.1);
   Rfunc7tev1->GetXaxis()->SetTitleOffset(0.8);
   Rfunc7tev1->GetXaxis()->SetTitleFont(132);
   Rfunc7tev1->GetYaxis()->SetLabelFont(132);
   Rfunc7tev1->GetYaxis()->SetLabelOffset(0.01);
   Rfunc7tev1->GetYaxis()->SetLabelSize(0.07);
   Rfunc7tev1->GetYaxis()->SetTitleSize(0.1);
   Rfunc7tev1->GetYaxis()->SetTitleOffset(0.8);
   Rfunc7tev1->GetYaxis()->SetTitleFont(132);
   Rfunc7tev1->SetParameter(0,0.2439957);
   Rfunc7tev1->SetParError(0,0);
   Rfunc7tev1->SetParLimits(0,0.21,0.35);
   Rfunc7tev1->SetParameter(1,-0.001034632);
   Rfunc7tev1->SetParError(1,0);
   Rfunc7tev1->SetParLimits(1,-0.003,0.001);
   Rfunc7tev1->SetParameter(2,0.5045359);
   Rfunc7tev1->SetParError(2,0);
   Rfunc7tev1->SetParLimits(2,0.2,0.6);
   Rfunc7tev1->Draw("SAME");
   
   Double_t Rfunc7tev_errorband_fx1001[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t Rfunc7tev_errorband_fy1001[1000] = {
   0.1231046,
   0.1230811,
   0.1230576,
   0.1230341,
   0.1230106,
   0.1229871,
   0.1229636,
   0.1229401,
   0.1229166,
   0.1228932,
   0.1228697,
   0.1228462,
   0.1228227,
   0.1227992,
   0.1227757,
   0.1227522,
   0.1227287,
   0.1227052,
   0.1226817,
   0.1226583,
   0.1226348,
   0.1226113,
   0.1225878,
   0.1225643,
   0.1225408,
   0.1225173,
   0.1224938,
   0.1224703,
   0.1224468,
   0.1224233,
   0.1223999,
   0.1223764,
   0.1223529,
   0.1223294,
   0.1223059,
   0.1222824,
   0.1222589,
   0.1222354,
   0.1222119,
   0.1221884,
   0.122165,
   0.1221415,
   0.122118,
   0.1220945,
   0.122071,
   0.1220475,
   0.122024,
   0.1220005,
   0.121977,
   0.1219535,
   0.12193,
   0.1219066,
   0.1218831,
   0.1218596,
   0.1218361,
   0.1218126,
   0.1217891,
   0.1217656,
   0.1217421,
   0.1217186,
   0.1216951,
   0.1216717,
   0.1216482,
   0.1216247,
   0.1216012,
   0.1215777,
   0.1215542,
   0.1215307,
   0.1215072,
   0.1214837,
   0.1214602,
   0.1214368,
   0.1214133,
   0.1213898,
   0.1213663,
   0.1213428,
   0.1213193,
   0.1212958,
   0.1212723,
   0.1212488,
   0.1212253,
   0.1212018,
   0.1211784,
   0.1211549,
   0.1211314,
   0.1211079,
   0.1210844,
   0.1210609,
   0.1210374,
   0.1210139,
   0.1209904,
   0.1209669,
   0.1209435,
   0.12092,
   0.1208965,
   0.120873,
   0.1208495,
   0.120826,
   0.1208025,
   0.120779,
   0.1207555,
   0.120732,
   0.1207085,
   0.1206851,
   0.1206616,
   0.1206381,
   0.1206146,
   0.1205911,
   0.1205676,
   0.1205441,
   0.1205206,
   0.1204971,
   0.1204736,
   0.1204502,
   0.1204267,
   0.1204032,
   0.1203797,
   0.1203562,
   0.1203327,
   0.1203092,
   0.1202857,
   0.1202622,
   0.1202387,
   0.1202153,
   0.1201918,
   0.1201683,
   0.1201448,
   0.1201213,
   0.1200978,
   0.1200743,
   0.1200508,
   0.1200273,
   0.1200038,
   0.1199803,
   0.1199569,
   0.1199334,
   0.1199099,
   0.1198864,
   0.1198629,
   0.1198394,
   0.1198159,
   0.1197924,
   0.1197689,
   0.1197454,
   0.119722,
   0.1196985,
   0.119675,
   0.1196515,
   0.119628,
   0.1196045,
   0.119581,
   0.1195575,
   0.119534,
   0.1195105,
   0.119487,
   0.1194636,
   0.1194401,
   0.1194166,
   0.1193931,
   0.1193696,
   0.1193461,
   0.1193226,
   0.1192991,
   0.1192756,
   0.1192521,
   0.1192287,
   0.1192052,
   0.1191817,
   0.1191582,
   0.1191347,
   0.1191112,
   0.1190877,
   0.1190642,
   0.1190407,
   0.1190172,
   0.1189937,
   0.1189703,
   0.1189468,
   0.1189233,
   0.1188998,
   0.1188763,
   0.1188528,
   0.1188293,
   0.1188058,
   0.1187823,
   0.1187588,
   0.1187354,
   0.1187119,
   0.1186884,
   0.1186649,
   0.1186414,
   0.1186179,
   0.1185944,
   0.1185709,
   0.1185474,
   0.1185239,
   0.1185005,
   0.118477,
   0.1184535,
   0.11843,
   0.1184065,
   0.118383,
   0.1183595,
   0.118336,
   0.1183125,
   0.118289,
   0.1182655,
   0.1182421,
   0.1182186,
   0.1181951,
   0.1181716,
   0.1181481,
   0.1181246,
   0.1181011,
   0.1180776,
   0.1180541,
   0.1180306,
   0.1180072,
   0.1179837,
   0.1179602,
   0.1179367,
   0.1179132,
   0.1178897,
   0.1178662,
   0.1178427,
   0.1178192,
   0.1177957,
   0.1177722,
   0.1177488,
   0.1177253,
   0.1177018,
   0.1176783,
   0.1176548,
   0.1176313,
   0.1176078,
   0.1175843,
   0.1175608,
   0.1175373,
   0.1175139,
   0.1174904,
   0.1174669,
   0.1174434,
   0.1174199,
   0.1173964,
   0.1173729,
   0.1173494,
   0.1173259,
   0.1173024,
   0.1172789,
   0.1172555,
   0.117232,
   0.1172085,
   0.117185,
   0.1171615,
   0.117138,
   0.1171145,
   0.117091,
   0.1170675,
   0.117044,
   0.1170206,
   0.1169971,
   0.1169736,
   0.1169501,
   0.1169266,
   0.1169031,
   0.1168796,
   0.1168561,
   0.1168326,
   0.1168091,
   0.1167857,
   0.1167622,
   0.1167387,
   0.1167152,
   0.1166917,
   0.1166682,
   0.1166447,
   0.1166212,
   0.1165977,
   0.1165742,
   0.1165507,
   0.1165273,
   0.1165038,
   0.1164803,
   0.1164568,
   0.1164333,
   0.1164098,
   0.1163863,
   0.1163628,
   0.1163393,
   0.1163158,
   0.1162924,
   0.1162689,
   0.1162454,
   0.1162219,
   0.1161984,
   0.1161749,
   0.1161514,
   0.1161279,
   0.1161044,
   0.1160809,
   0.1160574,
   0.116034,
   0.1160105,
   0.115987,
   0.1159635,
   0.11594,
   0.1159165,
   0.115893,
   0.1158695,
   0.115846,
   0.1158225,
   0.1157991,
   0.1157756,
   0.1157521,
   0.1157286,
   0.1157051,
   0.1156816,
   0.1156581,
   0.1156346,
   0.1156111,
   0.1155876,
   0.1155642,
   0.1155407,
   0.1155172,
   0.1154937,
   0.1154702,
   0.1154467,
   0.1154232,
   0.1153997,
   0.1153762,
   0.1153527,
   0.1153292,
   0.1153058,
   0.1152823,
   0.1152588,
   0.1152353,
   0.1152118,
   0.1151883,
   0.1151648,
   0.1151413,
   0.1151178,
   0.1150943,
   0.1150709,
   0.1150474,
   0.1150239,
   0.1150004,
   0.1149769,
   0.1149534,
   0.1149299,
   0.1149064,
   0.1148829,
   0.1148594,
   0.1148359,
   0.1148125,
   0.114789,
   0.1147655,
   0.114742,
   0.1147185,
   0.114695,
   0.1146715,
   0.114648,
   0.1146245,
   0.114601,
   0.1145776,
   0.1145541,
   0.1145306,
   0.1145071,
   0.1144836,
   0.1144601,
   0.1144366,
   0.1144131,
   0.1143896,
   0.1143661,
   0.1143426,
   0.1143192,
   0.1142957,
   0.1142722,
   0.1142487,
   0.1142252,
   0.1142017,
   0.1141782,
   0.1141547,
   0.1141312,
   0.1141077,
   0.1140843,
   0.1140608,
   0.1140373,
   0.1140138,
   0.1139903,
   0.1139668,
   0.1139433,
   0.1139198,
   0.1138963,
   0.1138728,
   0.1138494,
   0.1138259,
   0.1138024,
   0.1137789,
   0.1137554,
   0.1137319,
   0.1137084,
   0.1136849,
   0.1136614,
   0.1136379,
   0.1136144,
   0.113591,
   0.1135675,
   0.113544,
   0.1135205,
   0.113497,
   0.1134735,
   0.11345,
   0.1134265,
   0.113403,
   0.1133795,
   0.1133561,
   0.1133326,
   0.1133091,
   0.1132856,
   0.1132621,
   0.1132386,
   0.1132151,
   0.1131916,
   0.1131681,
   0.1131446,
   0.1131211,
   0.1130977,
   0.1130742,
   0.1130507,
   0.1130272,
   0.1130037,
   0.1129802,
   0.1129567,
   0.1129332,
   0.1129097,
   0.1128862,
   0.1128628,
   0.1128393,
   0.1128158,
   0.1127923,
   0.1127688,
   0.1127453,
   0.1127218,
   0.1126983,
   0.1126748,
   0.1126513,
   0.1126278,
   0.1126044,
   0.1125809,
   0.1125574,
   0.1125339,
   0.1125104,
   0.1124869,
   0.1124634,
   0.1124399,
   0.1124164,
   0.1123929,
   0.1123695,
   0.112346,
   0.1123225,
   0.112299,
   0.1122755,
   0.112252,
   0.1122285,
   0.112205,
   0.1121815,
   0.112158,
   0.1121346,
   0.1121111,
   0.1120876,
   0.1120641,
   0.1120406,
   0.1120171,
   0.1119936,
   0.1119701,
   0.1119466,
   0.1119231,
   0.1118996,
   0.1118762,
   0.1118527,
   0.1118292,
   0.1118057,
   0.1117822,
   0.1117587,
   0.1117352,
   0.1117117,
   0.1116882,
   0.1116647,
   0.1116413,
   0.1116178,
   0.1115943,
   0.1115708,
   0.1115473,
   0.1115238,
   0.1115003,
   0.1114768,
   0.1114533,
   0.1114298,
   0.1114063,
   0.1113829,
   0.1113594,
   0.1113359,
   0.1113124,
   0.1112889,
   0.1112654,
   0.1112419,
   0.1112184,
   0.1111949,
   0.1111714,
   0.111148,
   0.1111245,
   0.111101,
   0.1110775,
   0.111054,
   0.1110305,
   0.111007,
   0.1109835,
   0.11096,
   0.1109365,
   0.1109131,
   0.1108896,
   0.1108661,
   0.1108426,
   0.1108191,
   0.1107956,
   0.1107721,
   0.1107486,
   0.1107251,
   0.1107016,
   0.1106781,
   0.1106547,
   0.1106312,
   0.1106077,
   0.1105842,
   0.1105607,
   0.1105372,
   0.1105137,
   0.1104902,
   0.1104667,
   0.1104432,
   0.1104198,
   0.1103963,
   0.1103728,
   0.1103493,
   0.1103258,
   0.1103023,
   0.1102788,
   0.1102553,
   0.1102318,
   0.1102083,
   0.1101848,
   0.1101614,
   0.1101379,
   0.1101144,
   0.1100909,
   0.1100674,
   0.1100439,
   0.1100204,
   0.1099969,
   0.1099734,
   0.1099499,
   0.1099265,
   0.109903,
   0.1098795,
   0.109856,
   0.1098325,
   0.109809,
   0.1097855,
   0.109762,
   0.1097385,
   0.109715,
   0.1096915,
   0.1096681,
   0.1096446,
   0.1096211,
   0.1095976,
   0.1095741,
   0.1095506,
   0.1095271,
   0.1095036,
   0.1094801,
   0.1094566,
   0.1094332,
   0.1094097,
   0.1093862,
   0.1093627,
   0.1093392,
   0.1093157,
   0.1092922,
   0.1092687,
   0.1092452,
   0.1092217,
   0.1091983,
   0.1091748,
   0.1091513,
   0.1091278,
   0.1091043,
   0.1090808,
   0.1090573,
   0.1090338,
   0.1090103,
   0.1089868,
   0.1089633,
   0.1089399,
   0.1089164,
   0.1088929,
   0.1088694,
   0.1088459,
   0.1088224,
   0.1087989,
   0.1087754,
   0.1087519,
   0.1087284,
   0.108705,
   0.1086815,
   0.108658,
   0.1086345,
   0.108611,
   0.1085875,
   0.108564,
   0.1085405,
   0.108517,
   0.1084935,
   0.10847,
   0.1084466,
   0.1084231,
   0.1083996,
   0.1083761,
   0.1083526,
   0.1083291,
   0.1083056,
   0.1082821,
   0.1082586,
   0.1082351,
   0.1082117,
   0.1081882,
   0.1081647,
   0.1081412,
   0.1081177,
   0.1080942,
   0.1080707,
   0.1080472,
   0.1080237,
   0.1080002,
   0.1079768,
   0.1079533,
   0.1079298,
   0.1079063,
   0.1078828,
   0.1078593,
   0.1078358,
   0.1078123,
   0.1077888,
   0.1077653,
   0.1077418,
   0.1077184,
   0.1076949,
   0.1076714,
   0.1076479,
   0.1076244,
   0.1076009,
   0.1075774,
   0.1075539,
   0.1075304,
   0.1075069,
   0.1074835,
   0.10746,
   0.1074365,
   0.107413,
   0.1073895,
   0.107366,
   0.1073425,
   0.107319,
   0.1072955,
   0.107272,
   0.1072485,
   0.1072251,
   0.1072016,
   0.1071781,
   0.1071546,
   0.1071311,
   0.1071076,
   0.1070841,
   0.1070606,
   0.1070371,
   0.1070136,
   0.1069902,
   0.1069667,
   0.1069432,
   0.1069197,
   0.1068962,
   0.1068727,
   0.1068492,
   0.1068257,
   0.1068022,
   0.1067787,
   0.1067552,
   0.1067318,
   0.1067083,
   0.1066848,
   0.1066613,
   0.1066378,
   0.1066143,
   0.1065908,
   0.1065673,
   0.1065438,
   0.1065203,
   0.1064969,
   0.1064734,
   0.1064499,
   0.1064264,
   0.1064029,
   0.1063794,
   0.1063559,
   0.1063324,
   0.1063089,
   0.1062854,
   0.106262,
   0.1062385,
   0.106215,
   0.1061915,
   0.106168,
   0.1061445,
   0.106121,
   0.1060975,
   0.106074,
   0.1060505,
   0.106027,
   0.1060036,
   0.1059801,
   0.1059566,
   0.1059331,
   0.1059096,
   0.1058861,
   0.1058626,
   0.1058391,
   0.1058156,
   0.1057921,
   0.1057687,
   0.1057452,
   0.1057217,
   0.1056982,
   0.1056747,
   0.1056512,
   0.1056277,
   0.1056042,
   0.1055807,
   0.1055572,
   0.1055337,
   0.1055103,
   0.1054868,
   0.1054633,
   0.1054398,
   0.1054163,
   0.1053928,
   0.1053693,
   0.1053458,
   0.1053223,
   0.1052988,
   0.1052754,
   0.1052519,
   0.1052284,
   0.1052049,
   0.1051814,
   0.1051579,
   0.1051344,
   0.1051109,
   0.1050874,
   0.1050639,
   0.1050404,
   0.105017,
   0.1049935,
   0.10497,
   0.1049465,
   0.104923,
   0.1048995,
   0.104876,
   0.1048525,
   0.104829,
   0.1048055,
   0.1047821,
   0.1047586,
   0.1047351,
   0.1047116,
   0.1046881,
   0.1046646,
   0.1046411,
   0.1046176,
   0.1045941,
   0.1045706,
   0.1045472,
   0.1045237,
   0.1045002,
   0.1044767,
   0.1044532,
   0.1044297,
   0.1044062,
   0.1043827,
   0.1043592,
   0.1043357,
   0.1043122,
   0.1042888,
   0.1042653,
   0.1042418,
   0.1042183,
   0.1041948,
   0.1041713,
   0.1041478,
   0.1041243,
   0.1041008,
   0.1040773,
   0.1040539,
   0.1040304,
   0.1040069,
   0.1039834,
   0.1039599,
   0.1039364,
   0.1039129,
   0.1038894,
   0.1038659,
   0.1038424,
   0.1038189,
   0.1037955,
   0.103772,
   0.1037485,
   0.103725,
   0.1037015,
   0.103678,
   0.1036545,
   0.103631,
   0.1036075,
   0.103584,
   0.1035606,
   0.1035371,
   0.1035136,
   0.1034901,
   0.1034666,
   0.1034431,
   0.1034196,
   0.1033961,
   0.1033726,
   0.1033491,
   0.1033257,
   0.1033022,
   0.1032787,
   0.1032552,
   0.1032317,
   0.1032082,
   0.1031847,
   0.1031612,
   0.1031377,
   0.1031142,
   0.1030907,
   0.1030673,
   0.1030438,
   0.1030203,
   0.1029968,
   0.1029733,
   0.1029498,
   0.1029263,
   0.1029028,
   0.1028793,
   0.1028558,
   0.1028324,
   0.1028089,
   0.1027854,
   0.1027619,
   0.1027384,
   0.1027149,
   0.1026914,
   0.1026679,
   0.1026444,
   0.1026209,
   0.1025974,
   0.102574,
   0.1025505,
   0.102527,
   0.1025035,
   0.10248,
   0.1024565,
   0.102433,
   0.1024095,
   0.102386,
   0.1023625,
   0.1023391,
   0.1023156,
   0.1022921,
   0.1022686,
   0.1022451,
   0.1022216,
   0.1021981,
   0.1021746,
   0.1021511,
   0.1021276,
   0.1021041,
   0.1020807,
   0.1020572,
   0.1020337,
   0.1020102,
   0.1019867,
   0.1019632,
   0.1019397,
   0.1019162,
   0.1018927,
   0.1018692,
   0.1018458,
   0.1018223,
   0.1017988,
   0.1017753,
   0.1017518,
   0.1017283,
   0.1017048,
   0.1016813,
   0.1016578,
   0.1016343,
   0.1016109,
   0.1015874,
   0.1015639,
   0.1015404,
   0.1015169,
   0.1014934,
   0.1014699,
   0.1014464,
   0.1014229,
   0.1013994,
   0.1013759,
   0.1013525,
   0.101329,
   0.1013055,
   0.101282,
   0.1012585,
   0.101235,
   0.1012115,
   0.101188,
   0.1011645,
   0.101141,
   0.1011176,
   0.1010941,
   0.1010706,
   0.1010471,
   0.1010236,
   0.1010001,
   0.1009766,
   0.1009531,
   0.1009296,
   0.1009061,
   0.1008826,
   0.1008592,
   0.1008357,
   0.1008122,
   0.1007887,
   0.1007652,
   0.1007417,
   0.1007182,
   0.1006947,
   0.1006712,
   0.1006477,
   0.1006243,
   0.1006008,
   0.1005773,
   0.1005538,
   0.1005303,
   0.1005068,
   0.1004833,
   0.1004598,
   0.1004363,
   0.1004128,
   0.1003893,
   0.1003659,
   0.1003424,
   0.1003189,
   0.1002954,
   0.1002719,
   0.1002484,
   0.1002249,
   0.1002014,
   0.1001779,
   0.1001544,
   0.100131,
   0.1001075,
   0.100084,
   0.1000605,
   0.100037,
   0.1000135,
   0.09999001,
   0.09996652,
   0.09994303,
   0.09991954,
   0.09989605,
   0.09987256,
   0.09984907,
   0.09982558,
   0.09980209,
   0.0997786,
   0.09975511,
   0.09973162,
   0.09970813,
   0.09968464,
   0.09966115,
   0.09963766};
   Double_t Rfunc7tev_errorband_fex1001[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Rfunc7tev_errorband_fey1001[1000] = {
   0.001195823,
   0.001190943,
   0.001186074,
   0.001181217,
   0.001176373,
   0.001171541,
   0.001166721,
   0.001161914,
   0.00115712,
   0.001152338,
   0.00114757,
   0.001142815,
   0.001138073,
   0.001133345,
   0.001128631,
   0.001123931,
   0.001119245,
   0.001114573,
   0.001109916,
   0.001105273,
   0.001100645,
   0.001096032,
   0.001091435,
   0.001086853,
   0.001082286,
   0.001077735,
   0.001073201,
   0.001068682,
   0.00106418,
   0.001059695,
   0.001055226,
   0.001050774,
   0.00104634,
   0.001041923,
   0.001037524,
   0.001033143,
   0.00102878,
   0.001024436,
   0.00102011,
   0.001015803,
   0.001011515,
   0.001007247,
   0.001002998,
   0.000998769,
   0.0009945602,
   0.0009903717,
   0.0009862039,
   0.000982057,
   0.0009779312,
   0.0009738269,
   0.0009697443,
   0.0009656836,
   0.0009616453,
   0.0009576295,
   0.0009536365,
   0.0009496666,
   0.0009457201,
   0.0009417973,
   0.0009378985,
   0.0009340241,
   0.0009301742,
   0.0009263492,
   0.0009225495,
   0.0009187753,
   0.0009150269,
   0.0009113047,
   0.000907609,
   0.0009039401,
   0.0009002984,
   0.0008966841,
   0.0008930977,
   0.0008895393,
   0.0008860095,
   0.0008825085,
   0.0008790366,
   0.0008755943,
   0.0008721818,
   0.0008687996,
   0.0008654479,
   0.0008621271,
   0.0008588376,
   0.0008555798,
   0.000852354,
   0.0008491606,
   0.0008459999,
   0.0008428723,
   0.0008397782,
   0.0008367179,
   0.0008336919,
   0.0008307004,
   0.000827744,
   0.0008248228,
   0.0008219375,
   0.0008190882,
   0.0008162754,
   0.0008134994,
   0.0008107607,
   0.0008080596,
   0.0008053965,
   0.0008027718,
   0.0008001858,
   0.000797639,
   0.0007951316,
   0.0007926642,
   0.000790237,
   0.0007878504,
   0.0007855048,
   0.0007832006,
   0.0007809381,
   0.0007787177,
   0.0007765397,
   0.0007744046,
   0.0007723126,
   0.0007702641,
   0.0007682596,
   0.0007662992,
   0.0007643834,
   0.0007625124,
   0.0007606867,
   0.0007589065,
   0.0007571722,
   0.0007554841,
   0.0007538425,
   0.0007522476,
   0.0007506999,
   0.0007491995,
   0.0007477469,
   0.0007463421,
   0.0007449856,
   0.0007436776,
   0.0007424183,
   0.000741208,
   0.000740047,
   0.0007389354,
   0.0007378735,
   0.0007368614,
   0.0007358995,
   0.0007349879,
   0.0007341268,
   0.0007333164,
   0.0007325568,
   0.0007318482,
   0.0007311907,
   0.0007305845,
   0.0007300297,
   0.0007295265,
   0.0007290749,
   0.000728675,
   0.0007283269,
   0.0007280307,
   0.0007277865,
   0.0007275943,
   0.0007274541,
   0.000727366,
   0.00072733,
   0.0007273461,
   0.0007274143,
   0.0007275346,
   0.0007277069,
   0.0007279313,
   0.0007282076,
   0.0007285358,
   0.0007289159,
   0.0007293478,
   0.0007298313,
   0.0007303664,
   0.0007309529,
   0.0007315908,
   0.0007322799,
   0.00073302,
   0.0007338111,
   0.0007346528,
   0.0007355451,
   0.0007364878,
   0.0007374807,
   0.0007385236,
   0.0007396162,
   0.0007407584,
   0.0007419499,
   0.0007431905,
   0.0007444799,
   0.0007458179,
   0.0007472043,
   0.0007486386,
   0.0007501208,
   0.0007516505,
   0.0007532273,
   0.0007548511,
   0.0007565215,
   0.0007582382,
   0.0007600009,
   0.0007618092,
   0.0007636629,
   0.0007655616,
   0.000767505,
   0.0007694927,
   0.0007715244,
   0.0007735998,
   0.0007757185,
   0.0007778801,
   0.0007800844,
   0.0007823308,
   0.0007846191,
   0.0007869489,
   0.0007893199,
   0.0007917316,
   0.0007941837,
   0.0007966759,
   0.0007992077,
   0.0008017787,
   0.0008043887,
   0.0008070372,
   0.0008097238,
   0.0008124482,
   0.0008152099,
   0.0008180087,
   0.0008208441,
   0.0008237157,
   0.0008266232,
   0.0008295662,
   0.0008325443,
   0.0008355572,
   0.0008386044,
   0.0008416856,
   0.0008448005,
   0.0008479485,
   0.0008511295,
   0.000854343,
   0.0008575886,
   0.000860866,
   0.0008641749,
   0.0008675148,
   0.0008708854,
   0.0008742864,
   0.0008777173,
   0.0008811779,
   0.0008846678,
   0.0008881867,
   0.0008917342,
   0.0008953099,
   0.0008989136,
   0.0009025449,
   0.0009062035,
   0.000909889,
   0.0009136011,
   0.0009173395,
   0.0009211038,
   0.0009248938,
   0.0009287092,
   0.0009325496,
   0.0009364147,
   0.0009403042,
   0.0009442179,
   0.0009481553,
   0.0009521163,
   0.0009561005,
   0.0009601076,
   0.0009641374,
   0.0009681895,
   0.0009722638,
   0.0009763598,
   0.0009804774,
   0.0009846163,
   0.0009887762,
   0.0009929568,
   0.0009971579,
   0.001001379,
   0.00100562,
   0.001009881,
   0.001014162,
   0.001018462,
   0.00102278,
   0.001027118,
   0.001031473,
   0.001035848,
   0.00104024,
   0.00104465,
   0.001049077,
   0.001053522,
   0.001057984,
   0.001062463,
   0.001066959,
   0.001071471,
   0.001076,
   0.001080545,
   0.001085105,
   0.001089681,
   0.001094273,
   0.00109888,
   0.001103502,
   0.001108139,
   0.001112791,
   0.001117457,
   0.001122138,
   0.001126833,
   0.001131542,
   0.001136265,
   0.001141001,
   0.001145751,
   0.001150514,
   0.00115529,
   0.00116008,
   0.001164882,
   0.001169697,
   0.001174524,
   0.001179364,
   0.001184216,
   0.00118908,
   0.001193956,
   0.001198844,
   0.001203744,
   0.001208654,
   0.001213577,
   0.00121851,
   0.001223455,
   0.00122841,
   0.001233377,
   0.001238354,
   0.001243341,
   0.001248339,
   0.001253348,
   0.001258366,
   0.001263395,
   0.001268433,
   0.001273482,
   0.00127854,
   0.001283607,
   0.001288684,
   0.001293771,
   0.001298867,
   0.001303971,
   0.001309085,
   0.001314208,
   0.00131934,
   0.00132448,
   0.001329629,
   0.001334787,
   0.001339953,
   0.001345127,
   0.00135031,
   0.001355501,
   0.001360699,
   0.001365906,
   0.001371121,
   0.001376343,
   0.001381573,
   0.001386811,
   0.001392056,
   0.001397309,
   0.001402569,
   0.001407836,
   0.00141311,
   0.001418392,
   0.00142368,
   0.001428976,
   0.001434278,
   0.001439587,
   0.001444903,
   0.001450226,
   0.001455555,
   0.00146089,
   0.001466232,
   0.001471581,
   0.001476936,
   0.001482296,
   0.001487663,
   0.001493037,
   0.001498416,
   0.001503801,
   0.001509192,
   0.001514589,
   0.001519991,
   0.0015254,
   0.001530814,
   0.001536233,
   0.001541658,
   0.001547089,
   0.001552525,
   0.001557966,
   0.001563413,
   0.001568865,
   0.001574322,
   0.001579784,
   0.001585251,
   0.001590724,
   0.001596201,
   0.001601683,
   0.00160717,
   0.001612662,
   0.001618159,
   0.001623661,
   0.001629167,
   0.001634678,
   0.001640193,
   0.001645713,
   0.001651237,
   0.001656766,
   0.001662299,
   0.001667837,
   0.001673379,
   0.001678925,
   0.001684476,
   0.00169003,
   0.001695589,
   0.001701152,
   0.001706719,
   0.00171229,
   0.001717865,
   0.001723444,
   0.001729027,
   0.001734614,
   0.001740205,
   0.001745799,
   0.001751397,
   0.001756999,
   0.001762605,
   0.001768214,
   0.001773827,
   0.001779444,
   0.001785064,
   0.001790687,
   0.001796314,
   0.001801945,
   0.001807579,
   0.001813216,
   0.001818857,
   0.001824501,
   0.001830148,
   0.001835799,
   0.001841453,
   0.00184711,
   0.00185277,
   0.001858434,
   0.0018641,
   0.00186977,
   0.001875442,
   0.001881118,
   0.001886797,
   0.001892479,
   0.001898163,
   0.001903851,
   0.001909541,
   0.001915235,
   0.001920931,
   0.00192663,
   0.001932332,
   0.001938037,
   0.001943744,
   0.001949454,
   0.001955167,
   0.001960883,
   0.001966601,
   0.001972322,
   0.001978045,
   0.001983771,
   0.0019895,
   0.001995231,
   0.002000965,
   0.002006701,
   0.00201244,
   0.002018181,
   0.002023924,
   0.00202967,
   0.002035419,
   0.002041169,
   0.002046922,
   0.002052678,
   0.002058436,
   0.002064196,
   0.002069958,
   0.002075723,
   0.002081489,
   0.002087259,
   0.00209303,
   0.002098803,
   0.002104579,
   0.002110357,
   0.002116137,
   0.002121919,
   0.002127703,
   0.002133489,
   0.002139277,
   0.002145068,
   0.00215086,
   0.002156654,
   0.002162451,
   0.002168249,
   0.002174049,
   0.002179852,
   0.002185656,
   0.002191462,
   0.00219727,
   0.00220308,
   0.002208892,
   0.002214705,
   0.002220521,
   0.002226338,
   0.002232157,
   0.002237978,
   0.002243801,
   0.002249625,
   0.002255452,
   0.00226128,
   0.002267109,
   0.002272941,
   0.002278774,
   0.002284609,
   0.002290446,
   0.002296284,
   0.002302124,
   0.002307965,
   0.002313808,
   0.002319653,
   0.002325499,
   0.002331347,
   0.002337197,
   0.002343048,
   0.002348901,
   0.002354755,
   0.002360611,
   0.002366468,
   0.002372327,
   0.002378187,
   0.002384049,
   0.002389912,
   0.002395777,
   0.002401643,
   0.002407511,
   0.00241338,
   0.00241925,
   0.002425122,
   0.002430996,
   0.00243687,
   0.002442746,
   0.002448624,
   0.002454503,
   0.002460383,
   0.002466265,
   0.002472147,
   0.002478032,
   0.002483917,
   0.002489804,
   0.002495692,
   0.002501582,
   0.002507472,
   0.002513364,
   0.002519258,
   0.002525152,
   0.002531048,
   0.002536945,
   0.002542843,
   0.002548742,
   0.002554643,
   0.002560545,
   0.002566448,
   0.002572352,
   0.002578258,
   0.002584164,
   0.002590072,
   0.002595981,
   0.002601891,
   0.002607802,
   0.002613714,
   0.002619628,
   0.002625542,
   0.002631458,
   0.002637375,
   0.002643292,
   0.002649211,
   0.002655131,
   0.002661052,
   0.002666975,
   0.002672898,
   0.002678822,
   0.002684747,
   0.002690674,
   0.002696601,
   0.002702529,
   0.002708459,
   0.002714389,
   0.00272032,
   0.002726253,
   0.002732186,
   0.002738121,
   0.002744056,
   0.002749992,
   0.00275593,
   0.002761868,
   0.002767807,
   0.002773747,
   0.002779688,
   0.00278563,
   0.002791573,
   0.002797517,
   0.002803462,
   0.002809407,
   0.002815354,
   0.002821302,
   0.00282725,
   0.002833199,
   0.002839149,
   0.0028451,
   0.002851052,
   0.002857005,
   0.002862959,
   0.002868913,
   0.002874868,
   0.002880825,
   0.002886782,
   0.002892739,
   0.002898698,
   0.002904658,
   0.002910618,
   0.002916579,
   0.002922541,
   0.002928504,
   0.002934467,
   0.002940431,
   0.002946397,
   0.002952362,
   0.002958329,
   0.002964297,
   0.002970265,
   0.002976234,
   0.002982204,
   0.002988174,
   0.002994145,
   0.003000117,
   0.00300609,
   0.003012063,
   0.003018038,
   0.003024013,
   0.003029988,
   0.003035965,
   0.003041942,
   0.00304792,
   0.003053898,
   0.003059877,
   0.003065857,
   0.003071838,
   0.003077819,
   0.003083801,
   0.003089784,
   0.003095767,
   0.003101751,
   0.003107736,
   0.003113721,
   0.003119707,
   0.003125694,
   0.003131681,
   0.003137669,
   0.003143658,
   0.003149647,
   0.003155637,
   0.003161628,
   0.003167619,
   0.003173611,
   0.003179604,
   0.003185597,
   0.00319159,
   0.003197585,
   0.00320358,
   0.003209575,
   0.003215571,
   0.003221568,
   0.003227566,
   0.003233563,
   0.003239562,
   0.003245561,
   0.003251561,
   0.003257561,
   0.003263562,
   0.003269564,
   0.003275566,
   0.003281568,
   0.003287571,
   0.003293575,
   0.00329958,
   0.003305584,
   0.00331159,
   0.003317596,
   0.003323602,
   0.003329609,
   0.003335617,
   0.003341625,
   0.003347634,
   0.003353643,
   0.003359653,
   0.003365663,
   0.003371674,
   0.003377685,
   0.003383697,
   0.00338971,
   0.003395722,
   0.003401736,
   0.00340775,
   0.003413764,
   0.003419779,
   0.003425794,
   0.00343181,
   0.003437827,
   0.003443844,
   0.003449861,
   0.003455879,
   0.003461897,
   0.003467916,
   0.003473936,
   0.003479955,
   0.003485976,
   0.003491996,
   0.003498018,
   0.003504039,
   0.003510062,
   0.003516084,
   0.003522107,
   0.003528131,
   0.003534155,
   0.003540179,
   0.003546204,
   0.00355223,
   0.003558255,
   0.003564282,
   0.003570308,
   0.003576336,
   0.003582363,
   0.003588391,
   0.00359442,
   0.003600448,
   0.003606478,
   0.003612508,
   0.003618538,
   0.003624568,
   0.003630599,
   0.003636631,
   0.003642663,
   0.003648695,
   0.003654727,
   0.003660761,
   0.003666794,
   0.003672828,
   0.003678862,
   0.003684897,
   0.003690932,
   0.003696968,
   0.003703003,
   0.00370904,
   0.003715076,
   0.003721114,
   0.003727151,
   0.003733189,
   0.003739227,
   0.003745266,
   0.003751305,
   0.003757344,
   0.003763384,
   0.003769424,
   0.003775465,
   0.003781505,
   0.003787547,
   0.003793588,
   0.00379963,
   0.003805673,
   0.003811715,
   0.003817758,
   0.003823802,
   0.003829846,
   0.00383589,
   0.003841934,
   0.003847979,
   0.003854024,
   0.00386007,
   0.003866116,
   0.003872162,
   0.003878209,
   0.003884256,
   0.003890303,
   0.003896351,
   0.003902399,
   0.003908447,
   0.003914496,
   0.003920545,
   0.003926594,
   0.003932644,
   0.003938694,
   0.003944744,
   0.003950795,
   0.003956845,
   0.003962897,
   0.003968948,
   0.003975,
   0.003981053,
   0.003987105,
   0.003993158,
   0.003999211,
   0.004005265,
   0.004011318,
   0.004017373,
   0.004023427,
   0.004029482,
   0.004035537,
   0.004041592,
   0.004047648,
   0.004053704,
   0.00405976,
   0.004065817,
   0.004071874,
   0.004077931,
   0.004083988,
   0.004090046,
   0.004096104,
   0.004102162,
   0.004108221,
   0.00411428,
   0.004120339,
   0.004126398,
   0.004132458,
   0.004138518,
   0.004144579,
   0.004150639,
   0.0041567,
   0.004162761,
   0.004168823,
   0.004174885,
   0.004180947,
   0.004187009,
   0.004193071,
   0.004199134,
   0.004205197,
   0.004211261,
   0.004217324,
   0.004223388,
   0.004229452,
   0.004235517,
   0.004241582,
   0.004247647,
   0.004253712,
   0.004259777,
   0.004265843,
   0.004271909,
   0.004277975,
   0.004284042,
   0.004290109,
   0.004296176,
   0.004302243,
   0.00430831,
   0.004314378,
   0.004320446,
   0.004326514,
   0.004332583,
   0.004338652,
   0.004344721,
   0.00435079,
   0.00435686,
   0.004362929,
   0.004368999,
   0.00437507,
   0.00438114,
   0.004387211,
   0.004393282,
   0.004399353,
   0.004405424,
   0.004411496,
   0.004417568,
   0.00442364,
   0.004429712,
   0.004435785,
   0.004441858,
   0.004447931,
   0.004454004,
   0.004460077,
   0.004466151,
   0.004472225,
   0.004478299,
   0.004484374,
   0.004490448,
   0.004496523,
   0.004502598,
   0.004508673,
   0.004514749,
   0.004520825,
   0.004526901,
   0.004532977,
   0.004539053,
   0.00454513,
   0.004551206,
   0.004557283,
   0.004563361,
   0.004569438,
   0.004575516,
   0.004581594,
   0.004587672,
   0.00459375,
   0.004599828,
   0.004605907,
   0.004611986,
   0.004618065,
   0.004624144,
   0.004630224,
   0.004636303,
   0.004642383,
   0.004648463,
   0.004654544,
   0.004660624,
   0.004666705,
   0.004672786,
   0.004678867,
   0.004684948,
   0.00469103,
   0.004697111,
   0.004703193,
   0.004709275,
   0.004715357,
   0.00472144,
   0.004727522,
   0.004733605,
   0.004739688,
   0.004745771,
   0.004751855,
   0.004757938,
   0.004764022,
   0.004770106,
   0.00477619,
   0.004782275,
   0.004788359,
   0.004794444,
   0.004800529,
   0.004806614,
   0.004812699,
   0.004818784,
   0.00482487,
   0.004830956,
   0.004837041,
   0.004843128,
   0.004849214,
   0.0048553,
   0.004861387,
   0.004867474,
   0.004873561,
   0.004879648,
   0.004885735,
   0.004891823,
   0.00489791,
   0.004903998,
   0.004910086,
   0.004916175,
   0.004922263,
   0.004928351,
   0.00493444,
   0.004940529,
   0.004946618,
   0.004952707,
   0.004958796,
   0.004964886,
   0.004970976,
   0.004977066,
   0.004983156,
   0.004989246,
   0.004995336,
   0.005001427,
   0.005007517,
   0.005013608,
   0.005019699,
   0.00502579,
   0.005031881,
   0.005037973,
   0.005044064,
   0.005050156,
   0.005056248,
   0.00506234,
   0.005068432,
   0.005074525,
   0.005080617,
   0.00508671,
   0.005092803,
   0.005098896,
   0.005104989,
   0.005111082,
   0.005117176,
   0.005123269,
   0.005129363,
   0.005135457,
   0.005141551,
   0.005147645,
   0.005153739,
   0.005159834,
   0.005165928,
   0.005172023,
   0.005178118,
   0.005184213,
   0.005190308,
   0.005196404,
   0.005202499,
   0.005208595,
   0.005214691,
   0.005220787,
   0.005226883,
   0.005232979,
   0.005239075,
   0.005245172,
   0.005251268};
   TGraphErrors *gre = new TGraphErrors(1000,Rfunc7tev_errorband_fx1001,Rfunc7tev_errorband_fy1001,Rfunc7tev_errorband_fex1001,Rfunc7tev_errorband_fey1001);
   gre->SetName("Rfunc7tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Rfunc7tev_errorband1001 = new TH1F("Graph_Rfunc7tev_errorband1001","Graph",1000,0,49.4505);
   Graph_Rfunc7tev_errorband1001->SetMinimum(0.09139499);
   Graph_Rfunc7tev_errorband1001->SetMaximum(0.1272918);
   Graph_Rfunc7tev_errorband1001->SetDirectory(0);
   Graph_Rfunc7tev_errorband1001->SetStats(0);
   Graph_Rfunc7tev_errorband1001->SetLineWidth(2);
   Graph_Rfunc7tev_errorband1001->SetMarkerStyle(20);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetNdivisions(505);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetLabelFont(132);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetLabelSize(0.07);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetTitleSize(0.1);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetTitleOffset(0.8);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetTitleFont(132);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetLabelFont(132);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetLabelSize(0.07);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetTitleSize(0.1);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetTitleFont(132);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetLabelFont(132);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Rfunc7tev_errorband1001);
   
   gre->Draw("3l");
   
   TF1 *Rfunc7tev2 = new TF1("Rfunc7tev","[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   Rfunc7tev2->SetFillColor(1);
   Rfunc7tev2->SetFillStyle(0);
   Rfunc7tev2->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   Rfunc7tev2->SetLineColor(ci);
   Rfunc7tev2->SetLineWidth(2);
   Rfunc7tev2->GetXaxis()->SetNdivisions(505);
   Rfunc7tev2->GetXaxis()->SetLabelFont(132);
   Rfunc7tev2->GetXaxis()->SetLabelOffset(0.01);
   Rfunc7tev2->GetXaxis()->SetLabelSize(0.07);
   Rfunc7tev2->GetXaxis()->SetTitleSize(0.1);
   Rfunc7tev2->GetXaxis()->SetTitleOffset(0.8);
   Rfunc7tev2->GetXaxis()->SetTitleFont(132);
   Rfunc7tev2->GetYaxis()->SetLabelFont(132);
   Rfunc7tev2->GetYaxis()->SetLabelOffset(0.01);
   Rfunc7tev2->GetYaxis()->SetLabelSize(0.07);
   Rfunc7tev2->GetYaxis()->SetTitleSize(0.1);
   Rfunc7tev2->GetYaxis()->SetTitleOffset(0.8);
   Rfunc7tev2->GetYaxis()->SetTitleFont(132);
   Rfunc7tev2->SetParameter(0,0.2439957);
   Rfunc7tev2->SetParError(0,0);
   Rfunc7tev2->SetParLimits(0,0.21,0.35);
   Rfunc7tev2->SetParameter(1,-0.001034632);
   Rfunc7tev2->SetParError(1,0);
   Rfunc7tev2->SetParLimits(1,-0.003,0.001);
   Rfunc7tev2->SetParameter(2,0.5045359);
   Rfunc7tev2->SetParError(2,0);
   Rfunc7tev2->SetParLimits(2,0.2,0.6);
   Rfunc7tev2->Draw("SAME");
   
   Double_t Graph0_fx3002[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3002[12] = {
   0.1158698,
   0.1239866,
   0.1168121,
   0.1191638,
   0.1188727,
   0.1251476,
   0.1265045,
   0.1264138,
   0.1126553,
   0.1131588,
   0.1155616,
   0.1141535};
   Double_t Graph0_felx3002[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3002[12] = {
   0.002528166,
   0.002514347,
   0.002290594,
   0.002343277,
   0.002338056,
   0.002639304,
   0.002833,
   0.00306701,
   0.003061286,
   0.002908398,
   0.002910104,
   0.002670961};
   Double_t Graph0_fehx3002[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3002[12] = {
   0.002528166,
   0.002514347,
   0.002290594,
   0.002343277,
   0.002338056,
   0.002639304,
   0.002833,
   0.00306701,
   0.003061286,
   0.002908398,
   0.002910104,
   0.002670961};
   grae = new TGraphAsymmErrors(12,Graph0_fx3002,Graph0_fy3002,Graph0_felx3002,Graph0_fehx3002,Graph0_fely3002,Graph0_fehy3002);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030013002 = new TH1F("Graph_Graph_Graph030013002","Graph",100,0,45);
   Graph_Graph_Graph030013002->SetMinimum(0.1);
   Graph_Graph_Graph030013002->SetMaximum(0.18);
   Graph_Graph_Graph030013002->SetDirectory(0);
   Graph_Graph_Graph030013002->SetStats(0);
   Graph_Graph_Graph030013002->SetLineWidth(2);
   Graph_Graph_Graph030013002->SetMarkerStyle(20);
   Graph_Graph_Graph030013002->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030013002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030013002->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030013002->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030013002->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030013002->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph_Graph030013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030013002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030013002->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030013002->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030013002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030013002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030013002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030013002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030013002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030013002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030013002);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"7 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{J#kern[-0.2]{/}#kern[-0.2]{#psi}h}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Rfunc7tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_jpsi7->Modified();
   c_p_jpsi7->cd();
   c_p_jpsi7->SetSelected(c_p_jpsi7);
}


==> figs/Fig1b.C <==
void linear_vslopes_vintercs_jpsix_8tev_paper()
{
//=========Macro generated from canvas: c_p_jpsi8/c_p_jpsi8
//=========  (Tue Mar  9 14:59:53 2021) by ROOT version 6.22/02
   TCanvas *c_p_jpsi8 = new TCanvas("c_p_jpsi8", "c_p_jpsi8",140,204,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_jpsi8->SetHighLightColor(2);
   c_p_jpsi8->Range(-10,0.08051282,45.55556,0.1830769);
   c_p_jpsi8->SetFillColor(0);
   c_p_jpsi8->SetBorderMode(0);
   c_p_jpsi8->SetBorderSize(2);
   c_p_jpsi8->SetTickx(1);
   c_p_jpsi8->SetTicky(1);
   c_p_jpsi8->SetLeftMargin(0.18);
   c_p_jpsi8->SetRightMargin(0.01);
   c_p_jpsi8->SetTopMargin(0.03);
   c_p_jpsi8->SetBottomMargin(0.19);
   c_p_jpsi8->SetFrameLineWidth(2);
   c_p_jpsi8->SetFrameBorderMode(0);
   c_p_jpsi8->SetFrameLineWidth(2);
   c_p_jpsi8->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3003[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3003[12] = {
   0.1182047,
   0.1187036,
   0.1176046,
   0.1242789,
   0.1223375,
   0.1223822,
   0.1182192,
   0.1187313,
   0.1221474,
   0.1226138,
   0.116179,
   0.116518};
   Double_t Graph0_felx3003[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3003[12] = {
   0.001934567,
   0.001807833,
   0.001699286,
   0.001741509,
   0.001748664,
   0.001847495,
   0.001883055,
   0.002049717,
   0.002279349,
   0.002137362,
   0.002034492,
   0.001841593};
   Double_t Graph0_fehx3003[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3003[12] = {
   0.001934567,
   0.001807833,
   0.001699286,
   0.001741509,
   0.001748664,
   0.001847495,
   0.001883055,
   0.002049717,
   0.002279349,
   0.002137362,
   0.002034492,
   0.001841593};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,Graph0_fx3003,Graph0_fy3003,Graph0_felx3003,Graph0_fehx3003,Graph0_fely3003,Graph0_fehy3003);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03003 = new TH1F("Graph_Graph03003","Graph",100,0,45);
   Graph_Graph03003->SetMinimum(0.1);
   Graph_Graph03003->SetMaximum(0.18);
   Graph_Graph03003->SetDirectory(0);
   Graph_Graph03003->SetStats(0);
   Graph_Graph03003->SetLineWidth(2);
   Graph_Graph03003->SetMarkerStyle(20);
   Graph_Graph03003->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03003->GetXaxis()->SetNdivisions(505);
   Graph_Graph03003->GetXaxis()->SetLabelFont(132);
   Graph_Graph03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03003->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03003->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03003->GetXaxis()->SetTitleFont(132);
   Graph_Graph03003->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph03003->GetYaxis()->SetLabelFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03003->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03003->GetYaxis()->SetTitleFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03003);
   
   grae->Draw("ap");
   
   TF1 *Rfunc8tev3 = new TF1("Rfunc8tev","[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   Rfunc8tev3->SetFillColor(1);
   Rfunc8tev3->SetFillStyle(0);
   Rfunc8tev3->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   Rfunc8tev3->SetLineColor(ci);
   Rfunc8tev3->SetLineWidth(2);
   Rfunc8tev3->GetXaxis()->SetNdivisions(505);
   Rfunc8tev3->GetXaxis()->SetLabelFont(132);
   Rfunc8tev3->GetXaxis()->SetLabelOffset(0.01);
   Rfunc8tev3->GetXaxis()->SetLabelSize(0.07);
   Rfunc8tev3->GetXaxis()->SetTitleSize(0.1);
   Rfunc8tev3->GetXaxis()->SetTitleOffset(0.8);
   Rfunc8tev3->GetXaxis()->SetTitleFont(132);
   Rfunc8tev3->GetYaxis()->SetLabelFont(132);
   Rfunc8tev3->GetYaxis()->SetLabelOffset(0.01);
   Rfunc8tev3->GetYaxis()->SetLabelSize(0.07);
   Rfunc8tev3->GetYaxis()->SetTitleSize(0.1);
   Rfunc8tev3->GetYaxis()->SetTitleOffset(0.8);
   Rfunc8tev3->GetYaxis()->SetTitleFont(132);
   Rfunc8tev3->SetParameter(0,0.2401402);
   Rfunc8tev3->SetParError(0,0);
   Rfunc8tev3->SetParLimits(0,0.21,0.35);
   Rfunc8tev3->SetParameter(1,-0.0003426638);
   Rfunc8tev3->SetParError(1,0);
   Rfunc8tev3->SetParLimits(1,-0.003,0.001);
   Rfunc8tev3->SetParameter(2,0.5045359);
   Rfunc8tev3->SetParError(2,0);
   Rfunc8tev3->SetParLimits(2,0.5,1.5);
   Rfunc8tev3->Draw("SAME");
   
   Double_t Rfunc8tev_errorband_fx1002[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t Rfunc8tev_errorband_fy1002[1000] = {
   0.1211593,
   0.1211516,
   0.1211438,
   0.121136,
   0.1211282,
   0.1211204,
   0.1211127,
   0.1211049,
   0.1210971,
   0.1210893,
   0.1210816,
   0.1210738,
   0.121066,
   0.1210582,
   0.1210504,
   0.1210427,
   0.1210349,
   0.1210271,
   0.1210193,
   0.1210115,
   0.1210038,
   0.120996,
   0.1209882,
   0.1209804,
   0.1209726,
   0.1209649,
   0.1209571,
   0.1209493,
   0.1209415,
   0.1209337,
   0.120926,
   0.1209182,
   0.1209104,
   0.1209026,
   0.1208948,
   0.1208871,
   0.1208793,
   0.1208715,
   0.1208637,
   0.1208559,
   0.1208482,
   0.1208404,
   0.1208326,
   0.1208248,
   0.120817,
   0.1208093,
   0.1208015,
   0.1207937,
   0.1207859,
   0.1207781,
   0.1207704,
   0.1207626,
   0.1207548,
   0.120747,
   0.1207392,
   0.1207315,
   0.1207237,
   0.1207159,
   0.1207081,
   0.1207003,
   0.1206926,
   0.1206848,
   0.120677,
   0.1206692,
   0.1206614,
   0.1206537,
   0.1206459,
   0.1206381,
   0.1206303,
   0.1206225,
   0.1206148,
   0.120607,
   0.1205992,
   0.1205914,
   0.1205836,
   0.1205759,
   0.1205681,
   0.1205603,
   0.1205525,
   0.1205447,
   0.120537,
   0.1205292,
   0.1205214,
   0.1205136,
   0.1205058,
   0.1204981,
   0.1204903,
   0.1204825,
   0.1204747,
   0.1204669,
   0.1204592,
   0.1204514,
   0.1204436,
   0.1204358,
   0.120428,
   0.1204203,
   0.1204125,
   0.1204047,
   0.1203969,
   0.1203891,
   0.1203814,
   0.1203736,
   0.1203658,
   0.120358,
   0.1203502,
   0.1203425,
   0.1203347,
   0.1203269,
   0.1203191,
   0.1203113,
   0.1203036,
   0.1202958,
   0.120288,
   0.1202802,
   0.1202724,
   0.1202647,
   0.1202569,
   0.1202491,
   0.1202413,
   0.1202335,
   0.1202258,
   0.120218,
   0.1202102,
   0.1202024,
   0.1201946,
   0.1201869,
   0.1201791,
   0.1201713,
   0.1201635,
   0.1201557,
   0.120148,
   0.1201402,
   0.1201324,
   0.1201246,
   0.1201168,
   0.1201091,
   0.1201013,
   0.1200935,
   0.1200857,
   0.1200779,
   0.1200702,
   0.1200624,
   0.1200546,
   0.1200468,
   0.120039,
   0.1200313,
   0.1200235,
   0.1200157,
   0.1200079,
   0.1200001,
   0.1199924,
   0.1199846,
   0.1199768,
   0.119969,
   0.1199612,
   0.1199535,
   0.1199457,
   0.1199379,
   0.1199301,
   0.1199223,
   0.1199146,
   0.1199068,
   0.119899,
   0.1198912,
   0.1198834,
   0.1198757,
   0.1198679,
   0.1198601,
   0.1198523,
   0.1198445,
   0.1198368,
   0.119829,
   0.1198212,
   0.1198134,
   0.1198057,
   0.1197979,
   0.1197901,
   0.1197823,
   0.1197745,
   0.1197668,
   0.119759,
   0.1197512,
   0.1197434,
   0.1197356,
   0.1197279,
   0.1197201,
   0.1197123,
   0.1197045,
   0.1196967,
   0.119689,
   0.1196812,
   0.1196734,
   0.1196656,
   0.1196578,
   0.1196501,
   0.1196423,
   0.1196345,
   0.1196267,
   0.1196189,
   0.1196112,
   0.1196034,
   0.1195956,
   0.1195878,
   0.11958,
   0.1195723,
   0.1195645,
   0.1195567,
   0.1195489,
   0.1195411,
   0.1195334,
   0.1195256,
   0.1195178,
   0.11951,
   0.1195022,
   0.1194945,
   0.1194867,
   0.1194789,
   0.1194711,
   0.1194633,
   0.1194556,
   0.1194478,
   0.11944,
   0.1194322,
   0.1194244,
   0.1194167,
   0.1194089,
   0.1194011,
   0.1193933,
   0.1193855,
   0.1193778,
   0.11937,
   0.1193622,
   0.1193544,
   0.1193466,
   0.1193389,
   0.1193311,
   0.1193233,
   0.1193155,
   0.1193077,
   0.1193,
   0.1192922,
   0.1192844,
   0.1192766,
   0.1192688,
   0.1192611,
   0.1192533,
   0.1192455,
   0.1192377,
   0.1192299,
   0.1192222,
   0.1192144,
   0.1192066,
   0.1191988,
   0.119191,
   0.1191833,
   0.1191755,
   0.1191677,
   0.1191599,
   0.1191521,
   0.1191444,
   0.1191366,
   0.1191288,
   0.119121,
   0.1191132,
   0.1191055,
   0.1190977,
   0.1190899,
   0.1190821,
   0.1190743,
   0.1190666,
   0.1190588,
   0.119051,
   0.1190432,
   0.1190354,
   0.1190277,
   0.1190199,
   0.1190121,
   0.1190043,
   0.1189965,
   0.1189888,
   0.118981,
   0.1189732,
   0.1189654,
   0.1189576,
   0.1189499,
   0.1189421,
   0.1189343,
   0.1189265,
   0.1189187,
   0.118911,
   0.1189032,
   0.1188954,
   0.1188876,
   0.1188798,
   0.1188721,
   0.1188643,
   0.1188565,
   0.1188487,
   0.1188409,
   0.1188332,
   0.1188254,
   0.1188176,
   0.1188098,
   0.118802,
   0.1187943,
   0.1187865,
   0.1187787,
   0.1187709,
   0.1187631,
   0.1187554,
   0.1187476,
   0.1187398,
   0.118732,
   0.1187242,
   0.1187165,
   0.1187087,
   0.1187009,
   0.1186931,
   0.1186853,
   0.1186776,
   0.1186698,
   0.118662,
   0.1186542,
   0.1186464,
   0.1186387,
   0.1186309,
   0.1186231,
   0.1186153,
   0.1186075,
   0.1185998,
   0.118592,
   0.1185842,
   0.1185764,
   0.1185686,
   0.1185609,
   0.1185531,
   0.1185453,
   0.1185375,
   0.1185298,
   0.118522,
   0.1185142,
   0.1185064,
   0.1184986,
   0.1184909,
   0.1184831,
   0.1184753,
   0.1184675,
   0.1184597,
   0.118452,
   0.1184442,
   0.1184364,
   0.1184286,
   0.1184208,
   0.1184131,
   0.1184053,
   0.1183975,
   0.1183897,
   0.1183819,
   0.1183742,
   0.1183664,
   0.1183586,
   0.1183508,
   0.118343,
   0.1183353,
   0.1183275,
   0.1183197,
   0.1183119,
   0.1183041,
   0.1182964,
   0.1182886,
   0.1182808,
   0.118273,
   0.1182652,
   0.1182575,
   0.1182497,
   0.1182419,
   0.1182341,
   0.1182263,
   0.1182186,
   0.1182108,
   0.118203,
   0.1181952,
   0.1181874,
   0.1181797,
   0.1181719,
   0.1181641,
   0.1181563,
   0.1181485,
   0.1181408,
   0.118133,
   0.1181252,
   0.1181174,
   0.1181096,
   0.1181019,
   0.1180941,
   0.1180863,
   0.1180785,
   0.1180707,
   0.118063,
   0.1180552,
   0.1180474,
   0.1180396,
   0.1180318,
   0.1180241,
   0.1180163,
   0.1180085,
   0.1180007,
   0.1179929,
   0.1179852,
   0.1179774,
   0.1179696,
   0.1179618,
   0.117954,
   0.1179463,
   0.1179385,
   0.1179307,
   0.1179229,
   0.1179151,
   0.1179074,
   0.1178996,
   0.1178918,
   0.117884,
   0.1178762,
   0.1178685,
   0.1178607,
   0.1178529,
   0.1178451,
   0.1178373,
   0.1178296,
   0.1178218,
   0.117814,
   0.1178062,
   0.1177984,
   0.1177907,
   0.1177829,
   0.1177751,
   0.1177673,
   0.1177595,
   0.1177518,
   0.117744,
   0.1177362,
   0.1177284,
   0.1177206,
   0.1177129,
   0.1177051,
   0.1176973,
   0.1176895,
   0.1176817,
   0.117674,
   0.1176662,
   0.1176584,
   0.1176506,
   0.1176428,
   0.1176351,
   0.1176273,
   0.1176195,
   0.1176117,
   0.1176039,
   0.1175962,
   0.1175884,
   0.1175806,
   0.1175728,
   0.117565,
   0.1175573,
   0.1175495,
   0.1175417,
   0.1175339,
   0.1175261,
   0.1175184,
   0.1175106,
   0.1175028,
   0.117495,
   0.1174872,
   0.1174795,
   0.1174717,
   0.1174639,
   0.1174561,
   0.1174483,
   0.1174406,
   0.1174328,
   0.117425,
   0.1174172,
   0.1174094,
   0.1174017,
   0.1173939,
   0.1173861,
   0.1173783,
   0.1173705,
   0.1173628,
   0.117355,
   0.1173472,
   0.1173394,
   0.1173316,
   0.1173239,
   0.1173161,
   0.1173083,
   0.1173005,
   0.1172927,
   0.117285,
   0.1172772,
   0.1172694,
   0.1172616,
   0.1172539,
   0.1172461,
   0.1172383,
   0.1172305,
   0.1172227,
   0.117215,
   0.1172072,
   0.1171994,
   0.1171916,
   0.1171838,
   0.1171761,
   0.1171683,
   0.1171605,
   0.1171527,
   0.1171449,
   0.1171372,
   0.1171294,
   0.1171216,
   0.1171138,
   0.117106,
   0.1170983,
   0.1170905,
   0.1170827,
   0.1170749,
   0.1170671,
   0.1170594,
   0.1170516,
   0.1170438,
   0.117036,
   0.1170282,
   0.1170205,
   0.1170127,
   0.1170049,
   0.1169971,
   0.1169893,
   0.1169816,
   0.1169738,
   0.116966,
   0.1169582,
   0.1169504,
   0.1169427,
   0.1169349,
   0.1169271,
   0.1169193,
   0.1169115,
   0.1169038,
   0.116896,
   0.1168882,
   0.1168804,
   0.1168726,
   0.1168649,
   0.1168571,
   0.1168493,
   0.1168415,
   0.1168337,
   0.116826,
   0.1168182,
   0.1168104,
   0.1168026,
   0.1167948,
   0.1167871,
   0.1167793,
   0.1167715,
   0.1167637,
   0.1167559,
   0.1167482,
   0.1167404,
   0.1167326,
   0.1167248,
   0.116717,
   0.1167093,
   0.1167015,
   0.1166937,
   0.1166859,
   0.1166781,
   0.1166704,
   0.1166626,
   0.1166548,
   0.116647,
   0.1166392,
   0.1166315,
   0.1166237,
   0.1166159,
   0.1166081,
   0.1166003,
   0.1165926,
   0.1165848,
   0.116577,
   0.1165692,
   0.1165614,
   0.1165537,
   0.1165459,
   0.1165381,
   0.1165303,
   0.1165225,
   0.1165148,
   0.116507,
   0.1164992,
   0.1164914,
   0.1164836,
   0.1164759,
   0.1164681,
   0.1164603,
   0.1164525,
   0.1164447,
   0.116437,
   0.1164292,
   0.1164214,
   0.1164136,
   0.1164058,
   0.1163981,
   0.1163903,
   0.1163825,
   0.1163747,
   0.1163669,
   0.1163592,
   0.1163514,
   0.1163436,
   0.1163358,
   0.116328,
   0.1163203,
   0.1163125,
   0.1163047,
   0.1162969,
   0.1162891,
   0.1162814,
   0.1162736,
   0.1162658,
   0.116258,
   0.1162502,
   0.1162425,
   0.1162347,
   0.1162269,
   0.1162191,
   0.1162113,
   0.1162036,
   0.1161958,
   0.116188,
   0.1161802,
   0.1161724,
   0.1161647,
   0.1161569,
   0.1161491,
   0.1161413,
   0.1161335,
   0.1161258,
   0.116118,
   0.1161102,
   0.1161024,
   0.1160946,
   0.1160869,
   0.1160791,
   0.1160713,
   0.1160635,
   0.1160557,
   0.116048,
   0.1160402,
   0.1160324,
   0.1160246,
   0.1160168,
   0.1160091,
   0.1160013,
   0.1159935,
   0.1159857,
   0.115978,
   0.1159702,
   0.1159624,
   0.1159546,
   0.1159468,
   0.1159391,
   0.1159313,
   0.1159235,
   0.1159157,
   0.1159079,
   0.1159002,
   0.1158924,
   0.1158846,
   0.1158768,
   0.115869,
   0.1158613,
   0.1158535,
   0.1158457,
   0.1158379,
   0.1158301,
   0.1158224,
   0.1158146,
   0.1158068,
   0.115799,
   0.1157912,
   0.1157835,
   0.1157757,
   0.1157679,
   0.1157601,
   0.1157523,
   0.1157446,
   0.1157368,
   0.115729,
   0.1157212,
   0.1157134,
   0.1157057,
   0.1156979,
   0.1156901,
   0.1156823,
   0.1156745,
   0.1156668,
   0.115659,
   0.1156512,
   0.1156434,
   0.1156356,
   0.1156279,
   0.1156201,
   0.1156123,
   0.1156045,
   0.1155967,
   0.115589,
   0.1155812,
   0.1155734,
   0.1155656,
   0.1155578,
   0.1155501,
   0.1155423,
   0.1155345,
   0.1155267,
   0.1155189,
   0.1155112,
   0.1155034,
   0.1154956,
   0.1154878,
   0.11548,
   0.1154723,
   0.1154645,
   0.1154567,
   0.1154489,
   0.1154411,
   0.1154334,
   0.1154256,
   0.1154178,
   0.11541,
   0.1154022,
   0.1153945,
   0.1153867,
   0.1153789,
   0.1153711,
   0.1153633,
   0.1153556,
   0.1153478,
   0.11534,
   0.1153322,
   0.1153244,
   0.1153167,
   0.1153089,
   0.1153011,
   0.1152933,
   0.1152855,
   0.1152778,
   0.11527,
   0.1152622,
   0.1152544,
   0.1152466,
   0.1152389,
   0.1152311,
   0.1152233,
   0.1152155,
   0.1152077,
   0.1152,
   0.1151922,
   0.1151844,
   0.1151766,
   0.1151688,
   0.1151611,
   0.1151533,
   0.1151455,
   0.1151377,
   0.1151299,
   0.1151222,
   0.1151144,
   0.1151066,
   0.1150988,
   0.115091,
   0.1150833,
   0.1150755,
   0.1150677,
   0.1150599,
   0.1150521,
   0.1150444,
   0.1150366,
   0.1150288,
   0.115021,
   0.1150132,
   0.1150055,
   0.1149977,
   0.1149899,
   0.1149821,
   0.1149743,
   0.1149666,
   0.1149588,
   0.114951,
   0.1149432,
   0.1149354,
   0.1149277,
   0.1149199,
   0.1149121,
   0.1149043,
   0.1148965,
   0.1148888,
   0.114881,
   0.1148732,
   0.1148654,
   0.1148576,
   0.1148499,
   0.1148421,
   0.1148343,
   0.1148265,
   0.1148187,
   0.114811,
   0.1148032,
   0.1147954,
   0.1147876,
   0.1147798,
   0.1147721,
   0.1147643,
   0.1147565,
   0.1147487,
   0.1147409,
   0.1147332,
   0.1147254,
   0.1147176,
   0.1147098,
   0.1147021,
   0.1146943,
   0.1146865,
   0.1146787,
   0.1146709,
   0.1146632,
   0.1146554,
   0.1146476,
   0.1146398,
   0.114632,
   0.1146243,
   0.1146165,
   0.1146087,
   0.1146009,
   0.1145931,
   0.1145854,
   0.1145776,
   0.1145698,
   0.114562,
   0.1145542,
   0.1145465,
   0.1145387,
   0.1145309,
   0.1145231,
   0.1145153,
   0.1145076,
   0.1144998,
   0.114492,
   0.1144842,
   0.1144764,
   0.1144687,
   0.1144609,
   0.1144531,
   0.1144453,
   0.1144375,
   0.1144298,
   0.114422,
   0.1144142,
   0.1144064,
   0.1143986,
   0.1143909,
   0.1143831,
   0.1143753,
   0.1143675,
   0.1143597,
   0.114352,
   0.1143442,
   0.1143364,
   0.1143286,
   0.1143208,
   0.1143131,
   0.1143053,
   0.1142975,
   0.1142897,
   0.1142819,
   0.1142742,
   0.1142664,
   0.1142586,
   0.1142508,
   0.114243,
   0.1142353,
   0.1142275,
   0.1142197,
   0.1142119,
   0.1142041,
   0.1141964,
   0.1141886,
   0.1141808,
   0.114173,
   0.1141652,
   0.1141575,
   0.1141497,
   0.1141419,
   0.1141341,
   0.1141263,
   0.1141186,
   0.1141108,
   0.114103,
   0.1140952,
   0.1140874,
   0.1140797,
   0.1140719,
   0.1140641,
   0.1140563,
   0.1140485,
   0.1140408,
   0.114033,
   0.1140252,
   0.1140174,
   0.1140096,
   0.1140019,
   0.1139941,
   0.1139863,
   0.1139785,
   0.1139707,
   0.113963,
   0.1139552,
   0.1139474,
   0.1139396,
   0.1139318,
   0.1139241,
   0.1139163,
   0.1139085,
   0.1139007,
   0.1138929,
   0.1138852,
   0.1138774,
   0.1138696,
   0.1138618,
   0.113854,
   0.1138463,
   0.1138385,
   0.1138307,
   0.1138229,
   0.1138151,
   0.1138074,
   0.1137996,
   0.1137918,
   0.113784,
   0.1137762,
   0.1137685,
   0.1137607,
   0.1137529,
   0.1137451,
   0.1137373,
   0.1137296,
   0.1137218,
   0.113714,
   0.1137062,
   0.1136984,
   0.1136907,
   0.1136829,
   0.1136751,
   0.1136673,
   0.1136595,
   0.1136518,
   0.113644,
   0.1136362,
   0.1136284,
   0.1136206,
   0.1136129,
   0.1136051,
   0.1135973,
   0.1135895,
   0.1135817,
   0.113574,
   0.1135662,
   0.1135584,
   0.1135506,
   0.1135428,
   0.1135351,
   0.1135273,
   0.1135195,
   0.1135117,
   0.1135039,
   0.1134962,
   0.1134884,
   0.1134806,
   0.1134728,
   0.113465,
   0.1134573,
   0.1134495,
   0.1134417,
   0.1134339,
   0.1134262,
   0.1134184,
   0.1134106,
   0.1134028,
   0.113395,
   0.1133873};
   Double_t Rfunc8tev_errorband_fex1002[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Rfunc8tev_errorband_fey1002[1000] = {
   0.0009941348,
   0.0009896987,
   0.0009852707,
   0.0009808511,
   0.0009764398,
   0.0009720371,
   0.0009676431,
   0.0009632578,
   0.0009588814,
   0.000954514,
   0.0009501557,
   0.0009458067,
   0.0009414671,
   0.000937137,
   0.0009328165,
   0.0009285058,
   0.000924205,
   0.0009199143,
   0.0009156338,
   0.0009113637,
   0.000907104,
   0.000902855,
   0.0008986167,
   0.0008943894,
   0.0008901732,
   0.0008859683,
   0.0008817748,
   0.0008775928,
   0.0008734226,
   0.0008692643,
   0.0008651181,
   0.0008609842,
   0.0008568627,
   0.0008527539,
   0.0008486578,
   0.0008445747,
   0.0008405049,
   0.0008364483,
   0.0008324054,
   0.0008283762,
   0.000824361,
   0.00082036,
   0.0008163733,
   0.0008124012,
   0.000808444,
   0.0008045018,
   0.0008005748,
   0.0007966633,
   0.0007927675,
   0.0007888876,
   0.000785024,
   0.0007811767,
   0.0007773461,
   0.0007735324,
   0.0007697358,
   0.0007659567,
   0.0007621952,
   0.0007584517,
   0.0007547263,
   0.0007510195,
   0.0007473313,
   0.0007436622,
   0.0007400124,
   0.0007363822,
   0.0007327719,
   0.0007291818,
   0.0007256121,
   0.0007220633,
   0.0007185355,
   0.0007150291,
   0.0007115445,
   0.0007080818,
   0.0007046416,
   0.0007012241,
   0.0006978295,
   0.0006944584,
   0.0006911109,
   0.0006877875,
   0.0006844886,
   0.0006812143,
   0.0006779652,
   0.0006747416,
   0.0006715438,
   0.0006683723,
   0.0006652273,
   0.0006621093,
   0.0006590187,
   0.0006559558,
   0.000652921,
   0.0006499148,
   0.0006469375,
   0.0006439895,
   0.0006410712,
   0.0006381831,
   0.0006353256,
   0.000632499,
   0.0006297037,
   0.0006269403,
   0.0006242091,
   0.0006215106,
   0.0006188451,
   0.0006162131,
   0.0006136151,
   0.0006110514,
   0.0006085225,
   0.0006060289,
   0.000603571,
   0.0006011491,
   0.0005987638,
   0.0005964155,
   0.0005941046,
   0.0005918316,
   0.0005895969,
   0.000587401,
   0.0005852442,
   0.000583127,
   0.0005810499,
   0.0005790132,
   0.0005770174,
   0.000575063,
   0.0005731504,
   0.0005712799,
   0.0005694519,
   0.000567667,
   0.0005659255,
   0.0005642278,
   0.0005625743,
   0.0005609654,
   0.0005594015,
   0.000557883,
   0.0005564101,
   0.0005549834,
   0.0005536031,
   0.0005522696,
   0.0005509833,
   0.0005497444,
   0.0005485533,
   0.0005474104,
   0.0005463158,
   0.0005452699,
   0.000544273,
   0.0005433253,
   0.0005424272,
   0.0005415788,
   0.0005407804,
   0.0005400322,
   0.0005393344,
   0.0005386872,
   0.0005380908,
   0.0005375454,
   0.0005370511,
   0.000536608,
   0.0005362164,
   0.0005358762,
   0.0005355876,
   0.0005353508,
   0.0005351656,
   0.0005350323,
   0.0005349508,
   0.0005349212,
   0.0005349435,
   0.0005350176,
   0.0005351436,
   0.0005353214,
   0.0005355509,
   0.0005358321,
   0.000536165,
   0.0005365493,
   0.0005369851,
   0.0005374722,
   0.0005380103,
   0.0005385995,
   0.0005392395,
   0.0005399301,
   0.0005406712,
   0.0005414625,
   0.0005423038,
   0.0005431949,
   0.0005441356,
   0.0005451255,
   0.0005461645,
   0.0005472522,
   0.0005483883,
   0.0005495726,
   0.0005508047,
   0.0005520843,
   0.0005534112,
   0.0005547848,
   0.000556205,
   0.0005576713,
   0.0005591834,
   0.0005607409,
   0.0005623435,
   0.0005639906,
   0.0005656821,
   0.0005674174,
   0.0005691962,
   0.000571018,
   0.0005728825,
   0.0005747892,
   0.0005767378,
   0.0005787277,
   0.0005807586,
   0.00058283,
   0.0005849415,
   0.0005870927,
   0.0005892831,
   0.0005915124,
   0.00059378,
   0.0005960855,
   0.0005984285,
   0.0006008086,
   0.0006032253,
   0.0006056782,
   0.0006081668,
   0.0006106907,
   0.0006132494,
   0.0006158426,
   0.0006184698,
   0.0006211305,
   0.0006238244,
   0.000626551,
   0.0006293099,
   0.0006321006,
   0.0006349228,
   0.000637776,
   0.0006406598,
   0.0006435738,
   0.0006465176,
   0.0006494908,
   0.0006524929,
   0.0006555237,
   0.0006585826,
   0.0006616693,
   0.0006647835,
   0.0006679246,
   0.0006710924,
   0.0006742865,
   0.0006775065,
   0.000680752,
   0.0006840227,
   0.0006873182,
   0.0006906382,
   0.0006939822,
   0.00069735,
   0.0007007412,
   0.0007041556,
   0.0007075926,
   0.0007110521,
   0.0007145336,
   0.0007180369,
   0.0007215617,
   0.0007251076,
   0.0007286743,
   0.0007322615,
   0.000735869,
   0.0007394964,
   0.0007431434,
   0.0007468098,
   0.0007504953,
   0.0007541995,
   0.0007579222,
   0.0007616632,
   0.0007654222,
   0.0007691988,
   0.0007729929,
   0.0007768042,
   0.0007806324,
   0.0007844774,
   0.0007883387,
   0.0007922163,
   0.0007961099,
   0.0008000191,
   0.0008039439,
   0.000807884,
   0.0008118391,
   0.0008158091,
   0.0008197937,
   0.0008237927,
   0.0008278059,
   0.0008318332,
   0.0008358742,
   0.0008399288,
   0.0008439968,
   0.000848078,
   0.0008521722,
   0.0008562793,
   0.000860399,
   0.0008645311,
   0.0008686756,
   0.0008728322,
   0.0008770007,
   0.000881181,
   0.0008853729,
   0.0008895762,
   0.0008937908,
   0.0008980166,
   0.0009022533,
   0.0009065008,
   0.000910759,
   0.0009150276,
   0.0009193067,
   0.0009235959,
   0.0009278953,
   0.0009322046,
   0.0009365237,
   0.0009408524,
   0.0009451907,
   0.0009495384,
   0.0009538954,
   0.0009582615,
   0.0009626366,
   0.0009670206,
   0.0009714135,
   0.0009758149,
   0.000980225,
   0.0009846434,
   0.0009890702,
   0.0009935052,
   0.0009979483,
   0.001002399,
   0.001006858,
   0.001011325,
   0.001015799,
   0.001020281,
   0.001024771,
   0.001029268,
   0.001033772,
   0.001038283,
   0.001042802,
   0.001047327,
   0.001051859,
   0.001056398,
   0.001060944,
   0.001065497,
   0.001070056,
   0.001074621,
   0.001079193,
   0.001083772,
   0.001088356,
   0.001092947,
   0.001097544,
   0.001102146,
   0.001106755,
   0.00111137,
   0.00111599,
   0.001120616,
   0.001125248,
   0.001129885,
   0.001134528,
   0.001139176,
   0.00114383,
   0.001148489,
   0.001153153,
   0.001157822,
   0.001162496,
   0.001167176,
   0.00117186,
   0.00117655,
   0.001181244,
   0.001185943,
   0.001190647,
   0.001195356,
   0.001200069,
   0.001204787,
   0.001209509,
   0.001214236,
   0.001218967,
   0.001223703,
   0.001228443,
   0.001233187,
   0.001237936,
   0.001242688,
   0.001247445,
   0.001252206,
   0.001256971,
   0.00126174,
   0.001266513,
   0.00127129,
   0.00127607,
   0.001280855,
   0.001285643,
   0.001290435,
   0.001295231,
   0.00130003,
   0.001304833,
   0.00130964,
   0.00131445,
   0.001319263,
   0.001324081,
   0.001328901,
   0.001333725,
   0.001338552,
   0.001343383,
   0.001348216,
   0.001353053,
   0.001357894,
   0.001362737,
   0.001367584,
   0.001372433,
   0.001377286,
   0.001382142,
   0.001387,
   0.001391862,
   0.001396727,
   0.001401595,
   0.001406465,
   0.001411338,
   0.001416215,
   0.001421093,
   0.001425975,
   0.00143086,
   0.001435747,
   0.001440637,
   0.001445529,
   0.001450424,
   0.001455322,
   0.001460222,
   0.001465125,
   0.001470031,
   0.001474939,
   0.001479849,
   0.001484762,
   0.001489677,
   0.001494595,
   0.001499515,
   0.001504437,
   0.001509362,
   0.001514289,
   0.001519218,
   0.00152415,
   0.001529084,
   0.00153402,
   0.001538958,
   0.001543898,
   0.001548841,
   0.001553786,
   0.001558732,
   0.001563681,
   0.001568632,
   0.001573585,
   0.00157854,
   0.001583498,
   0.001588457,
   0.001593418,
   0.001598381,
   0.001603346,
   0.001608313,
   0.001613282,
   0.001618252,
   0.001623225,
   0.001628199,
   0.001633176,
   0.001638154,
   0.001643134,
   0.001648115,
   0.001653099,
   0.001658084,
   0.001663071,
   0.00166806,
   0.00167305,
   0.001678042,
   0.001683036,
   0.001688032,
   0.001693029,
   0.001698028,
   0.001703028,
   0.00170803,
   0.001713034,
   0.001718039,
   0.001723045,
   0.001728054,
   0.001733064,
   0.001738075,
   0.001743088,
   0.001748102,
   0.001753118,
   0.001758135,
   0.001763154,
   0.001768174,
   0.001773196,
   0.001778219,
   0.001783243,
   0.001788269,
   0.001793297,
   0.001798325,
   0.001803355,
   0.001808387,
   0.001813419,
   0.001818454,
   0.001823489,
   0.001828526,
   0.001833564,
   0.001838603,
   0.001843643,
   0.001848685,
   0.001853728,
   0.001858773,
   0.001863818,
   0.001868865,
   0.001873913,
   0.001878962,
   0.001884013,
   0.001889064,
   0.001894117,
   0.001899171,
   0.001904226,
   0.001909282,
   0.00191434,
   0.001919398,
   0.001924458,
   0.001929518,
   0.00193458,
   0.001939643,
   0.001944707,
   0.001949772,
   0.001954839,
   0.001959906,
   0.001964974,
   0.001970044,
   0.001975114,
   0.001980185,
   0.001985258,
   0.001990331,
   0.001995406,
   0.002000481,
   0.002005558,
   0.002010635,
   0.002015714,
   0.002020793,
   0.002025873,
   0.002030955,
   0.002036037,
   0.00204112,
   0.002046204,
   0.002051289,
   0.002056375,
   0.002061462,
   0.00206655,
   0.002071639,
   0.002076728,
   0.002081819,
   0.00208691,
   0.002092002,
   0.002097096,
   0.002102189,
   0.002107284,
   0.00211238,
   0.002117476,
   0.002122574,
   0.002127672,
   0.002132771,
   0.002137871,
   0.002142971,
   0.002148073,
   0.002153175,
   0.002158278,
   0.002163382,
   0.002168487,
   0.002173592,
   0.002178698,
   0.002183805,
   0.002188913,
   0.002194021,
   0.00219913,
   0.00220424,
   0.002209351,
   0.002214462,
   0.002219575,
   0.002224688,
   0.002229801,
   0.002234915,
   0.00224003,
   0.002245146,
   0.002250263,
   0.00225538,
   0.002260498,
   0.002265616,
   0.002270735,
   0.002275855,
   0.002280976,
   0.002286097,
   0.002291219,
   0.002296341,
   0.002301465,
   0.002306588,
   0.002311713,
   0.002316838,
   0.002321964,
   0.00232709,
   0.002332217,
   0.002337345,
   0.002342473,
   0.002347602,
   0.002352732,
   0.002357862,
   0.002362993,
   0.002368124,
   0.002373256,
   0.002378388,
   0.002383521,
   0.002388655,
   0.002393789,
   0.002398924,
   0.00240406,
   0.002409196,
   0.002414332,
   0.00241947,
   0.002424607,
   0.002429746,
   0.002434884,
   0.002440024,
   0.002445164,
   0.002450304,
   0.002455445,
   0.002460587,
   0.002465729,
   0.002470871,
   0.002476014,
   0.002481158,
   0.002486302,
   0.002491447,
   0.002496592,
   0.002501738,
   0.002506884,
   0.002512031,
   0.002517178,
   0.002522326,
   0.002527474,
   0.002532623,
   0.002537772,
   0.002542921,
   0.002548072,
   0.002553222,
   0.002558373,
   0.002563525,
   0.002568677,
   0.00257383,
   0.002578983,
   0.002584136,
   0.00258929,
   0.002594444,
   0.002599599,
   0.002604754,
   0.00260991,
   0.002615066,
   0.002620223,
   0.00262538,
   0.002630538,
   0.002635695,
   0.002640854,
   0.002646013,
   0.002651172,
   0.002656332,
   0.002661492,
   0.002666652,
   0.002671813,
   0.002676974,
   0.002682136,
   0.002687298,
   0.002692461,
   0.002697624,
   0.002702787,
   0.002707951,
   0.002713115,
   0.00271828,
   0.002723445,
   0.00272861,
   0.002733776,
   0.002738942,
   0.002744109,
   0.002749276,
   0.002754443,
   0.002759611,
   0.002764779,
   0.002769947,
   0.002775116,
   0.002780285,
   0.002785455,
   0.002790625,
   0.002795795,
   0.002800965,
   0.002806137,
   0.002811308,
   0.00281648,
   0.002821652,
   0.002826824,
   0.002831997,
   0.00283717,
   0.002842344,
   0.002847517,
   0.002852692,
   0.002857866,
   0.002863041,
   0.002868216,
   0.002873392,
   0.002878568,
   0.002883744,
   0.00288892,
   0.002894097,
   0.002899274,
   0.002904452,
   0.00290963,
   0.002914808,
   0.002919986,
   0.002925165,
   0.002930344,
   0.002935524,
   0.002940703,
   0.002945883,
   0.002951064,
   0.002956245,
   0.002961426,
   0.002966607,
   0.002971788,
   0.00297697,
   0.002982152,
   0.002987335,
   0.002992518,
   0.002997701,
   0.003002884,
   0.003008068,
   0.003013252,
   0.003018436,
   0.003023621,
   0.003028806,
   0.003033991,
   0.003039176,
   0.003044362,
   0.003049548,
   0.003054734,
   0.003059921,
   0.003065107,
   0.003070294,
   0.003075482,
   0.003080669,
   0.003085857,
   0.003091046,
   0.003096234,
   0.003101423,
   0.003106612,
   0.003111801,
   0.00311699,
   0.00312218,
   0.00312737,
   0.00313256,
   0.003137751,
   0.003142942,
   0.003148133,
   0.003153324,
   0.003158516,
   0.003163708,
   0.0031689,
   0.003174092,
   0.003179285,
   0.003184477,
   0.00318967,
   0.003194864,
   0.003200057,
   0.003205251,
   0.003210445,
   0.003215639,
   0.003220834,
   0.003226029,
   0.003231224,
   0.003236419,
   0.003241614,
   0.00324681,
   0.003252006,
   0.003257202,
   0.003262398,
   0.003267595,
   0.003272792,
   0.003277989,
   0.003283186,
   0.003288384,
   0.003293581,
   0.003298779,
   0.003303978,
   0.003309176,
   0.003314375,
   0.003319573,
   0.003324773,
   0.003329972,
   0.003335171,
   0.003340371,
   0.003345571,
   0.003350771,
   0.003355971,
   0.003361172,
   0.003366373,
   0.003371574,
   0.003376775,
   0.003381976,
   0.003387178,
   0.00339238,
   0.003397582,
   0.003402784,
   0.003407986,
   0.003413189,
   0.003418391,
   0.003423594,
   0.003428798,
   0.003434001,
   0.003439205,
   0.003444408,
   0.003449612,
   0.003454817,
   0.003460021,
   0.003465225,
   0.00347043,
   0.003475635,
   0.00348084,
   0.003486046,
   0.003491251,
   0.003496457,
   0.003501663,
   0.003506869,
   0.003512075,
   0.003517281,
   0.003522488,
   0.003527695,
   0.003532902,
   0.003538109,
   0.003543316,
   0.003548524,
   0.003553731,
   0.003558939,
   0.003564147,
   0.003569355,
   0.003574564,
   0.003579772,
   0.003584981,
   0.00359019,
   0.003595399,
   0.003600608,
   0.003605818,
   0.003611027,
   0.003616237,
   0.003621447,
   0.003626657,
   0.003631867,
   0.003637078,
   0.003642288,
   0.003647499,
   0.00365271,
   0.003657921,
   0.003663132,
   0.003668344,
   0.003673555,
   0.003678767,
   0.003683979,
   0.003689191,
   0.003694403,
   0.003699615,
   0.003704828,
   0.003710041,
   0.003715253,
   0.003720466,
   0.00372568,
   0.003730893,
   0.003736106,
   0.00374132,
   0.003746534,
   0.003751748,
   0.003756962,
   0.003762176,
   0.00376739,
   0.003772605,
   0.003777819,
   0.003783034,
   0.003788249,
   0.003793464,
   0.003798679,
   0.003803895,
   0.00380911,
   0.003814326,
   0.003819542,
   0.003824758,
   0.003829974,
   0.00383519,
   0.003840406,
   0.003845623,
   0.003850839,
   0.003856056,
   0.003861273,
   0.00386649,
   0.003871707,
   0.003876925,
   0.003882142,
   0.00388736,
   0.003892578,
   0.003897795,
   0.003903013,
   0.003908232,
   0.00391345,
   0.003918668,
   0.003923887,
   0.003929106,
   0.003934324,
   0.003939543,
   0.003944762,
   0.003949982,
   0.003955201,
   0.00396042,
   0.00396564,
   0.00397086,
   0.003976079,
   0.003981299,
   0.003986519,
   0.00399174,
   0.00399696,
   0.00400218,
   0.004007401,
   0.004012622,
   0.004017843,
   0.004023064,
   0.004028285,
   0.004033506,
   0.004038727,
   0.004043949,
   0.00404917,
   0.004054392,
   0.004059614,
   0.004064836,
   0.004070058,
   0.00407528,
   0.004080502,
   0.004085724,
   0.004090947,
   0.00409617,
   0.004101392,
   0.004106615,
   0.004111838,
   0.004117061,
   0.004122284,
   0.004127508,
   0.004132731,
   0.004137955,
   0.004143178,
   0.004148402,
   0.004153626,
   0.00415885,
   0.004164074,
   0.004169298,
   0.004174522,
   0.004179747,
   0.004184971,
   0.004190196,
   0.004195421,
   0.004200646,
   0.004205871,
   0.004211096,
   0.004216321,
   0.004221546,
   0.004226771,
   0.004231997,
   0.004237223,
   0.004242448,
   0.004247674,
   0.0042529,
   0.004258126,
   0.004263352,
   0.004268578,
   0.004273805,
   0.004279031,
   0.004284257,
   0.004289484,
   0.004294711,
   0.004299938,
   0.004305165,
   0.004310392,
   0.004315619,
   0.004320846,
   0.004326073,
   0.004331301,
   0.004336528,
   0.004341756,
   0.004346983,
   0.004352211,
   0.004357439,
   0.004362667,
   0.004367895,
   0.004373123,
   0.004378352,
   0.00438358,
   0.004388809,
   0.004394037,
   0.004399266,
   0.004404494,
   0.004409723,
   0.004414952,
   0.004420181,
   0.00442541,
   0.00443064,
   0.004435869,
   0.004441098,
   0.004446328,
   0.004451557,
   0.004456787};
   TGraphErrors *gre = new TGraphErrors(1000,Rfunc8tev_errorband_fx1002,Rfunc8tev_errorband_fy1002,Rfunc8tev_errorband_fex1002,Rfunc8tev_errorband_fey1002);
   gre->SetName("Rfunc8tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Rfunc8tev_errorband1002 = new TH1F("Graph_Rfunc8tev_errorband1002","Graph",1000,0,49.4505);
   Graph_Rfunc8tev_errorband1002->SetMinimum(0.1076082);
   Graph_Rfunc8tev_errorband1002->SetMaximum(0.1234758);
   Graph_Rfunc8tev_errorband1002->SetDirectory(0);
   Graph_Rfunc8tev_errorband1002->SetStats(0);
   Graph_Rfunc8tev_errorband1002->SetLineWidth(2);
   Graph_Rfunc8tev_errorband1002->SetMarkerStyle(20);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetNdivisions(505);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetLabelFont(132);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetLabelSize(0.07);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetTitleSize(0.1);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetTitleOffset(0.8);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetTitleFont(132);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetLabelFont(132);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetLabelSize(0.07);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetTitleSize(0.1);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetTitleFont(132);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetLabelFont(132);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetLabelSize(0.06);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetTitleSize(0.072);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Rfunc8tev_errorband1002);
   
   gre->Draw("3l");
   
   TF1 *Rfunc8tev4 = new TF1("Rfunc8tev","[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   Rfunc8tev4->SetFillColor(1);
   Rfunc8tev4->SetFillStyle(0);
   Rfunc8tev4->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   Rfunc8tev4->SetLineColor(ci);
   Rfunc8tev4->SetLineWidth(2);
   Rfunc8tev4->GetXaxis()->SetNdivisions(505);
   Rfunc8tev4->GetXaxis()->SetLabelFont(132);
   Rfunc8tev4->GetXaxis()->SetLabelOffset(0.01);
   Rfunc8tev4->GetXaxis()->SetLabelSize(0.07);
   Rfunc8tev4->GetXaxis()->SetTitleSize(0.1);
   Rfunc8tev4->GetXaxis()->SetTitleOffset(0.8);
   Rfunc8tev4->GetXaxis()->SetTitleFont(132);
   Rfunc8tev4->GetYaxis()->SetLabelFont(132);
   Rfunc8tev4->GetYaxis()->SetLabelOffset(0.01);
   Rfunc8tev4->GetYaxis()->SetLabelSize(0.07);
   Rfunc8tev4->GetYaxis()->SetTitleSize(0.1);
   Rfunc8tev4->GetYaxis()->SetTitleOffset(0.8);
   Rfunc8tev4->GetYaxis()->SetTitleFont(132);
   Rfunc8tev4->SetParameter(0,0.2401402);
   Rfunc8tev4->SetParError(0,0);
   Rfunc8tev4->SetParLimits(0,0.21,0.35);
   Rfunc8tev4->SetParameter(1,-0.0003426638);
   Rfunc8tev4->SetParError(1,0);
   Rfunc8tev4->SetParLimits(1,-0.003,0.001);
   Rfunc8tev4->SetParameter(2,0.5045359);
   Rfunc8tev4->SetParError(2,0);
   Rfunc8tev4->SetParLimits(2,0.5,1.5);
   Rfunc8tev4->Draw("SAME");
   
   Double_t Graph0_fx3004[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3004[12] = {
   0.1182047,
   0.1187036,
   0.1176046,
   0.1242789,
   0.1223375,
   0.1223822,
   0.1182192,
   0.1187313,
   0.1221474,
   0.1226138,
   0.116179,
   0.116518};
   Double_t Graph0_felx3004[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3004[12] = {
   0.001934567,
   0.001807833,
   0.001699286,
   0.001741509,
   0.001748664,
   0.001847495,
   0.001883055,
   0.002049717,
   0.002279349,
   0.002137362,
   0.002034492,
   0.001841593};
   Double_t Graph0_fehx3004[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3004[12] = {
   0.001934567,
   0.001807833,
   0.001699286,
   0.001741509,
   0.001748664,
   0.001847495,
   0.001883055,
   0.002049717,
   0.002279349,
   0.002137362,
   0.002034492,
   0.001841593};
   grae = new TGraphAsymmErrors(12,Graph0_fx3004,Graph0_fy3004,Graph0_felx3004,Graph0_fehx3004,Graph0_fely3004,Graph0_fehy3004);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030033004 = new TH1F("Graph_Graph_Graph030033004","Graph",100,0,45);
   Graph_Graph_Graph030033004->SetMinimum(0.1);
   Graph_Graph_Graph030033004->SetMaximum(0.18);
   Graph_Graph_Graph030033004->SetDirectory(0);
   Graph_Graph_Graph030033004->SetStats(0);
   Graph_Graph_Graph030033004->SetLineWidth(2);
   Graph_Graph_Graph030033004->SetMarkerStyle(20);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030033004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030033004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030033004);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{J#kern[-0.2]{/}#kern[-0.2]{#psi}h}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Rfunc8tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_jpsi8->Modified();
   c_p_jpsi8->cd();
   c_p_jpsi8->SetSelected(c_p_jpsi8);
}


==> figs/Fig1c.C <==
void linear_vslopes_vintercs_jpsix_13tev_paper()
{
//=========Macro generated from canvas: c_p_jpsi13/c_p_jpsi13
//=========  (Tue Mar  9 14:59:53 2021) by ROOT version 6.22/02
   TCanvas *c_p_jpsi13 = new TCanvas("c_p_jpsi13", "c_p_jpsi13",185,249,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_jpsi13->SetHighLightColor(2);
   c_p_jpsi13->Range(-10,0.08051282,45.55556,0.1830769);
   c_p_jpsi13->SetFillColor(0);
   c_p_jpsi13->SetBorderMode(0);
   c_p_jpsi13->SetBorderSize(2);
   c_p_jpsi13->SetTickx(1);
   c_p_jpsi13->SetTicky(1);
   c_p_jpsi13->SetLeftMargin(0.18);
   c_p_jpsi13->SetRightMargin(0.01);
   c_p_jpsi13->SetTopMargin(0.03);
   c_p_jpsi13->SetBottomMargin(0.19);
   c_p_jpsi13->SetFrameLineWidth(2);
   c_p_jpsi13->SetFrameBorderMode(0);
   c_p_jpsi13->SetFrameLineWidth(2);
   c_p_jpsi13->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3005[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3005[12] = {
   0.1298519,
   0.1290225,
   0.1306674,
   0.1292095,
   0.130615,
   0.1255862,
   0.1284311,
   0.1263616,
   0.1250423,
   0.1255468,
   0.1149415,
   0.1183451};
   Double_t Graph0_felx3005[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3005[12] = {
   0.00213117,
   0.001860617,
   0.001777979,
   0.001706134,
   0.00168069,
   0.001713694,
   0.001804172,
   0.001890646,
   0.002011239,
   0.001895491,
   0.001689399,
   0.001559283};
   Double_t Graph0_fehx3005[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3005[12] = {
   0.00213117,
   0.001860617,
   0.001777979,
   0.001706134,
   0.00168069,
   0.001713694,
   0.001804172,
   0.001890646,
   0.002011239,
   0.001895491,
   0.001689399,
   0.001559283};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,Graph0_fx3005,Graph0_fy3005,Graph0_felx3005,Graph0_fehx3005,Graph0_fely3005,Graph0_fehy3005);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03005 = new TH1F("Graph_Graph03005","Graph",100,0,45);
   Graph_Graph03005->SetMinimum(0.1);
   Graph_Graph03005->SetMaximum(0.18);
   Graph_Graph03005->SetDirectory(0);
   Graph_Graph03005->SetStats(0);
   Graph_Graph03005->SetLineWidth(2);
   Graph_Graph03005->SetMarkerStyle(20);
   Graph_Graph03005->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03005->GetXaxis()->SetNdivisions(505);
   Graph_Graph03005->GetXaxis()->SetLabelFont(132);
   Graph_Graph03005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03005->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03005->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03005->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03005->GetXaxis()->SetTitleFont(132);
   Graph_Graph03005->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph03005->GetYaxis()->SetLabelFont(132);
   Graph_Graph03005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03005->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03005->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03005->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03005->GetYaxis()->SetTitleFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03005);
   
   grae->Draw("ap");
   
   TF1 *Rfunc13tev5 = new TF1("Rfunc13tev","[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   Rfunc13tev5->SetFillColor(1);
   Rfunc13tev5->SetFillStyle(0);
   Rfunc13tev5->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   Rfunc13tev5->SetLineColor(ci);
   Rfunc13tev5->SetLineWidth(2);
   Rfunc13tev5->GetXaxis()->SetNdivisions(505);
   Rfunc13tev5->GetXaxis()->SetLabelFont(132);
   Rfunc13tev5->GetXaxis()->SetLabelOffset(0.01);
   Rfunc13tev5->GetXaxis()->SetLabelSize(0.07);
   Rfunc13tev5->GetXaxis()->SetTitleSize(0.1);
   Rfunc13tev5->GetXaxis()->SetTitleOffset(0.8);
   Rfunc13tev5->GetXaxis()->SetTitleFont(132);
   Rfunc13tev5->GetYaxis()->SetLabelFont(132);
   Rfunc13tev5->GetYaxis()->SetLabelOffset(0.01);
   Rfunc13tev5->GetYaxis()->SetLabelSize(0.07);
   Rfunc13tev5->GetYaxis()->SetTitleSize(0.1);
   Rfunc13tev5->GetYaxis()->SetTitleOffset(0.8);
   Rfunc13tev5->GetYaxis()->SetTitleFont(132);
   Rfunc13tev5->SetParameter(0,0.2628205);
   Rfunc13tev5->SetParError(0,0);
   Rfunc13tev5->SetParLimits(0,0.21,0.35);
   Rfunc13tev5->SetParameter(1,-0.001756168);
   Rfunc13tev5->SetParError(1,0);
   Rfunc13tev5->SetParLimits(1,-0.003,0.001);
   Rfunc13tev5->SetParameter(2,0.5045359);
   Rfunc13tev5->SetParError(2,0);
   Rfunc13tev5->SetParLimits(2,0.5,1.5);
   Rfunc13tev5->Draw("SAME");
   
   Double_t Rfunc13tev_errorband_fx1003[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t Rfunc13tev_errorband_fy1003[1000] = {
   0.1326024,
   0.1325625,
   0.1325226,
   0.1324827,
   0.1324429,
   0.132403,
   0.1323631,
   0.1323233,
   0.1322834,
   0.1322435,
   0.1322036,
   0.1321638,
   0.1321239,
   0.132084,
   0.1320441,
   0.1320043,
   0.1319644,
   0.1319245,
   0.1318847,
   0.1318448,
   0.1318049,
   0.131765,
   0.1317252,
   0.1316853,
   0.1316454,
   0.1316056,
   0.1315657,
   0.1315258,
   0.1314859,
   0.1314461,
   0.1314062,
   0.1313663,
   0.1313264,
   0.1312866,
   0.1312467,
   0.1312068,
   0.131167,
   0.1311271,
   0.1310872,
   0.1310473,
   0.1310075,
   0.1309676,
   0.1309277,
   0.1308879,
   0.130848,
   0.1308081,
   0.1307682,
   0.1307284,
   0.1306885,
   0.1306486,
   0.1306087,
   0.1305689,
   0.130529,
   0.1304891,
   0.1304493,
   0.1304094,
   0.1303695,
   0.1303296,
   0.1302898,
   0.1302499,
   0.13021,
   0.1301702,
   0.1301303,
   0.1300904,
   0.1300505,
   0.1300107,
   0.1299708,
   0.1299309,
   0.129891,
   0.1298512,
   0.1298113,
   0.1297714,
   0.1297316,
   0.1296917,
   0.1296518,
   0.1296119,
   0.1295721,
   0.1295322,
   0.1294923,
   0.1294525,
   0.1294126,
   0.1293727,
   0.1293328,
   0.129293,
   0.1292531,
   0.1292132,
   0.1291733,
   0.1291335,
   0.1290936,
   0.1290537,
   0.1290139,
   0.128974,
   0.1289341,
   0.1288942,
   0.1288544,
   0.1288145,
   0.1287746,
   0.1287348,
   0.1286949,
   0.128655,
   0.1286151,
   0.1285753,
   0.1285354,
   0.1284955,
   0.1284556,
   0.1284158,
   0.1283759,
   0.128336,
   0.1282962,
   0.1282563,
   0.1282164,
   0.1281765,
   0.1281367,
   0.1280968,
   0.1280569,
   0.1280171,
   0.1279772,
   0.1279373,
   0.1278974,
   0.1278576,
   0.1278177,
   0.1277778,
   0.1277379,
   0.1276981,
   0.1276582,
   0.1276183,
   0.1275785,
   0.1275386,
   0.1274987,
   0.1274588,
   0.127419,
   0.1273791,
   0.1273392,
   0.1272993,
   0.1272595,
   0.1272196,
   0.1271797,
   0.1271399,
   0.1271,
   0.1270601,
   0.1270202,
   0.1269804,
   0.1269405,
   0.1269006,
   0.1268608,
   0.1268209,
   0.126781,
   0.1267411,
   0.1267013,
   0.1266614,
   0.1266215,
   0.1265816,
   0.1265418,
   0.1265019,
   0.126462,
   0.1264222,
   0.1263823,
   0.1263424,
   0.1263025,
   0.1262627,
   0.1262228,
   0.1261829,
   0.1261431,
   0.1261032,
   0.1260633,
   0.1260234,
   0.1259836,
   0.1259437,
   0.1259038,
   0.1258639,
   0.1258241,
   0.1257842,
   0.1257443,
   0.1257045,
   0.1256646,
   0.1256247,
   0.1255848,
   0.125545,
   0.1255051,
   0.1254652,
   0.1254254,
   0.1253855,
   0.1253456,
   0.1253057,
   0.1252659,
   0.125226,
   0.1251861,
   0.1251462,
   0.1251064,
   0.1250665,
   0.1250266,
   0.1249868,
   0.1249469,
   0.124907,
   0.1248671,
   0.1248273,
   0.1247874,
   0.1247475,
   0.1247077,
   0.1246678,
   0.1246279,
   0.124588,
   0.1245482,
   0.1245083,
   0.1244684,
   0.1244285,
   0.1243887,
   0.1243488,
   0.1243089,
   0.1242691,
   0.1242292,
   0.1241893,
   0.1241494,
   0.1241096,
   0.1240697,
   0.1240298,
   0.12399,
   0.1239501,
   0.1239102,
   0.1238703,
   0.1238305,
   0.1237906,
   0.1237507,
   0.1237108,
   0.123671,
   0.1236311,
   0.1235912,
   0.1235514,
   0.1235115,
   0.1234716,
   0.1234317,
   0.1233919,
   0.123352,
   0.1233121,
   0.1232723,
   0.1232324,
   0.1231925,
   0.1231526,
   0.1231128,
   0.1230729,
   0.123033,
   0.1229931,
   0.1229533,
   0.1229134,
   0.1228735,
   0.1228337,
   0.1227938,
   0.1227539,
   0.122714,
   0.1226742,
   0.1226343,
   0.1225944,
   0.1225546,
   0.1225147,
   0.1224748,
   0.1224349,
   0.1223951,
   0.1223552,
   0.1223153,
   0.1222754,
   0.1222356,
   0.1221957,
   0.1221558,
   0.122116,
   0.1220761,
   0.1220362,
   0.1219963,
   0.1219565,
   0.1219166,
   0.1218767,
   0.1218369,
   0.121797,
   0.1217571,
   0.1217172,
   0.1216774,
   0.1216375,
   0.1215976,
   0.1215577,
   0.1215179,
   0.121478,
   0.1214381,
   0.1213983,
   0.1213584,
   0.1213185,
   0.1212786,
   0.1212388,
   0.1211989,
   0.121159,
   0.1211192,
   0.1210793,
   0.1210394,
   0.1209995,
   0.1209597,
   0.1209198,
   0.1208799,
   0.12084,
   0.1208002,
   0.1207603,
   0.1207204,
   0.1206806,
   0.1206407,
   0.1206008,
   0.1205609,
   0.1205211,
   0.1204812,
   0.1204413,
   0.1204015,
   0.1203616,
   0.1203217,
   0.1202818,
   0.120242,
   0.1202021,
   0.1201622,
   0.1201223,
   0.1200825,
   0.1200426,
   0.1200027,
   0.1199629,
   0.119923,
   0.1198831,
   0.1198432,
   0.1198034,
   0.1197635,
   0.1197236,
   0.1196838,
   0.1196439,
   0.119604,
   0.1195641,
   0.1195243,
   0.1194844,
   0.1194445,
   0.1194046,
   0.1193648,
   0.1193249,
   0.119285,
   0.1192452,
   0.1192053,
   0.1191654,
   0.1191255,
   0.1190857,
   0.1190458,
   0.1190059,
   0.1189661,
   0.1189262,
   0.1188863,
   0.1188464,
   0.1188066,
   0.1187667,
   0.1187268,
   0.1186869,
   0.1186471,
   0.1186072,
   0.1185673,
   0.1185275,
   0.1184876,
   0.1184477,
   0.1184078,
   0.118368,
   0.1183281,
   0.1182882,
   0.1182484,
   0.1182085,
   0.1181686,
   0.1181287,
   0.1180889,
   0.118049,
   0.1180091,
   0.1179692,
   0.1179294,
   0.1178895,
   0.1178496,
   0.1178098,
   0.1177699,
   0.11773,
   0.1176901,
   0.1176503,
   0.1176104,
   0.1175705,
   0.1175307,
   0.1174908,
   0.1174509,
   0.117411,
   0.1173712,
   0.1173313,
   0.1172914,
   0.1172515,
   0.1172117,
   0.1171718,
   0.1171319,
   0.1170921,
   0.1170522,
   0.1170123,
   0.1169724,
   0.1169326,
   0.1168927,
   0.1168528,
   0.116813,
   0.1167731,
   0.1167332,
   0.1166933,
   0.1166535,
   0.1166136,
   0.1165737,
   0.1165338,
   0.116494,
   0.1164541,
   0.1164142,
   0.1163744,
   0.1163345,
   0.1162946,
   0.1162547,
   0.1162149,
   0.116175,
   0.1161351,
   0.1160952,
   0.1160554,
   0.1160155,
   0.1159756,
   0.1159358,
   0.1158959,
   0.115856,
   0.1158161,
   0.1157763,
   0.1157364,
   0.1156965,
   0.1156567,
   0.1156168,
   0.1155769,
   0.115537,
   0.1154972,
   0.1154573,
   0.1154174,
   0.1153775,
   0.1153377,
   0.1152978,
   0.1152579,
   0.1152181,
   0.1151782,
   0.1151383,
   0.1150984,
   0.1150586,
   0.1150187,
   0.1149788,
   0.114939,
   0.1148991,
   0.1148592,
   0.1148193,
   0.1147795,
   0.1147396,
   0.1146997,
   0.1146598,
   0.11462,
   0.1145801,
   0.1145402,
   0.1145004,
   0.1144605,
   0.1144206,
   0.1143807,
   0.1143409,
   0.114301,
   0.1142611,
   0.1142213,
   0.1141814,
   0.1141415,
   0.1141016,
   0.1140618,
   0.1140219,
   0.113982,
   0.1139421,
   0.1139023,
   0.1138624,
   0.1138225,
   0.1137827,
   0.1137428,
   0.1137029,
   0.113663,
   0.1136232,
   0.1135833,
   0.1135434,
   0.1135036,
   0.1134637,
   0.1134238,
   0.1133839,
   0.1133441,
   0.1133042,
   0.1132643,
   0.1132244,
   0.1131846,
   0.1131447,
   0.1131048,
   0.113065,
   0.1130251,
   0.1129852,
   0.1129453,
   0.1129055,
   0.1128656,
   0.1128257,
   0.1127859,
   0.112746,
   0.1127061,
   0.1126662,
   0.1126264,
   0.1125865,
   0.1125466,
   0.1125067,
   0.1124669,
   0.112427,
   0.1123871,
   0.1123473,
   0.1123074,
   0.1122675,
   0.1122276,
   0.1121878,
   0.1121479,
   0.112108,
   0.1120682,
   0.1120283,
   0.1119884,
   0.1119485,
   0.1119087,
   0.1118688,
   0.1118289,
   0.111789,
   0.1117492,
   0.1117093,
   0.1116694,
   0.1116296,
   0.1115897,
   0.1115498,
   0.1115099,
   0.1114701,
   0.1114302,
   0.1113903,
   0.1113505,
   0.1113106,
   0.1112707,
   0.1112308,
   0.111191,
   0.1111511,
   0.1111112,
   0.1110713,
   0.1110315,
   0.1109916,
   0.1109517,
   0.1109119,
   0.110872,
   0.1108321,
   0.1107922,
   0.1107524,
   0.1107125,
   0.1106726,
   0.1106328,
   0.1105929,
   0.110553,
   0.1105131,
   0.1104733,
   0.1104334,
   0.1103935,
   0.1103536,
   0.1103138,
   0.1102739,
   0.110234,
   0.1101942,
   0.1101543,
   0.1101144,
   0.1100745,
   0.1100347,
   0.1099948,
   0.1099549,
   0.1099151,
   0.1098752,
   0.1098353,
   0.1097954,
   0.1097556,
   0.1097157,
   0.1096758,
   0.1096359,
   0.1095961,
   0.1095562,
   0.1095163,
   0.1094765,
   0.1094366,
   0.1093967,
   0.1093568,
   0.109317,
   0.1092771,
   0.1092372,
   0.1091974,
   0.1091575,
   0.1091176,
   0.1090777,
   0.1090379,
   0.108998,
   0.1089581,
   0.1089182,
   0.1088784,
   0.1088385,
   0.1087986,
   0.1087588,
   0.1087189,
   0.108679,
   0.1086391,
   0.1085993,
   0.1085594,
   0.1085195,
   0.1084797,
   0.1084398,
   0.1083999,
   0.10836,
   0.1083202,
   0.1082803,
   0.1082404,
   0.1082005,
   0.1081607,
   0.1081208,
   0.1080809,
   0.1080411,
   0.1080012,
   0.1079613,
   0.1079214,
   0.1078816,
   0.1078417,
   0.1078018,
   0.107762,
   0.1077221,
   0.1076822,
   0.1076423,
   0.1076025,
   0.1075626,
   0.1075227,
   0.1074828,
   0.107443,
   0.1074031,
   0.1073632,
   0.1073234,
   0.1072835,
   0.1072436,
   0.1072037,
   0.1071639,
   0.107124,
   0.1070841,
   0.1070443,
   0.1070044,
   0.1069645,
   0.1069246,
   0.1068848,
   0.1068449,
   0.106805,
   0.1067651,
   0.1067253,
   0.1066854,
   0.1066455,
   0.1066057,
   0.1065658,
   0.1065259,
   0.106486,
   0.1064462,
   0.1064063,
   0.1063664,
   0.1063266,
   0.1062867,
   0.1062468,
   0.1062069,
   0.1061671,
   0.1061272,
   0.1060873,
   0.1060474,
   0.1060076,
   0.1059677,
   0.1059278,
   0.105888,
   0.1058481,
   0.1058082,
   0.1057683,
   0.1057285,
   0.1056886,
   0.1056487,
   0.1056089,
   0.105569,
   0.1055291,
   0.1054892,
   0.1054494,
   0.1054095,
   0.1053696,
   0.1053297,
   0.1052899,
   0.10525,
   0.1052101,
   0.1051703,
   0.1051304,
   0.1050905,
   0.1050506,
   0.1050108,
   0.1049709,
   0.104931,
   0.1048911,
   0.1048513,
   0.1048114,
   0.1047715,
   0.1047317,
   0.1046918,
   0.1046519,
   0.104612,
   0.1045722,
   0.1045323,
   0.1044924,
   0.1044526,
   0.1044127,
   0.1043728,
   0.1043329,
   0.1042931,
   0.1042532,
   0.1042133,
   0.1041734,
   0.1041336,
   0.1040937,
   0.1040538,
   0.104014,
   0.1039741,
   0.1039342,
   0.1038943,
   0.1038545,
   0.1038146,
   0.1037747,
   0.1037349,
   0.103695,
   0.1036551,
   0.1036152,
   0.1035754,
   0.1035355,
   0.1034956,
   0.1034557,
   0.1034159,
   0.103376,
   0.1033361,
   0.1032963,
   0.1032564,
   0.1032165,
   0.1031766,
   0.1031368,
   0.1030969,
   0.103057,
   0.1030172,
   0.1029773,
   0.1029374,
   0.1028975,
   0.1028577,
   0.1028178,
   0.1027779,
   0.102738,
   0.1026982,
   0.1026583,
   0.1026184,
   0.1025786,
   0.1025387,
   0.1024988,
   0.1024589,
   0.1024191,
   0.1023792,
   0.1023393,
   0.1022995,
   0.1022596,
   0.1022197,
   0.1021798,
   0.10214,
   0.1021001,
   0.1020602,
   0.1020203,
   0.1019805,
   0.1019406,
   0.1019007,
   0.1018609,
   0.101821,
   0.1017811,
   0.1017412,
   0.1017014,
   0.1016615,
   0.1016216,
   0.1015818,
   0.1015419,
   0.101502,
   0.1014621,
   0.1014223,
   0.1013824,
   0.1013425,
   0.1013026,
   0.1012628,
   0.1012229,
   0.101183,
   0.1011432,
   0.1011033,
   0.1010634,
   0.1010235,
   0.1009837,
   0.1009438,
   0.1009039,
   0.1008641,
   0.1008242,
   0.1007843,
   0.1007444,
   0.1007046,
   0.1006647,
   0.1006248,
   0.1005849,
   0.1005451,
   0.1005052,
   0.1004653,
   0.1004255,
   0.1003856,
   0.1003457,
   0.1003058,
   0.100266,
   0.1002261,
   0.1001862,
   0.1001464,
   0.1001065,
   0.1000666,
   0.1000267,
   0.09998686,
   0.09994699,
   0.09990712,
   0.09986725,
   0.09982738,
   0.0997875,
   0.09974763,
   0.09970776,
   0.09966789,
   0.09962801,
   0.09958814,
   0.09954827,
   0.0995084,
   0.09946852,
   0.09942865,
   0.09938878,
   0.09934891,
   0.09930904,
   0.09926916,
   0.09922929,
   0.09918942,
   0.09914955,
   0.09910967,
   0.0990698,
   0.09902993,
   0.09899006,
   0.09895019,
   0.09891031,
   0.09887044,
   0.09883057,
   0.0987907,
   0.09875082,
   0.09871095,
   0.09867108,
   0.09863121,
   0.09859134,
   0.09855146,
   0.09851159,
   0.09847172,
   0.09843185,
   0.09839197,
   0.0983521,
   0.09831223,
   0.09827236,
   0.09823249,
   0.09819261,
   0.09815274,
   0.09811287,
   0.098073,
   0.09803312,
   0.09799325,
   0.09795338,
   0.09791351,
   0.09787364,
   0.09783376,
   0.09779389,
   0.09775402,
   0.09771415,
   0.09767427,
   0.0976344,
   0.09759453,
   0.09755466,
   0.09751478,
   0.09747491,
   0.09743504,
   0.09739517,
   0.0973553,
   0.09731542,
   0.09727555,
   0.09723568,
   0.09719581,
   0.09715593,
   0.09711606,
   0.09707619,
   0.09703632,
   0.09699645,
   0.09695657,
   0.0969167,
   0.09687683,
   0.09683696,
   0.09679708,
   0.09675721,
   0.09671734,
   0.09667747,
   0.0966376,
   0.09659772,
   0.09655785,
   0.09651798,
   0.09647811,
   0.09643823,
   0.09639836,
   0.09635849,
   0.09631862,
   0.09627875,
   0.09623887,
   0.096199,
   0.09615913,
   0.09611926,
   0.09607938,
   0.09603951,
   0.09599964,
   0.09595977,
   0.0959199,
   0.09588002,
   0.09584015,
   0.09580028,
   0.09576041,
   0.09572053,
   0.09568066,
   0.09564079,
   0.09560092,
   0.09556105,
   0.09552117,
   0.0954813,
   0.09544143,
   0.09540156,
   0.09536168,
   0.09532181,
   0.09528194,
   0.09524207,
   0.09520219,
   0.09516232,
   0.09512245,
   0.09508258,
   0.09504271,
   0.09500283,
   0.09496296,
   0.09492309,
   0.09488322,
   0.09484334,
   0.09480347,
   0.0947636,
   0.09472373,
   0.09468386,
   0.09464398,
   0.09460411,
   0.09456424,
   0.09452437,
   0.09448449,
   0.09444462,
   0.09440475,
   0.09436488,
   0.09432501,
   0.09428513,
   0.09424526,
   0.09420539,
   0.09416552,
   0.09412564,
   0.09408577,
   0.0940459,
   0.09400603,
   0.09396616,
   0.09392628,
   0.09388641,
   0.09384654,
   0.09380667,
   0.09376679,
   0.09372692,
   0.09368705,
   0.09364718,
   0.09360731,
   0.09356743,
   0.09352756,
   0.09348769,
   0.09344782,
   0.09340794,
   0.09336807,
   0.0933282,
   0.09328833,
   0.09324846,
   0.09320858,
   0.09316871,
   0.09312884,
   0.09308897,
   0.09304909,
   0.09300922,
   0.09296935,
   0.09292948,
   0.0928896,
   0.09284973,
   0.09280986,
   0.09276999};
   Double_t Rfunc13tev_errorband_fex1003[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Rfunc13tev_errorband_fey1003[1000] = {
   0.0009306506,
   0.000926924,
   0.0009232038,
   0.0009194901,
   0.0009157829,
   0.0009120823,
   0.0009083884,
   0.0009047014,
   0.0009010211,
   0.0008973478,
   0.0008936816,
   0.0008900225,
   0.0008863706,
   0.000882726,
   0.0008790888,
   0.0008754591,
   0.0008718369,
   0.0008682224,
   0.0008646157,
   0.0008610169,
   0.000857426,
   0.0008538432,
   0.0008502686,
   0.0008467022,
   0.0008431443,
   0.0008395948,
   0.0008360538,
   0.0008325216,
   0.0008289982,
   0.0008254838,
   0.0008219783,
   0.0008184821,
   0.000814995,
   0.0008115174,
   0.0008080493,
   0.0008045909,
   0.0008011422,
   0.0007977034,
   0.0007942746,
   0.0007908559,
   0.0007874476,
   0.0007840496,
   0.0007806622,
   0.0007772855,
   0.0007739196,
   0.0007705647,
   0.0007672209,
   0.0007638884,
   0.0007605672,
   0.0007572577,
   0.0007539598,
   0.0007506738,
   0.0007473998,
   0.000744138,
   0.0007408885,
   0.0007376516,
   0.0007344273,
   0.0007312158,
   0.0007280174,
   0.0007248321,
   0.0007216602,
   0.0007185018,
   0.0007153571,
   0.0007122263,
   0.0007091096,
   0.0007060072,
   0.0007029191,
   0.0006998458,
   0.0006967872,
   0.0006937437,
   0.0006907155,
   0.0006877026,
   0.0006847054,
   0.000681724,
   0.0006787587,
   0.0006758097,
   0.0006728771,
   0.0006699612,
   0.0006670622,
   0.0006641803,
   0.0006613158,
   0.0006584689,
   0.0006556398,
   0.0006528287,
   0.0006500359,
   0.0006472617,
   0.0006445061,
   0.0006417696,
   0.0006390523,
   0.0006363545,
   0.0006336764,
   0.0006310183,
   0.0006283804,
   0.0006257631,
   0.0006231664,
   0.0006205908,
   0.0006180365,
   0.0006155037,
   0.0006129927,
   0.0006105038,
   0.0006080372,
   0.0006055933,
   0.0006031722,
   0.0006007744,
   0.0005983999,
   0.0005960492,
   0.0005937225,
   0.0005914201,
   0.0005891423,
   0.0005868894,
   0.0005846616,
   0.0005824592,
   0.0005802826,
   0.000578132,
   0.0005760077,
   0.00057391,
   0.0005718393,
   0.0005697957,
   0.0005677796,
   0.0005657913,
   0.000563831,
   0.0005618991,
   0.0005599959,
   0.0005581216,
   0.0005562766,
   0.0005544612,
   0.0005526755,
   0.00055092,
   0.0005491949,
   0.0005475004,
   0.000545837,
   0.0005442048,
   0.0005426042,
   0.0005410354,
   0.0005394987,
   0.0005379944,
   0.0005365227,
   0.000535084,
   0.0005336784,
   0.0005323064,
   0.000530968,
   0.0005296636,
   0.0005283934,
   0.0005271576,
   0.0005259566,
   0.0005247905,
   0.0005236597,
   0.0005225642,
   0.0005215043,
   0.0005204803,
   0.0005194924,
   0.0005185407,
   0.0005176255,
   0.000516747,
   0.0005159053,
   0.0005151006,
   0.0005143331,
   0.0005136031,
   0.0005129105,
   0.0005122556,
   0.0005116386,
   0.0005110595,
   0.0005105185,
   0.0005100157,
   0.0005095513,
   0.0005091252,
   0.0005087378,
   0.0005083889,
   0.0005080787,
   0.0005078073,
   0.0005075747,
   0.000507381,
   0.0005072263,
   0.0005071104,
   0.0005070336,
   0.0005069958,
   0.000506997,
   0.0005070373,
   0.0005071165,
   0.0005072347,
   0.0005073919,
   0.000507588,
   0.000507823,
   0.0005080968,
   0.0005084094,
   0.0005087606,
   0.0005091505,
   0.0005095789,
   0.0005100457,
   0.0005105509,
   0.0005110942,
   0.0005116757,
   0.0005122951,
   0.0005129523,
   0.0005136472,
   0.0005143796,
   0.0005151494,
   0.0005159563,
   0.0005168003,
   0.0005176811,
   0.0005185986,
   0.0005195525,
   0.0005205427,
   0.0005215689,
   0.000522631,
   0.0005237287,
   0.0005248617,
   0.00052603,
   0.0005272332,
   0.000528471,
   0.0005297433,
   0.0005310499,
   0.0005323903,
   0.0005337645,
   0.0005351721,
   0.0005366129,
   0.0005380866,
   0.0005395929,
   0.0005411316,
   0.0005427024,
   0.000544305,
   0.0005459391,
   0.0005476045,
   0.0005493008,
   0.0005510278,
   0.0005527852,
   0.0005545727,
   0.00055639,
   0.0005582369,
   0.0005601129,
   0.0005620179,
   0.0005639516,
   0.0005659136,
   0.0005679036,
   0.0005699214,
   0.0005719667,
   0.0005740392,
   0.0005761385,
   0.0005782644,
   0.0005804166,
   0.0005825949,
   0.0005847988,
   0.0005870282,
   0.0005892827,
   0.000591562,
   0.0005938659,
   0.0005961941,
   0.0005985463,
   0.0006009222,
   0.0006033215,
   0.000605744,
   0.0006081893,
   0.0006106573,
   0.0006131476,
   0.0006156599,
   0.0006181941,
   0.0006207497,
   0.0006233266,
   0.0006259246,
   0.0006285432,
   0.0006311823,
   0.0006338417,
   0.000636521,
   0.00063922,
   0.0006419385,
   0.0006446762,
   0.0006474329,
   0.0006502084,
   0.0006530023,
   0.0006558145,
   0.0006586447,
   0.0006614927,
   0.0006643583,
   0.0006672412,
   0.0006701413,
   0.0006730582,
   0.0006759918,
   0.0006789419,
   0.0006819082,
   0.0006848906,
   0.0006878887,
   0.0006909025,
   0.0006939318,
   0.0006969762,
   0.0007000357,
   0.0007031099,
   0.0007061989,
   0.0007093022,
   0.0007124198,
   0.0007155515,
   0.000718697,
   0.0007218562,
   0.000725029,
   0.0007282151,
   0.0007314143,
   0.0007346266,
   0.0007378517,
   0.0007410894,
   0.0007443396,
   0.0007476022,
   0.0007508769,
   0.0007541637,
   0.0007574623,
   0.0007607726,
   0.0007640944,
   0.0007674277,
   0.0007707722,
   0.0007741278,
   0.0007774943,
   0.0007808717,
   0.0007842597,
   0.0007876583,
   0.0007910674,
   0.0007944866,
   0.000797916,
   0.0008013555,
   0.0008048048,
   0.0008082638,
   0.0008117325,
   0.0008152107,
   0.0008186983,
   0.0008221951,
   0.0008257011,
   0.0008292162,
   0.0008327401,
   0.0008362729,
   0.0008398143,
   0.0008433643,
   0.0008469228,
   0.0008504897,
   0.0008540649,
   0.0008576482,
   0.0008612395,
   0.0008648389,
   0.0008684461,
   0.000872061,
   0.0008756836,
   0.0008793138,
   0.0008829515,
   0.0008865965,
   0.0008902489,
   0.0008939084,
   0.0008975751,
   0.0009012488,
   0.0009049295,
   0.000908617,
   0.0009123113,
   0.0009160123,
   0.0009197199,
   0.000923434,
   0.0009271546,
   0.0009308816,
   0.0009346149,
   0.0009383544,
   0.0009421001,
   0.0009458518,
   0.0009496096,
   0.0009533733,
   0.0009571428,
   0.0009609182,
   0.0009646993,
   0.000968486,
   0.0009722784,
   0.0009760763,
   0.0009798796,
   0.0009836884,
   0.0009875025,
   0.0009913219,
   0.0009951465,
   0.0009989762,
   0.001002811,
   0.001006651,
   0.001010496,
   0.001014346,
   0.0010182,
   0.00102206,
   0.001025924,
   0.001029793,
   0.001033667,
   0.001037545,
   0.001041428,
   0.001045315,
   0.001049207,
   0.001053103,
   0.001057003,
   0.001060908,
   0.001064817,
   0.001068731,
   0.001072648,
   0.00107657,
   0.001080495,
   0.001084425,
   0.001088359,
   0.001092296,
   0.001096238,
   0.001100183,
   0.001104132,
   0.001108085,
   0.001112042,
   0.001116002,
   0.001119966,
   0.001123934,
   0.001127905,
   0.00113188,
   0.001135858,
   0.00113984,
   0.001143825,
   0.001147814,
   0.001151806,
   0.001155801,
   0.0011598,
   0.001163801,
   0.001167807,
   0.001171815,
   0.001175826,
   0.001179841,
   0.001183858,
   0.001187879,
   0.001191903,
   0.00119593,
   0.001199959,
   0.001203992,
   0.001208028,
   0.001212066,
   0.001216107,
   0.001220151,
   0.001224198,
   0.001228248,
   0.001232301,
   0.001236356,
   0.001240414,
   0.001244474,
   0.001248537,
   0.001252603,
   0.001256671,
   0.001260742,
   0.001264816,
   0.001268892,
   0.00127297,
   0.001277051,
   0.001281135,
   0.00128522,
   0.001289309,
   0.001293399,
   0.001297492,
   0.001301587,
   0.001305685,
   0.001309785,
   0.001313887,
   0.001317991,
   0.001322098,
   0.001326206,
   0.001330317,
   0.00133443,
   0.001338546,
   0.001342663,
   0.001346782,
   0.001350904,
   0.001355028,
   0.001359153,
   0.001363281,
   0.001367411,
   0.001371542,
   0.001375676,
   0.001379811,
   0.001383949,
   0.001388088,
   0.00139223,
   0.001396373,
   0.001400518,
   0.001404665,
   0.001408814,
   0.001412964,
   0.001417117,
   0.001421271,
   0.001425427,
   0.001429585,
   0.001433744,
   0.001437905,
   0.001442068,
   0.001446233,
   0.001450399,
   0.001454567,
   0.001458737,
   0.001462908,
   0.001467081,
   0.001471255,
   0.001475431,
   0.001479609,
   0.001483788,
   0.001487969,
   0.001492151,
   0.001496335,
   0.00150052,
   0.001504707,
   0.001508895,
   0.001513085,
   0.001517277,
   0.001521469,
   0.001525664,
   0.001529859,
   0.001534056,
   0.001538255,
   0.001542455,
   0.001546656,
   0.001550858,
   0.001555062,
   0.001559268,
   0.001563474,
   0.001567682,
   0.001571892,
   0.001576102,
   0.001580314,
   0.001584527,
   0.001588742,
   0.001592958,
   0.001597175,
   0.001601393,
   0.001605613,
   0.001609833,
   0.001614055,
   0.001618278,
   0.001622503,
   0.001626728,
   0.001630955,
   0.001635183,
   0.001639412,
   0.001643642,
   0.001647874,
   0.001652106,
   0.00165634,
   0.001660575,
   0.00166481,
   0.001669047,
   0.001673285,
   0.001677525,
   0.001681765,
   0.001686006,
   0.001690248,
   0.001694492,
   0.001698736,
   0.001702982,
   0.001707228,
   0.001711476,
   0.001715724,
   0.001719974,
   0.001724225,
   0.001728476,
   0.001732729,
   0.001736982,
   0.001741237,
   0.001745492,
   0.001749749,
   0.001754006,
   0.001758264,
   0.001762523,
   0.001766784,
   0.001771045,
   0.001775307,
   0.00177957,
   0.001783833,
   0.001788098,
   0.001792364,
   0.00179663,
   0.001800897,
   0.001805166,
   0.001809435,
   0.001813705,
   0.001817976,
   0.001822247,
   0.00182652,
   0.001830793,
   0.001835067,
   0.001839342,
   0.001843618,
   0.001847894,
   0.001852172,
   0.00185645,
   0.001860729,
   0.001865009,
   0.001869289,
   0.001873571,
   0.001877853,
   0.001882136,
   0.001886419,
   0.001890704,
   0.001894989,
   0.001899275,
   0.001903562,
   0.001907849,
   0.001912137,
   0.001916426,
   0.001920716,
   0.001925006,
   0.001929297,
   0.001933589,
   0.001937881,
   0.001942174,
   0.001946468,
   0.001950762,
   0.001955058,
   0.001959353,
   0.00196365,
   0.001967947,
   0.001972245,
   0.001976544,
   0.001980843,
   0.001985143,
   0.001989443,
   0.001993744,
   0.001998046,
   0.002002349,
   0.002006652,
   0.002010955,
   0.00201526,
   0.002019565,
   0.00202387,
   0.002028176,
   0.002032483,
   0.00203679,
   0.002041098,
   0.002045407,
   0.002049716,
   0.002054026,
   0.002058336,
   0.002062647,
   0.002066959,
   0.002071271,
   0.002075584,
   0.002079897,
   0.002084211,
   0.002088525,
   0.00209284,
   0.002097155,
   0.002101471,
   0.002105788,
   0.002110105,
   0.002114423,
   0.002118741,
   0.00212306,
   0.002127379,
   0.002131699,
   0.002136019,
   0.00214034,
   0.002144661,
   0.002148983,
   0.002153305,
   0.002157628,
   0.002161952,
   0.002166276,
   0.0021706,
   0.002174925,
   0.00217925,
   0.002183576,
   0.002187903,
   0.002192229,
   0.002196557,
   0.002200885,
   0.002205213,
   0.002209542,
   0.002213871,
   0.002218201,
   0.002222531,
   0.002226861,
   0.002231193,
   0.002235524,
   0.002239856,
   0.002244189,
   0.002248522,
   0.002252855,
   0.002257189,
   0.002261523,
   0.002265858,
   0.002270193,
   0.002274528,
   0.002278864,
   0.002283201,
   0.002287538,
   0.002291875,
   0.002296213,
   0.002300551,
   0.002304889,
   0.002309228,
   0.002313568,
   0.002317907,
   0.002322247,
   0.002326588,
   0.002330929,
   0.00233527,
   0.002339612,
   0.002343954,
   0.002348297,
   0.00235264,
   0.002356983,
   0.002361327,
   0.002365671,
   0.002370016,
   0.002374361,
   0.002378706,
   0.002383052,
   0.002387398,
   0.002391744,
   0.002396091,
   0.002400438,
   0.002404786,
   0.002409134,
   0.002413482,
   0.00241783,
   0.002422179,
   0.002426529,
   0.002430878,
   0.002435228,
   0.002439579,
   0.00244393,
   0.002448281,
   0.002452632,
   0.002456984,
   0.002461336,
   0.002465688,
   0.002470041,
   0.002474394,
   0.002478748,
   0.002483102,
   0.002487456,
   0.00249181,
   0.002496165,
   0.00250052,
   0.002504876,
   0.002509232,
   0.002513588,
   0.002517944,
   0.002522301,
   0.002526658,
   0.002531015,
   0.002535373,
   0.002539731,
   0.002544089,
   0.002548448,
   0.002552807,
   0.002557166,
   0.002561526,
   0.002565885,
   0.002570246,
   0.002574606,
   0.002578967,
   0.002583328,
   0.002587689,
   0.002592051,
   0.002596413,
   0.002600775,
   0.002605137,
   0.0026095,
   0.002613863,
   0.002618227,
   0.00262259,
   0.002626954,
   0.002631318,
   0.002635683,
   0.002640047,
   0.002644413,
   0.002648778,
   0.002653143,
   0.002657509,
   0.002661875,
   0.002666242,
   0.002670608,
   0.002674975,
   0.002679343,
   0.00268371,
   0.002688078,
   0.002692446,
   0.002696814,
   0.002701182,
   0.002705551,
   0.00270992,
   0.00271429,
   0.002718659,
   0.002723029,
   0.002727399,
   0.002731769,
   0.00273614,
   0.00274051,
   0.002744881,
   0.002749253,
   0.002753624,
   0.002757996,
   0.002762368,
   0.00276674,
   0.002771113,
   0.002775485,
   0.002779858,
   0.002784232,
   0.002788605,
   0.002792979,
   0.002797353,
   0.002801727,
   0.002806101,
   0.002810476,
   0.002814851,
   0.002819226,
   0.002823601,
   0.002827976,
   0.002832352,
   0.002836728,
   0.002841104,
   0.002845481,
   0.002849857,
   0.002854234,
   0.002858611,
   0.002862988,
   0.002867366,
   0.002871744,
   0.002876122,
   0.0028805,
   0.002884878,
   0.002889257,
   0.002893635,
   0.002898014,
   0.002902394,
   0.002906773,
   0.002911153,
   0.002915532,
   0.002919912,
   0.002924293,
   0.002928673,
   0.002933054,
   0.002937434,
   0.002941816,
   0.002946197,
   0.002950578,
   0.00295496,
   0.002959342,
   0.002963724,
   0.002968106,
   0.002972488,
   0.002976871,
   0.002981254,
   0.002985637,
   0.00299002,
   0.002994403,
   0.002998787,
   0.00300317,
   0.003007554,
   0.003011939,
   0.003016323,
   0.003020707,
   0.003025092,
   0.003029477,
   0.003033862,
   0.003038247,
   0.003042633,
   0.003047018,
   0.003051404,
   0.00305579,
   0.003060176,
   0.003064562,
   0.003068949,
   0.003073335,
   0.003077722,
   0.003082109,
   0.003086496,
   0.003090884,
   0.003095271,
   0.003099659,
   0.003104047,
   0.003108435,
   0.003112823,
   0.003117211,
   0.0031216,
   0.003125989,
   0.003130378,
   0.003134767,
   0.003139156,
   0.003143545,
   0.003147935,
   0.003152324,
   0.003156714,
   0.003161104,
   0.003165494,
   0.003169885,
   0.003174275,
   0.003178666,
   0.003183057,
   0.003187448,
   0.003191839,
   0.00319623,
   0.003200622,
   0.003205013,
   0.003209405,
   0.003213797,
   0.003218189,
   0.003222581,
   0.003226974,
   0.003231366,
   0.003235759,
   0.003240152,
   0.003244544,
   0.003248938,
   0.003253331,
   0.003257724,
   0.003262118,
   0.003266512,
   0.003270905,
   0.003275299,
   0.003279694,
   0.003284088,
   0.003288482,
   0.003292877,
   0.003297272,
   0.003301666,
   0.003306061,
   0.003310457,
   0.003314852,
   0.003319247,
   0.003323643,
   0.003328038,
   0.003332434,
   0.00333683,
   0.003341226,
   0.003345623,
   0.003350019,
   0.003354416,
   0.003358812,
   0.003363209,
   0.003367606,
   0.003372003,
   0.0033764,
   0.003380797,
   0.003385195,
   0.003389592,
   0.00339399,
   0.003398388,
   0.003402786,
   0.003407184,
   0.003411582,
   0.003415981,
   0.003420379,
   0.003424778,
   0.003429176,
   0.003433575,
   0.003437974,
   0.003442373,
   0.003446773,
   0.003451172,
   0.003455571,
   0.003459971,
   0.003464371,
   0.003468771,
   0.003473171,
   0.003477571,
   0.003481971,
   0.003486371,
   0.003490772,
   0.003495172,
   0.003499573,
   0.003503974,
   0.003508375,
   0.003512776,
   0.003517177,
   0.003521578,
   0.00352598,
   0.003530381,
   0.003534783,
   0.003539185,
   0.003543586,
   0.003547988,
   0.00355239,
   0.003556793,
   0.003561195,
   0.003565597,
   0.00357,
   0.003574403,
   0.003578805,
   0.003583208,
   0.003587611,
   0.003592014,
   0.003596418,
   0.003600821,
   0.003605224,
   0.003609628,
   0.003614031,
   0.003618435,
   0.003622839,
   0.003627243,
   0.003631647,
   0.003636051,
   0.003640456,
   0.00364486,
   0.003649264,
   0.003653669,
   0.003658074,
   0.003662479,
   0.003666883,
   0.003671288,
   0.003675694,
   0.003680099,
   0.003684504,
   0.00368891,
   0.003693315,
   0.003697721};
   TGraphErrors *gre = new TGraphErrors(1000,Rfunc13tev_errorband_fx1003,Rfunc13tev_errorband_fy1003,Rfunc13tev_errorband_fex1003,Rfunc13tev_errorband_fey1003);
   gre->SetName("Rfunc13tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Rfunc13tev_errorband1003 = new TH1F("Graph_Rfunc13tev_errorband1003","Graph",1000,0,49.4505);
   Graph_Rfunc13tev_errorband1003->SetMinimum(0.08462619);
   Graph_Rfunc13tev_errorband1003->SetMaximum(0.1379791);
   Graph_Rfunc13tev_errorband1003->SetDirectory(0);
   Graph_Rfunc13tev_errorband1003->SetStats(0);
   Graph_Rfunc13tev_errorband1003->SetLineWidth(2);
   Graph_Rfunc13tev_errorband1003->SetMarkerStyle(20);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetNdivisions(505);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetLabelFont(132);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetLabelSize(0.07);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetTitleSize(0.1);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetTitleOffset(0.8);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetTitleFont(132);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetLabelFont(132);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetLabelSize(0.07);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetTitleSize(0.1);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetTitleFont(132);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetLabelFont(132);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetLabelSize(0.06);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetTitleSize(0.072);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Rfunc13tev_errorband1003);
   
   gre->Draw("3l");
   
   TF1 *Rfunc13tev6 = new TF1("Rfunc13tev","[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   Rfunc13tev6->SetFillColor(1);
   Rfunc13tev6->SetFillStyle(0);
   Rfunc13tev6->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   Rfunc13tev6->SetLineColor(ci);
   Rfunc13tev6->SetLineWidth(2);
   Rfunc13tev6->GetXaxis()->SetNdivisions(505);
   Rfunc13tev6->GetXaxis()->SetLabelFont(132);
   Rfunc13tev6->GetXaxis()->SetLabelOffset(0.01);
   Rfunc13tev6->GetXaxis()->SetLabelSize(0.07);
   Rfunc13tev6->GetXaxis()->SetTitleSize(0.1);
   Rfunc13tev6->GetXaxis()->SetTitleOffset(0.8);
   Rfunc13tev6->GetXaxis()->SetTitleFont(132);
   Rfunc13tev6->GetYaxis()->SetLabelFont(132);
   Rfunc13tev6->GetYaxis()->SetLabelOffset(0.01);
   Rfunc13tev6->GetYaxis()->SetLabelSize(0.07);
   Rfunc13tev6->GetYaxis()->SetTitleSize(0.1);
   Rfunc13tev6->GetYaxis()->SetTitleOffset(0.8);
   Rfunc13tev6->GetYaxis()->SetTitleFont(132);
   Rfunc13tev6->SetParameter(0,0.2628205);
   Rfunc13tev6->SetParError(0,0);
   Rfunc13tev6->SetParLimits(0,0.21,0.35);
   Rfunc13tev6->SetParameter(1,-0.001756168);
   Rfunc13tev6->SetParError(1,0);
   Rfunc13tev6->SetParLimits(1,-0.003,0.001);
   Rfunc13tev6->SetParameter(2,0.5045359);
   Rfunc13tev6->SetParError(2,0);
   Rfunc13tev6->SetParLimits(2,0.5,1.5);
   Rfunc13tev6->Draw("SAME");
   
   Double_t Graph0_fx3006[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3006[12] = {
   0.1298519,
   0.1290225,
   0.1306674,
   0.1292095,
   0.130615,
   0.1255862,
   0.1284311,
   0.1263616,
   0.1250423,
   0.1255468,
   0.1149415,
   0.1183451};
   Double_t Graph0_felx3006[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3006[12] = {
   0.00213117,
   0.001860617,
   0.001777979,
   0.001706134,
   0.00168069,
   0.001713694,
   0.001804172,
   0.001890646,
   0.002011239,
   0.001895491,
   0.001689399,
   0.001559283};
   Double_t Graph0_fehx3006[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3006[12] = {
   0.00213117,
   0.001860617,
   0.001777979,
   0.001706134,
   0.00168069,
   0.001713694,
   0.001804172,
   0.001890646,
   0.002011239,
   0.001895491,
   0.001689399,
   0.001559283};
   grae = new TGraphAsymmErrors(12,Graph0_fx3006,Graph0_fy3006,Graph0_felx3006,Graph0_fehx3006,Graph0_fely3006,Graph0_fehy3006);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030053006 = new TH1F("Graph_Graph_Graph030053006","Graph",100,0,45);
   Graph_Graph_Graph030053006->SetMinimum(0.1);
   Graph_Graph_Graph030053006->SetMaximum(0.18);
   Graph_Graph_Graph030053006->SetDirectory(0);
   Graph_Graph_Graph030053006->SetStats(0);
   Graph_Graph_Graph030053006->SetLineWidth(2);
   Graph_Graph_Graph030053006->SetMarkerStyle(20);
   Graph_Graph_Graph030053006->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030053006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030053006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030053006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030053006->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030053006->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030053006->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030053006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030053006->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph_Graph030053006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030053006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030053006->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030053006->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030053006->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030053006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030053006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030053006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030053006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030053006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030053006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030053006);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{J#kern[-0.2]{/}#kern[-0.2]{#psi}h}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Rfunc13tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_jpsi13->Modified();
   c_p_jpsi13->cd();
   c_p_jpsi13->SetSelected(c_p_jpsi13);
}


==> figs/Fig1d.C <==
void linear_vslopes_vintercs_hadronic_7tev_paper()
{
//=========Macro generated from canvas: c_p_had/c_p_had
//=========  (Tue Mar  9 14:59:53 2021) by ROOT version 6.22/02
   TCanvas *c_p_had = new TCanvas("c_p_had", "c_p_had",230,294,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_had->SetHighLightColor(2);
   c_p_had->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_had->SetFillColor(0);
   c_p_had->SetBorderMode(0);
   c_p_had->SetBorderSize(2);
   c_p_had->SetTickx(1);
   c_p_had->SetTicky(1);
   c_p_had->SetLeftMargin(0.18);
   c_p_had->SetRightMargin(0.01);
   c_p_had->SetTopMargin(0.03);
   c_p_had->SetBottomMargin(0.19);
   c_p_had->SetFrameLineWidth(2);
   c_p_had->SetFrameBorderMode(0);
   c_p_had->SetFrameLineWidth(2);
   c_p_had->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3007[20] = {
   2.516715,
   4.038117,
   4.885412,
   5.637654,
   6.242957,
   6.743818,
   7.242873,
   7.743044,
   8.242083,
   8.741841,
   9.24084,
   9.740607,
   10.33847,
   11.0836,
   11.83806,
   12.58504,
   13.61465,
   15.07707,
   17.70653,
   24.73201};
   Double_t Graph0_fy3007[20] = {
   0.2994998,
   0.2994315,
   0.2719797,
   0.2536245,
   0.2575931,
   0.2662088,
   0.2642116,
   0.2933615,
   0.2753766,
   0.2695286,
   0.2351483,
   0.2685804,
   0.2416006,
   0.2713824,
   0.2738977,
   0.2798635,
   0.2513256,
   0.25488,
   0.2414911,
   0.2421016};
   Double_t Graph0_felx3007[20] = {
   1.016715,
   0.4381168,
   0.3854121,
   0.3376544,
   0.2429573,
   0.2438176,
   0.2428726,
   0.2430442,
   0.2420827,
   0.2418409,
   0.2408395,
   0.2406072,
   0.3384711,
   1.083604,
   0.3380566,
   0.3850358,
   0.6146498,
   0.7770738,
   1.706535,
   4.532014};
   Double_t Graph0_fely3007[20] = {
   0.01421174,
   0.01429434,
   0.01241708,
   0.01161727,
   0.01274074,
   0.01257718,
   0.01248127,
   0.0137498,
   0.01296364,
   0.01293053,
   0.0116451,
   0.01330702,
   0.01065147,
   0.01175073,
   0.01307461,
   0.01344865,
   0.01079349,
   0.0115025,
   0.01033739,
   0.01323039};
   Double_t Graph0_fehx3007[20] = {
   1.083285,
   0.4618832,
   0.4145879,
   0.3623456,
   0.2570427,
   0.2561824,
   0.2571274,
   0.2569558,
   0.2579173,
   0.2581591,
   0.2591605,
   0.2593928,
   0.3615289,
   0.4163964,
   0.3619434,
   0.4149642,
   1.714964,
   0.9229262,
   2.493465,
   15.26799};
   Double_t Graph0_fehy3007[20] = {
   0.01421174,
   0.01429434,
   0.01241708,
   0.01161727,
   0.01274074,
   0.01257718,
   0.01248127,
   0.0137498,
   0.01296364,
   0.01293053,
   0.0116451,
   0.01330702,
   0.01065147,
   0.01175073,
   0.01307461,
   0.01344865,
   0.01079349,
   0.0115025,
   0.01033739,
   0.01323039};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03007 = new TH1F("Graph_Graph03007","Graph",100,0,45);
   Graph_Graph03007->SetMinimum(0.2);
   Graph_Graph03007->SetMaximum(0.36);
   Graph_Graph03007->SetDirectory(0);
   Graph_Graph03007->SetStats(0);
   Graph_Graph03007->SetLineWidth(2);
   Graph_Graph03007->SetMarkerStyle(20);
   Graph_Graph03007->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03007->GetXaxis()->SetNdivisions(505);
   Graph_Graph03007->GetXaxis()->SetLabelFont(132);
   Graph_Graph03007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03007->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03007->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03007->GetXaxis()->SetTitleFont(132);
   Graph_Graph03007->GetYaxis()->SetTitle("#it{r}_{AF} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03007->GetYaxis()->SetLabelFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03007->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03007->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03007->GetYaxis()->SetTitleFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03007);
   
   grae->Draw("ap");
   
   TF1 *f_fsfd_had_7tev7 = new TF1("f_fsfd_had_7tev","[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   f_fsfd_had_7tev7->SetFillColor(1);
   f_fsfd_had_7tev7->SetFillStyle(0);
   f_fsfd_had_7tev7->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   f_fsfd_had_7tev7->SetLineColor(ci);
   f_fsfd_had_7tev7->SetLineWidth(2);
   f_fsfd_had_7tev7->GetXaxis()->SetNdivisions(505);
   f_fsfd_had_7tev7->GetXaxis()->SetLabelFont(132);
   f_fsfd_had_7tev7->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_had_7tev7->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_had_7tev7->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_had_7tev7->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_had_7tev7->GetXaxis()->SetTitleFont(132);
   f_fsfd_had_7tev7->GetYaxis()->SetLabelFont(132);
   f_fsfd_had_7tev7->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_had_7tev7->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_had_7tev7->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_had_7tev7->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_had_7tev7->GetYaxis()->SetTitleFont(132);
   f_fsfd_had_7tev7->SetParameter(0,0.2439957);
   f_fsfd_had_7tev7->SetParError(0,0.00793787);
   f_fsfd_had_7tev7->SetParLimits(0,0,0);
   f_fsfd_had_7tev7->SetParameter(1,-0.001034632);
   f_fsfd_had_7tev7->SetParError(1,0.0002726384);
   f_fsfd_had_7tev7->SetParLimits(1,0,0);
   f_fsfd_had_7tev7->SetParameter(2,1.081767);
   f_fsfd_had_7tev7->SetParError(2,0.03231631);
   f_fsfd_had_7tev7->SetParLimits(2,0,0);
   f_fsfd_had_7tev7->Draw("SAME");
   
   Double_t f_fsfd_had_7tev_errorband_fx1004[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_had_7tev_errorband_fy1004[1000] = {
   0.2639464,
   0.2638961,
   0.2638457,
   0.2637953,
   0.263745,
   0.2636946,
   0.2636443,
   0.2635939,
   0.2635435,
   0.2634932,
   0.2634428,
   0.2633924,
   0.2633421,
   0.2632917,
   0.2632413,
   0.263191,
   0.2631406,
   0.2630902,
   0.2630399,
   0.2629895,
   0.2629391,
   0.2628888,
   0.2628384,
   0.262788,
   0.2627377,
   0.2626873,
   0.2626369,
   0.2625866,
   0.2625362,
   0.2624858,
   0.2624355,
   0.2623851,
   0.2623348,
   0.2622844,
   0.262234,
   0.2621837,
   0.2621333,
   0.2620829,
   0.2620326,
   0.2619822,
   0.2619318,
   0.2618815,
   0.2618311,
   0.2617807,
   0.2617304,
   0.26168,
   0.2616296,
   0.2615793,
   0.2615289,
   0.2614785,
   0.2614282,
   0.2613778,
   0.2613274,
   0.2612771,
   0.2612267,
   0.2611763,
   0.261126,
   0.2610756,
   0.2610253,
   0.2609749,
   0.2609245,
   0.2608742,
   0.2608238,
   0.2607734,
   0.2607231,
   0.2606727,
   0.2606223,
   0.260572,
   0.2605216,
   0.2604712,
   0.2604209,
   0.2603705,
   0.2603201,
   0.2602698,
   0.2602194,
   0.260169,
   0.2601187,
   0.2600683,
   0.2600179,
   0.2599676,
   0.2599172,
   0.2598668,
   0.2598165,
   0.2597661,
   0.2597158,
   0.2596654,
   0.259615,
   0.2595647,
   0.2595143,
   0.2594639,
   0.2594136,
   0.2593632,
   0.2593128,
   0.2592625,
   0.2592121,
   0.2591617,
   0.2591114,
   0.259061,
   0.2590106,
   0.2589603,
   0.2589099,
   0.2588595,
   0.2588092,
   0.2587588,
   0.2587084,
   0.2586581,
   0.2586077,
   0.2585573,
   0.258507,
   0.2584566,
   0.2584063,
   0.2583559,
   0.2583055,
   0.2582552,
   0.2582048,
   0.2581544,
   0.2581041,
   0.2580537,
   0.2580033,
   0.257953,
   0.2579026,
   0.2578522,
   0.2578019,
   0.2577515,
   0.2577011,
   0.2576508,
   0.2576004,
   0.25755,
   0.2574997,
   0.2574493,
   0.2573989,
   0.2573486,
   0.2572982,
   0.2572478,
   0.2571975,
   0.2571471,
   0.2570968,
   0.2570464,
   0.256996,
   0.2569457,
   0.2568953,
   0.2568449,
   0.2567946,
   0.2567442,
   0.2566938,
   0.2566435,
   0.2565931,
   0.2565427,
   0.2564924,
   0.256442,
   0.2563916,
   0.2563413,
   0.2562909,
   0.2562405,
   0.2561902,
   0.2561398,
   0.2560894,
   0.2560391,
   0.2559887,
   0.2559383,
   0.255888,
   0.2558376,
   0.2557873,
   0.2557369,
   0.2556865,
   0.2556362,
   0.2555858,
   0.2555354,
   0.2554851,
   0.2554347,
   0.2553843,
   0.255334,
   0.2552836,
   0.2552332,
   0.2551829,
   0.2551325,
   0.2550821,
   0.2550318,
   0.2549814,
   0.254931,
   0.2548807,
   0.2548303,
   0.2547799,
   0.2547296,
   0.2546792,
   0.2546288,
   0.2545785,
   0.2545281,
   0.2544778,
   0.2544274,
   0.254377,
   0.2543267,
   0.2542763,
   0.2542259,
   0.2541756,
   0.2541252,
   0.2540748,
   0.2540245,
   0.2539741,
   0.2539237,
   0.2538734,
   0.253823,
   0.2537726,
   0.2537223,
   0.2536719,
   0.2536215,
   0.2535712,
   0.2535208,
   0.2534704,
   0.2534201,
   0.2533697,
   0.2533193,
   0.253269,
   0.2532186,
   0.2531683,
   0.2531179,
   0.2530675,
   0.2530172,
   0.2529668,
   0.2529164,
   0.2528661,
   0.2528157,
   0.2527653,
   0.252715,
   0.2526646,
   0.2526142,
   0.2525639,
   0.2525135,
   0.2524631,
   0.2524128,
   0.2523624,
   0.252312,
   0.2522617,
   0.2522113,
   0.2521609,
   0.2521106,
   0.2520602,
   0.2520098,
   0.2519595,
   0.2519091,
   0.2518588,
   0.2518084,
   0.251758,
   0.2517077,
   0.2516573,
   0.2516069,
   0.2515566,
   0.2515062,
   0.2514558,
   0.2514055,
   0.2513551,
   0.2513047,
   0.2512544,
   0.251204,
   0.2511536,
   0.2511033,
   0.2510529,
   0.2510025,
   0.2509522,
   0.2509018,
   0.2508514,
   0.2508011,
   0.2507507,
   0.2507003,
   0.25065,
   0.2505996,
   0.2505493,
   0.2504989,
   0.2504485,
   0.2503982,
   0.2503478,
   0.2502974,
   0.2502471,
   0.2501967,
   0.2501463,
   0.250096,
   0.2500456,
   0.2499952,
   0.2499449,
   0.2498945,
   0.2498441,
   0.2497938,
   0.2497434,
   0.249693,
   0.2496427,
   0.2495923,
   0.2495419,
   0.2494916,
   0.2494412,
   0.2493908,
   0.2493405,
   0.2492901,
   0.2492398,
   0.2491894,
   0.249139,
   0.2490887,
   0.2490383,
   0.2489879,
   0.2489376,
   0.2488872,
   0.2488368,
   0.2487865,
   0.2487361,
   0.2486857,
   0.2486354,
   0.248585,
   0.2485346,
   0.2484843,
   0.2484339,
   0.2483835,
   0.2483332,
   0.2482828,
   0.2482324,
   0.2481821,
   0.2481317,
   0.2480813,
   0.248031,
   0.2479806,
   0.2479303,
   0.2478799,
   0.2478295,
   0.2477792,
   0.2477288,
   0.2476784,
   0.2476281,
   0.2475777,
   0.2475273,
   0.247477,
   0.2474266,
   0.2473762,
   0.2473259,
   0.2472755,
   0.2472251,
   0.2471748,
   0.2471244,
   0.247074,
   0.2470237,
   0.2469733,
   0.2469229,
   0.2468726,
   0.2468222,
   0.2467718,
   0.2467215,
   0.2466711,
   0.2466208,
   0.2465704,
   0.24652,
   0.2464697,
   0.2464193,
   0.2463689,
   0.2463186,
   0.2462682,
   0.2462178,
   0.2461675,
   0.2461171,
   0.2460667,
   0.2460164,
   0.245966,
   0.2459156,
   0.2458653,
   0.2458149,
   0.2457645,
   0.2457142,
   0.2456638,
   0.2456134,
   0.2455631,
   0.2455127,
   0.2454623,
   0.245412,
   0.2453616,
   0.2453113,
   0.2452609,
   0.2452105,
   0.2451602,
   0.2451098,
   0.2450594,
   0.2450091,
   0.2449587,
   0.2449083,
   0.244858,
   0.2448076,
   0.2447572,
   0.2447069,
   0.2446565,
   0.2446061,
   0.2445558,
   0.2445054,
   0.244455,
   0.2444047,
   0.2443543,
   0.2443039,
   0.2442536,
   0.2442032,
   0.2441528,
   0.2441025,
   0.2440521,
   0.2440018,
   0.2439514,
   0.243901,
   0.2438507,
   0.2438003,
   0.2437499,
   0.2436996,
   0.2436492,
   0.2435988,
   0.2435485,
   0.2434981,
   0.2434477,
   0.2433974,
   0.243347,
   0.2432966,
   0.2432463,
   0.2431959,
   0.2431455,
   0.2430952,
   0.2430448,
   0.2429944,
   0.2429441,
   0.2428937,
   0.2428433,
   0.242793,
   0.2427426,
   0.2426923,
   0.2426419,
   0.2425915,
   0.2425412,
   0.2424908,
   0.2424404,
   0.2423901,
   0.2423397,
   0.2422893,
   0.242239,
   0.2421886,
   0.2421382,
   0.2420879,
   0.2420375,
   0.2419871,
   0.2419368,
   0.2418864,
   0.241836,
   0.2417857,
   0.2417353,
   0.2416849,
   0.2416346,
   0.2415842,
   0.2415338,
   0.2414835,
   0.2414331,
   0.2413828,
   0.2413324,
   0.241282,
   0.2412317,
   0.2411813,
   0.2411309,
   0.2410806,
   0.2410302,
   0.2409798,
   0.2409295,
   0.2408791,
   0.2408287,
   0.2407784,
   0.240728,
   0.2406776,
   0.2406273,
   0.2405769,
   0.2405265,
   0.2404762,
   0.2404258,
   0.2403754,
   0.2403251,
   0.2402747,
   0.2402243,
   0.240174,
   0.2401236,
   0.2400733,
   0.2400229,
   0.2399725,
   0.2399222,
   0.2398718,
   0.2398214,
   0.2397711,
   0.2397207,
   0.2396703,
   0.23962,
   0.2395696,
   0.2395192,
   0.2394689,
   0.2394185,
   0.2393681,
   0.2393178,
   0.2392674,
   0.239217,
   0.2391667,
   0.2391163,
   0.2390659,
   0.2390156,
   0.2389652,
   0.2389148,
   0.2388645,
   0.2388141,
   0.2387638,
   0.2387134,
   0.238663,
   0.2386127,
   0.2385623,
   0.2385119,
   0.2384616,
   0.2384112,
   0.2383608,
   0.2383105,
   0.2382601,
   0.2382097,
   0.2381594,
   0.238109,
   0.2380586,
   0.2380083,
   0.2379579,
   0.2379075,
   0.2378572,
   0.2378068,
   0.2377564,
   0.2377061,
   0.2376557,
   0.2376053,
   0.237555,
   0.2375046,
   0.2374543,
   0.2374039,
   0.2373535,
   0.2373032,
   0.2372528,
   0.2372024,
   0.2371521,
   0.2371017,
   0.2370513,
   0.237001,
   0.2369506,
   0.2369002,
   0.2368499,
   0.2367995,
   0.2367491,
   0.2366988,
   0.2366484,
   0.236598,
   0.2365477,
   0.2364973,
   0.2364469,
   0.2363966,
   0.2363462,
   0.2362959,
   0.2362455,
   0.2361951,
   0.2361448,
   0.2360944,
   0.236044,
   0.2359937,
   0.2359433,
   0.2358929,
   0.2358426,
   0.2357922,
   0.2357418,
   0.2356915,
   0.2356411,
   0.2355907,
   0.2355404,
   0.23549,
   0.2354396,
   0.2353893,
   0.2353389,
   0.2352885,
   0.2352382,
   0.2351878,
   0.2351374,
   0.2350871,
   0.2350367,
   0.2349864,
   0.234936,
   0.2348856,
   0.2348353,
   0.2347849,
   0.2347345,
   0.2346842,
   0.2346338,
   0.2345834,
   0.2345331,
   0.2344827,
   0.2344323,
   0.234382,
   0.2343316,
   0.2342812,
   0.2342309,
   0.2341805,
   0.2341301,
   0.2340798,
   0.2340294,
   0.233979,
   0.2339287,
   0.2338783,
   0.2338279,
   0.2337776,
   0.2337272,
   0.2336769,
   0.2336265,
   0.2335761,
   0.2335258,
   0.2334754,
   0.233425,
   0.2333747,
   0.2333243,
   0.2332739,
   0.2332236,
   0.2331732,
   0.2331228,
   0.2330725,
   0.2330221,
   0.2329717,
   0.2329214,
   0.232871,
   0.2328206,
   0.2327703,
   0.2327199,
   0.2326695,
   0.2326192,
   0.2325688,
   0.2325184,
   0.2324681,
   0.2324177,
   0.2323674,
   0.232317,
   0.2322666,
   0.2322163,
   0.2321659,
   0.2321155,
   0.2320652,
   0.2320148,
   0.2319644,
   0.2319141,
   0.2318637,
   0.2318133,
   0.231763,
   0.2317126,
   0.2316622,
   0.2316119,
   0.2315615,
   0.2315111,
   0.2314608,
   0.2314104,
   0.23136,
   0.2313097,
   0.2312593,
   0.2312089,
   0.2311586,
   0.2311082,
   0.2310579,
   0.2310075,
   0.2309571,
   0.2309068,
   0.2308564,
   0.230806,
   0.2307557,
   0.2307053,
   0.2306549,
   0.2306046,
   0.2305542,
   0.2305038,
   0.2304535,
   0.2304031,
   0.2303527,
   0.2303024,
   0.230252,
   0.2302016,
   0.2301513,
   0.2301009,
   0.2300505,
   0.2300002,
   0.2299498,
   0.2298994,
   0.2298491,
   0.2297987,
   0.2297484,
   0.229698,
   0.2296476,
   0.2295973,
   0.2295469,
   0.2294965,
   0.2294462,
   0.2293958,
   0.2293454,
   0.2292951,
   0.2292447,
   0.2291943,
   0.229144,
   0.2290936,
   0.2290432,
   0.2289929,
   0.2289425,
   0.2288921,
   0.2288418,
   0.2287914,
   0.228741,
   0.2286907,
   0.2286403,
   0.2285899,
   0.2285396,
   0.2284892,
   0.2284389,
   0.2283885,
   0.2283381,
   0.2282878,
   0.2282374,
   0.228187,
   0.2281367,
   0.2280863,
   0.2280359,
   0.2279856,
   0.2279352,
   0.2278848,
   0.2278345,
   0.2277841,
   0.2277337,
   0.2276834,
   0.227633,
   0.2275826,
   0.2275323,
   0.2274819,
   0.2274315,
   0.2273812,
   0.2273308,
   0.2272804,
   0.2272301,
   0.2271797,
   0.2271294,
   0.227079,
   0.2270286,
   0.2269783,
   0.2269279,
   0.2268775,
   0.2268272,
   0.2267768,
   0.2267264,
   0.2266761,
   0.2266257,
   0.2265753,
   0.226525,
   0.2264746,
   0.2264242,
   0.2263739,
   0.2263235,
   0.2262731,
   0.2262228,
   0.2261724,
   0.226122,
   0.2260717,
   0.2260213,
   0.2259709,
   0.2259206,
   0.2258702,
   0.2258199,
   0.2257695,
   0.2257191,
   0.2256688,
   0.2256184,
   0.225568,
   0.2255177,
   0.2254673,
   0.2254169,
   0.2253666,
   0.2253162,
   0.2252658,
   0.2252155,
   0.2251651,
   0.2251147,
   0.2250644,
   0.225014,
   0.2249636,
   0.2249133,
   0.2248629,
   0.2248125,
   0.2247622,
   0.2247118,
   0.2246614,
   0.2246111,
   0.2245607,
   0.2245104,
   0.22446,
   0.2244096,
   0.2243593,
   0.2243089,
   0.2242585,
   0.2242082,
   0.2241578,
   0.2241074,
   0.2240571,
   0.2240067,
   0.2239563,
   0.223906,
   0.2238556,
   0.2238052,
   0.2237549,
   0.2237045,
   0.2236541,
   0.2236038,
   0.2235534,
   0.223503,
   0.2234527,
   0.2234023,
   0.2233519,
   0.2233016,
   0.2232512,
   0.2232009,
   0.2231505,
   0.2231001,
   0.2230498,
   0.2229994,
   0.222949,
   0.2228987,
   0.2228483,
   0.2227979,
   0.2227476,
   0.2226972,
   0.2226468,
   0.2225965,
   0.2225461,
   0.2224957,
   0.2224454,
   0.222395,
   0.2223446,
   0.2222943,
   0.2222439,
   0.2221935,
   0.2221432,
   0.2220928,
   0.2220424,
   0.2219921,
   0.2219417,
   0.2218914,
   0.221841,
   0.2217906,
   0.2217403,
   0.2216899,
   0.2216395,
   0.2215892,
   0.2215388,
   0.2214884,
   0.2214381,
   0.2213877,
   0.2213373,
   0.221287,
   0.2212366,
   0.2211862,
   0.2211359,
   0.2210855,
   0.2210351,
   0.2209848,
   0.2209344,
   0.220884,
   0.2208337,
   0.2207833,
   0.2207329,
   0.2206826,
   0.2206322,
   0.2205819,
   0.2205315,
   0.2204811,
   0.2204308,
   0.2203804,
   0.22033,
   0.2202797,
   0.2202293,
   0.2201789,
   0.2201286,
   0.2200782,
   0.2200278,
   0.2199775,
   0.2199271,
   0.2198767,
   0.2198264,
   0.219776,
   0.2197256,
   0.2196753,
   0.2196249,
   0.2195745,
   0.2195242,
   0.2194738,
   0.2194234,
   0.2193731,
   0.2193227,
   0.2192724,
   0.219222,
   0.2191716,
   0.2191213,
   0.2190709,
   0.2190205,
   0.2189702,
   0.2189198,
   0.2188694,
   0.2188191,
   0.2187687,
   0.2187183,
   0.218668,
   0.2186176,
   0.2185672,
   0.2185169,
   0.2184665,
   0.2184161,
   0.2183658,
   0.2183154,
   0.218265,
   0.2182147,
   0.2181643,
   0.2181139,
   0.2180636,
   0.2180132,
   0.2179629,
   0.2179125,
   0.2178621,
   0.2178118,
   0.2177614,
   0.217711,
   0.2176607,
   0.2176103,
   0.2175599,
   0.2175096,
   0.2174592,
   0.2174088,
   0.2173585,
   0.2173081,
   0.2172577,
   0.2172074,
   0.217157,
   0.2171066,
   0.2170563,
   0.2170059,
   0.2169555,
   0.2169052,
   0.2168548,
   0.2168044,
   0.2167541,
   0.2167037,
   0.2166534,
   0.216603,
   0.2165526,
   0.2165023,
   0.2164519,
   0.2164015,
   0.2163512,
   0.2163008,
   0.2162504,
   0.2162001,
   0.2161497,
   0.2160993,
   0.216049,
   0.2159986,
   0.2159482,
   0.2158979,
   0.2158475,
   0.2157971,
   0.2157468,
   0.2156964,
   0.215646,
   0.2155957,
   0.2155453,
   0.2154949,
   0.2154446,
   0.2153942,
   0.2153439,
   0.2152935,
   0.2152431,
   0.2151928,
   0.2151424,
   0.215092,
   0.2150417,
   0.2149913,
   0.2149409,
   0.2148906,
   0.2148402,
   0.2147898,
   0.2147395,
   0.2146891,
   0.2146387,
   0.2145884,
   0.214538,
   0.2144876,
   0.2144373,
   0.2143869,
   0.2143365,
   0.2142862,
   0.2142358,
   0.2141854,
   0.2141351,
   0.2140847,
   0.2140344,
   0.213984,
   0.2139336,
   0.2138833,
   0.2138329,
   0.2137825,
   0.2137322,
   0.2136818,
   0.2136314};
   Double_t f_fsfd_had_7tev_errorband_fex1004[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_had_7tev_errorband_fey1004[1000] = {
   0.009653985,
   0.009648889,
   0.009643808,
   0.009638744,
   0.009633695,
   0.009628663,
   0.009623646,
   0.009618646,
   0.009613662,
   0.009608693,
   0.009603741,
   0.009598805,
   0.009593886,
   0.009588982,
   0.009584095,
   0.009579224,
   0.009574369,
   0.00956953,
   0.009564708,
   0.009559903,
   0.009555113,
   0.00955034,
   0.009545584,
   0.009540843,
   0.00953612,
   0.009531413,
   0.009526722,
   0.009522048,
   0.00951739,
   0.00951275,
   0.009508125,
   0.009503518,
   0.009498927,
   0.009494353,
   0.009489795,
   0.009485254,
   0.00948073,
   0.009476223,
   0.009471733,
   0.009467259,
   0.009462803,
   0.009458363,
   0.00945394,
   0.009449534,
   0.009445145,
   0.009440773,
   0.009436418,
   0.00943208,
   0.009427759,
   0.009423455,
   0.009419169,
   0.009414899,
   0.009410647,
   0.009406411,
   0.009402193,
   0.009397992,
   0.009393809,
   0.009389643,
   0.009385493,
   0.009381362,
   0.009377247,
   0.00937315,
   0.009369071,
   0.009365008,
   0.009360963,
   0.009356936,
   0.009352926,
   0.009348934,
   0.009344959,
   0.009341001,
   0.009337062,
   0.009333139,
   0.009329235,
   0.009325348,
   0.009321478,
   0.009317627,
   0.009313793,
   0.009309976,
   0.009306178,
   0.009302397,
   0.009298634,
   0.009294889,
   0.009291161,
   0.009287452,
   0.00928376,
   0.009280086,
   0.00927643,
   0.009272793,
   0.009269173,
   0.00926557,
   0.009261986,
   0.00925842,
   0.009254872,
   0.009251342,
   0.009247831,
   0.009244337,
   0.009240861,
   0.009237404,
   0.009233964,
   0.009230543,
   0.00922714,
   0.009223755,
   0.009220389,
   0.00921704,
   0.00921371,
   0.009210399,
   0.009207105,
   0.00920383,
   0.009200574,
   0.009197335,
   0.009194115,
   0.009190914,
   0.009187731,
   0.009184566,
   0.00918142,
   0.009178292,
   0.009175183,
   0.009172093,
   0.00916902,
   0.009165967,
   0.009162932,
   0.009159916,
   0.009156918,
   0.009153939,
   0.009150979,
   0.009148037,
   0.009145114,
   0.009142209,
   0.009139324,
   0.009136457,
   0.009133609,
   0.00913078,
   0.009127969,
   0.009125177,
   0.009122405,
   0.009119651,
   0.009116915,
   0.009114199,
   0.009111502,
   0.009108824,
   0.009106164,
   0.009103524,
   0.009100902,
   0.009098299,
   0.009095716,
   0.009093151,
   0.009090606,
   0.009088079,
   0.009085572,
   0.009083084,
   0.009080614,
   0.009078164,
   0.009075733,
   0.009073322,
   0.009070929,
   0.009068555,
   0.009066201,
   0.009063866,
   0.00906155,
   0.009059253,
   0.009056976,
   0.009054718,
   0.009052479,
   0.00905026,
   0.009048059,
   0.009045878,
   0.009043717,
   0.009041575,
   0.009039452,
   0.009037348,
   0.009035264,
   0.009033199,
   0.009031154,
   0.009029128,
   0.009027122,
   0.009025135,
   0.009023167,
   0.009021219,
   0.009019291,
   0.009017382,
   0.009015492,
   0.009013622,
   0.009011772,
   0.009009941,
   0.00900813,
   0.009006338,
   0.009004566,
   0.009002813,
   0.00900108,
   0.008999367,
   0.008997673,
   0.008995999,
   0.008994345,
   0.00899271,
   0.008991095,
   0.0089895,
   0.008987924,
   0.008986368,
   0.008984832,
   0.008983316,
   0.008981819,
   0.008980342,
   0.008978885,
   0.008977447,
   0.00897603,
   0.008974632,
   0.008973254,
   0.008971896,
   0.008970557,
   0.008969239,
   0.00896794,
   0.008966661,
   0.008965402,
   0.008964163,
   0.008962943,
   0.008961744,
   0.008960564,
   0.008959404,
   0.008958265,
   0.008957145,
   0.008956045,
   0.008954965,
   0.008953905,
   0.008952864,
   0.008951844,
   0.008950844,
   0.008949864,
   0.008948903,
   0.008947963,
   0.008947042,
   0.008946142,
   0.008945261,
   0.008944401,
   0.008943561,
   0.00894274,
   0.00894194,
   0.008941159,
   0.008940399,
   0.008939658,
   0.008938938,
   0.008938238,
   0.008937558,
   0.008936897,
   0.008936257,
   0.008935637,
   0.008935037,
   0.008934457,
   0.008933897,
   0.008933357,
   0.008932837,
   0.008932338,
   0.008931858,
   0.008931399,
   0.008930959,
   0.00893054,
   0.008930141,
   0.008929761,
   0.008929402,
   0.008929063,
   0.008928744,
   0.008928446,
   0.008928167,
   0.008927909,
   0.00892767,
   0.008927452,
   0.008927254,
   0.008927075,
   0.008926918,
   0.00892678,
   0.008926662,
   0.008926564,
   0.008926487,
   0.008926429,
   0.008926392,
   0.008926375,
   0.008926378,
   0.008926401,
   0.008926444,
   0.008926508,
   0.008926591,
   0.008926695,
   0.008926819,
   0.008926962,
   0.008927126,
   0.00892731,
   0.008927515,
   0.008927739,
   0.008927983,
   0.008928248,
   0.008928533,
   0.008928837,
   0.008929162,
   0.008929507,
   0.008929872,
   0.008930257,
   0.008930663,
   0.008931088,
   0.008931533,
   0.008931999,
   0.008932484,
   0.00893299,
   0.008933516,
   0.008934062,
   0.008934628,
   0.008935214,
   0.00893582,
   0.008936446,
   0.008937092,
   0.008937758,
   0.008938444,
   0.00893915,
   0.008939877,
   0.008940623,
   0.008941389,
   0.008942176,
   0.008942982,
   0.008943809,
   0.008944655,
   0.008945521,
   0.008946408,
   0.008947314,
   0.008948241,
   0.008949187,
   0.008950153,
   0.00895114,
   0.008952146,
   0.008953172,
   0.008954218,
   0.008955284,
   0.00895637,
   0.008957476,
   0.008958602,
   0.008959748,
   0.008960913,
   0.008962099,
   0.008963304,
   0.008964529,
   0.008965775,
   0.00896704,
   0.008968324,
   0.008969629,
   0.008970954,
   0.008972298,
   0.008973662,
   0.008975046,
   0.00897645,
   0.008977873,
   0.008979317,
   0.00898078,
   0.008982263,
   0.008983765,
   0.008985287,
   0.00898683,
   0.008988391,
   0.008989973,
   0.008991574,
   0.008993195,
   0.008994835,
   0.008996496,
   0.008998175,
   0.008999875,
   0.009001594,
   0.009003333,
   0.009005091,
   0.009006869,
   0.009008667,
   0.009010484,
   0.009012321,
   0.009014177,
   0.009016053,
   0.009017948,
   0.009019863,
   0.009021797,
   0.009023751,
   0.009025724,
   0.009027717,
   0.009029729,
   0.009031761,
   0.009033812,
   0.009035882,
   0.009037972,
   0.009040082,
   0.00904221,
   0.009044358,
   0.009046526,
   0.009048712,
   0.009050918,
   0.009053144,
   0.009055388,
   0.009057652,
   0.009059935,
   0.009062238,
   0.009064559,
   0.0090669,
   0.00906926,
   0.009071639,
   0.009074038,
   0.009076455,
   0.009078892,
   0.009081348,
   0.009083822,
   0.009086316,
   0.009088829,
   0.009091362,
   0.009093913,
   0.009096483,
   0.009099072,
   0.00910168,
   0.009104308,
   0.009106954,
   0.009109619,
   0.009112303,
   0.009115006,
   0.009117728,
   0.009120469,
   0.009123228,
   0.009126007,
   0.009128804,
   0.00913162,
   0.009134455,
   0.009137308,
   0.009140181,
   0.009143072,
   0.009145982,
   0.009148911,
   0.009151858,
   0.009154824,
   0.009157808,
   0.009160812,
   0.009163834,
   0.009166874,
   0.009169933,
   0.009173011,
   0.009176107,
   0.009179221,
   0.009182355,
   0.009185506,
   0.009188676,
   0.009191865,
   0.009195072,
   0.009198297,
   0.009201541,
   0.009204803,
   0.009208084,
   0.009211383,
   0.0092147,
   0.009218035,
   0.009221389,
   0.009224761,
   0.009228151,
   0.00923156,
   0.009234986,
   0.009238431,
   0.009241894,
   0.009245375,
   0.009248874,
   0.009252391,
   0.009255927,
   0.00925948,
   0.009263052,
   0.009266641,
   0.009270248,
   0.009273874,
   0.009277517,
   0.009281178,
   0.009284857,
   0.009288554,
   0.009292269,
   0.009296002,
   0.009299752,
   0.009303521,
   0.009307307,
   0.009311111,
   0.009314932,
   0.009318771,
   0.009322628,
   0.009326503,
   0.009330395,
   0.009334305,
   0.009338233,
   0.009342178,
   0.00934614,
   0.00935012,
   0.009354118,
   0.009358133,
   0.009362166,
   0.009366216,
   0.009370283,
   0.009374368,
   0.00937847,
   0.00938259,
   0.009386727,
   0.009390881,
   0.009395053,
   0.009399241,
   0.009403447,
   0.00940767,
   0.009411911,
   0.009416168,
   0.009420443,
   0.009424735,
   0.009429044,
   0.00943337,
   0.009437713,
   0.009442073,
   0.00944645,
   0.009450844,
   0.009455255,
   0.009459683,
   0.009464128,
   0.009468589,
   0.009473068,
   0.009477563,
   0.009482075,
   0.009486604,
   0.00949115,
   0.009495713,
   0.009500292,
   0.009504888,
   0.0095095,
   0.009514129,
   0.009518775,
   0.009523438,
   0.009528117,
   0.009532812,
   0.009537524,
   0.009542253,
   0.009546998,
   0.009551759,
   0.009556537,
   0.009561331,
   0.009566142,
   0.009570969,
   0.009575813,
   0.009580672,
   0.009585548,
   0.00959044,
   0.009595349,
   0.009600273,
   0.009605214,
   0.009610171,
   0.009615144,
   0.009620133,
   0.009625138,
   0.009630159,
   0.009635197,
   0.00964025,
   0.009645319,
   0.009650404,
   0.009655506,
   0.009660623,
   0.009665756,
   0.009670904,
   0.009676069,
   0.009681249,
   0.009686445,
   0.009691657,
   0.009696885,
   0.009702128,
   0.009707387,
   0.009712662,
   0.009717952,
   0.009723258,
   0.009728579,
   0.009733916,
   0.009739269,
   0.009744637,
   0.00975002,
   0.009755419,
   0.009760833,
   0.009766263,
   0.009771708,
   0.009777168,
   0.009782644,
   0.009788135,
   0.009793641,
   0.009799163,
   0.009804699,
   0.009810251,
   0.009815818,
   0.0098214,
   0.009826998,
   0.00983261,
   0.009838237,
   0.00984388,
   0.009849537,
   0.00985521,
   0.009860897,
   0.009866599,
   0.009872316,
   0.009878049,
   0.009883795,
   0.009889557,
   0.009895334,
   0.009901125,
   0.009906931,
   0.009912752,
   0.009918587,
   0.009924437,
   0.009930302,
   0.009936181,
   0.009942075,
   0.009947984,
   0.009953907,
   0.009959845,
   0.009965797,
   0.009971763,
   0.009977744,
   0.00998374,
   0.009989749,
   0.009995773,
   0.01000181,
   0.01000786,
   0.01001393,
   0.01002001,
   0.01002611,
   0.01003222,
   0.01003834,
   0.01004448,
   0.01005063,
   0.0100568,
   0.01006298,
   0.01006917,
   0.01007538,
   0.0100816,
   0.01008784,
   0.01009409,
   0.01010035,
   0.01010663,
   0.01011292,
   0.01011923,
   0.01012555,
   0.01013188,
   0.01013823,
   0.01014459,
   0.01015097,
   0.01015735,
   0.01016376,
   0.01017017,
   0.0101766,
   0.01018304,
   0.0101895,
   0.01019597,
   0.01020245,
   0.01020895,
   0.01021546,
   0.01022198,
   0.01022852,
   0.01023507,
   0.01024163,
   0.01024821,
   0.0102548,
   0.01026141,
   0.01026802,
   0.01027465,
   0.0102813,
   0.01028795,
   0.01029462,
   0.01030131,
   0.010308,
   0.01031471,
   0.01032143,
   0.01032817,
   0.01033491,
   0.01034168,
   0.01034845,
   0.01035524,
   0.01036204,
   0.01036885,
   0.01037567,
   0.01038251,
   0.01038936,
   0.01039623,
   0.0104031,
   0.01040999,
   0.01041689,
   0.01042381,
   0.01043074,
   0.01043768,
   0.01044463,
   0.01045159,
   0.01045857,
   0.01046556,
   0.01047256,
   0.01047958,
   0.01048661,
   0.01049365,
   0.0105007,
   0.01050776,
   0.01051484,
   0.01052193,
   0.01052903,
   0.01053614,
   0.01054327,
   0.01055041,
   0.01055756,
   0.01056472,
   0.01057189,
   0.01057908,
   0.01058628,
   0.01059349,
   0.01060071,
   0.01060795,
   0.0106152,
   0.01062246,
   0.01062973,
   0.01063701,
   0.0106443,
   0.01065161,
   0.01065893,
   0.01066626,
   0.0106736,
   0.01068095,
   0.01068832,
   0.0106957,
   0.01070309,
   0.01071049,
   0.0107179,
   0.01072532,
   0.01073276,
   0.0107402,
   0.01074766,
   0.01075513,
   0.01076262,
   0.01077011,
   0.01077761,
   0.01078513,
   0.01079266,
   0.0108002,
   0.01080775,
   0.01081531,
   0.01082288,
   0.01083046,
   0.01083806,
   0.01084567,
   0.01085328,
   0.01086091,
   0.01086855,
   0.0108762,
   0.01088387,
   0.01089154,
   0.01089922,
   0.01090692,
   0.01091463,
   0.01092234,
   0.01093007,
   0.01093781,
   0.01094556,
   0.01095332,
   0.0109611,
   0.01096888,
   0.01097667,
   0.01098448,
   0.0109923,
   0.01100012,
   0.01100796,
   0.01101581,
   0.01102367,
   0.01103154,
   0.01103942,
   0.01104731,
   0.01105521,
   0.01106312,
   0.01107104,
   0.01107897,
   0.01108692,
   0.01109487,
   0.01110284,
   0.01111081,
   0.0111188,
   0.01112679,
   0.0111348,
   0.01114282,
   0.01115084,
   0.01115888,
   0.01116693,
   0.01117498,
   0.01118305,
   0.01119113,
   0.01119922,
   0.01120732,
   0.01121543,
   0.01122355,
   0.01123168,
   0.01123981,
   0.01124796,
   0.01125612,
   0.01126429,
   0.01127247,
   0.01128066,
   0.01128886,
   0.01129707,
   0.01130529,
   0.01131352,
   0.01132176,
   0.01133001,
   0.01133827,
   0.01134653,
   0.01135481,
   0.0113631,
   0.0113714,
   0.01137971,
   0.01138802,
   0.01139635,
   0.01140469,
   0.01141303,
   0.01142139,
   0.01142975,
   0.01143813,
   0.01144651,
   0.01145491,
   0.01146331,
   0.01147173,
   0.01148015,
   0.01148858,
   0.01149702,
   0.01150547,
   0.01151393,
   0.0115224,
   0.01153088,
   0.01153937,
   0.01154787,
   0.01155638,
   0.01156489,
   0.01157342,
   0.01158195,
   0.0115905,
   0.01159905,
   0.01160761,
   0.01161618,
   0.01162477,
   0.01163336,
   0.01164195,
   0.01165056,
   0.01165918,
   0.01166781,
   0.01167644,
   0.01168508,
   0.01169374,
   0.0117024,
   0.01171107,
   0.01171975,
   0.01172844,
   0.01173714,
   0.01174584,
   0.01175456,
   0.01176328,
   0.01177202,
   0.01178076,
   0.01178951,
   0.01179827,
   0.01180704,
   0.01181581,
   0.0118246,
   0.01183339,
   0.01184219,
   0.011851,
   0.01185982,
   0.01186865,
   0.01187749,
   0.01188634,
   0.01189519,
   0.01190405,
   0.01191292,
   0.0119218,
   0.01193069,
   0.01193959,
   0.01194849,
   0.0119574,
   0.01196633,
   0.01197526,
   0.01198419,
   0.01199314,
   0.01200209,
   0.01201106,
   0.01202003,
   0.01202901,
   0.012038,
   0.01204699,
   0.012056,
   0.01206501,
   0.01207403,
   0.01208306,
   0.01209209,
   0.01210114,
   0.01211019,
   0.01211925,
   0.01212832,
   0.0121374,
   0.01214648,
   0.01215558,
   0.01216468,
   0.01217379,
   0.0121829,
   0.01219203,
   0.01220116,
   0.0122103,
   0.01221945,
   0.01222861,
   0.01223777,
   0.01224694,
   0.01225612,
   0.01226531,
   0.0122745,
   0.01228371,
   0.01229292,
   0.01230214,
   0.01231136,
   0.0123206,
   0.01232984,
   0.01233909,
   0.01234834,
   0.01235761,
   0.01236688,
   0.01237616,
   0.01238545,
   0.01239474,
   0.01240404,
   0.01241335,
   0.01242267,
   0.01243199,
   0.01244133,
   0.01245066,
   0.01246001,
   0.01246937,
   0.01247873,
   0.0124881,
   0.01249747,
   0.01250686,
   0.01251625,
   0.01252564,
   0.01253505,
   0.01254446,
   0.01255388,
   0.01256331,
   0.01257274,
   0.01258219,
   0.01259163,
   0.01260109,
   0.01261055,
   0.01262002,
   0.0126295,
   0.01263899,
   0.01264848,
   0.01265798,
   0.01266748,
   0.01267699,
   0.01268651,
   0.01269604,
   0.01270557,
   0.01271512,
   0.01272466,
   0.01273422,
   0.01274378,
   0.01275335,
   0.01276292,
   0.01277251,
   0.01278209,
   0.01279169,
   0.01280129,
   0.0128109,
   0.01282052,
   0.01283014,
   0.01283977,
   0.01284941,
   0.01285905,
   0.0128687,
   0.01287836,
   0.01288802,
   0.01289769,
   0.01290737,
   0.01291706,
   0.01292675,
   0.01293644,
   0.01294615,
   0.01295586,
   0.01296557,
   0.0129753,
   0.01298503,
   0.01299476,
   0.01300451,
   0.01301426,
   0.01302401,
   0.01303377,
   0.01304354,
   0.01305332,
   0.0130631,
   0.01307289,
   0.01308268,
   0.01309248,
   0.01310229,
   0.0131121,
   0.01312192,
   0.01313175,
   0.01314158,
   0.01315142,
   0.01316127,
   0.01317112,
   0.01318098,
   0.01319084};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_had_7tev_errorband_fx1004,f_fsfd_had_7tev_errorband_fy1004,f_fsfd_had_7tev_errorband_fex1004,f_fsfd_had_7tev_errorband_fey1004);
   gre->SetName("f_fsfd_had_7tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_had_7tev_errorband1004 = new TH1F("Graph_f_fsfd_had_7tev_errorband1004","Graph",1000,0,49.4505);
   Graph_f_fsfd_had_7tev_errorband1004->SetMinimum(0.1931246);
   Graph_f_fsfd_had_7tev_errorband1004->SetMaximum(0.2809164);
   Graph_f_fsfd_had_7tev_errorband1004->SetDirectory(0);
   Graph_f_fsfd_had_7tev_errorband1004->SetStats(0);
   Graph_f_fsfd_had_7tev_errorband1004->SetLineWidth(2);
   Graph_f_fsfd_had_7tev_errorband1004->SetMarkerStyle(20);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_had_7tev_errorband1004);
   
   gre->Draw("3l");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"7 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph0_fx3008[20] = {
   2.516715,
   4.038117,
   4.885412,
   5.637654,
   6.242957,
   6.743818,
   7.242873,
   7.743044,
   8.242083,
   8.741841,
   9.24084,
   9.740607,
   10.33847,
   11.0836,
   11.83806,
   12.58504,
   13.61465,
   15.07707,
   17.70653,
   24.73201};
   Double_t Graph0_fy3008[20] = {
   0.2994998,
   0.2994315,
   0.2719797,
   0.2536245,
   0.2575931,
   0.2662088,
   0.2642116,
   0.2933615,
   0.2753766,
   0.2695286,
   0.2351483,
   0.2685804,
   0.2416006,
   0.2713824,
   0.2738977,
   0.2798635,
   0.2513256,
   0.25488,
   0.2414911,
   0.2421016};
   Double_t Graph0_felx3008[20] = {
   1.016715,
   0.4381168,
   0.3854121,
   0.3376544,
   0.2429573,
   0.2438176,
   0.2428726,
   0.2430442,
   0.2420827,
   0.2418409,
   0.2408395,
   0.2406072,
   0.3384711,
   1.083604,
   0.3380566,
   0.3850358,
   0.6146498,
   0.7770738,
   1.706535,
   4.532014};
   Double_t Graph0_fely3008[20] = {
   0.01421174,
   0.01429434,
   0.01241708,
   0.01161727,
   0.01274074,
   0.01257718,
   0.01248127,
   0.0137498,
   0.01296364,
   0.01293053,
   0.0116451,
   0.01330702,
   0.01065147,
   0.01175073,
   0.01307461,
   0.01344865,
   0.01079349,
   0.0115025,
   0.01033739,
   0.01323039};
   Double_t Graph0_fehx3008[20] = {
   1.083285,
   0.4618832,
   0.4145879,
   0.3623456,
   0.2570427,
   0.2561824,
   0.2571274,
   0.2569558,
   0.2579173,
   0.2581591,
   0.2591605,
   0.2593928,
   0.3615289,
   0.4163964,
   0.3619434,
   0.4149642,
   1.714964,
   0.9229262,
   2.493465,
   15.26799};
   Double_t Graph0_fehy3008[20] = {
   0.01421174,
   0.01429434,
   0.01241708,
   0.01161727,
   0.01274074,
   0.01257718,
   0.01248127,
   0.0137498,
   0.01296364,
   0.01293053,
   0.0116451,
   0.01330702,
   0.01065147,
   0.01175073,
   0.01307461,
   0.01344865,
   0.01079349,
   0.0115025,
   0.01033739,
   0.01323039};
   grae = new TGraphAsymmErrors(20,Graph0_fx3008,Graph0_fy3008,Graph0_felx3008,Graph0_fehx3008,Graph0_fely3008,Graph0_fehy3008);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030073008 = new TH1F("Graph_Graph_Graph030073008","Graph",100,0,45);
   Graph_Graph_Graph030073008->SetMinimum(0.2);
   Graph_Graph_Graph030073008->SetMaximum(0.36);
   Graph_Graph_Graph030073008->SetDirectory(0);
   Graph_Graph_Graph030073008->SetStats(0);
   Graph_Graph_Graph030073008->SetLineWidth(2);
   Graph_Graph_Graph030073008->SetMarkerStyle(20);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030073008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitle("#it{r}_{AF} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030073008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030073008);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }h}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_had_7tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_had->Modified();
   c_p_had->cd();
   c_p_had->SetSelected(c_p_had);
}


==> figs/Fig1e.C <==
void linear_vslopes_vintercs_semilept_7tev_paper()
{
//=========Macro generated from canvas: c_p_semi1/c_p_semi1
//=========  (Tue Mar  9 14:59:54 2021) by ROOT version 6.22/02
   TCanvas *c_p_semi1 = new TCanvas("c_p_semi1", "c_p_semi1",275,339,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_semi1->SetHighLightColor(2);
   c_p_semi1->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_semi1->SetFillColor(0);
   c_p_semi1->SetBorderMode(0);
   c_p_semi1->SetBorderSize(2);
   c_p_semi1->SetTickx(1);
   c_p_semi1->SetTicky(1);
   c_p_semi1->SetLeftMargin(0.18);
   c_p_semi1->SetRightMargin(0.01);
   c_p_semi1->SetTopMargin(0.03);
   c_p_semi1->SetBottomMargin(0.19);
   c_p_semi1->SetFrameLineWidth(2);
   c_p_semi1->SetFrameBorderMode(0);
   c_p_semi1->SetFrameLineWidth(2);
   c_p_semi1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3009[1] = {
   4.8};
   Double_t Graph0_fy3009[1] = {
   0.267062};
   Double_t Graph0_felx3009[1] = {
   2.8};
   Double_t Graph0_fely3009[1] = {
   0.0500999};
   Double_t Graph0_fehx3009[1] = {
   2.8};
   Double_t Graph0_fehy3009[1] = {
   0.06379655};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3009,Graph0_fy3009,Graph0_felx3009,Graph0_fehx3009,Graph0_fely3009,Graph0_fehy3009);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03009 = new TH1F("Graph_Graph03009","Graph",100,0,45);
   Graph_Graph03009->SetMinimum(0.2);
   Graph_Graph03009->SetMaximum(0.36);
   Graph_Graph03009->SetDirectory(0);
   Graph_Graph03009->SetStats(0);
   Graph_Graph03009->SetLineWidth(2);
   Graph_Graph03009->SetMarkerStyle(20);
   Graph_Graph03009->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03009->GetXaxis()->SetNdivisions(505);
   Graph_Graph03009->GetXaxis()->SetLabelFont(132);
   Graph_Graph03009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03009->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03009->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03009->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03009->GetXaxis()->SetTitleFont(132);
   Graph_Graph03009->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03009->GetYaxis()->SetLabelFont(132);
   Graph_Graph03009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03009->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03009->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03009->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03009->GetYaxis()->SetTitleFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03009);
   
   grae->Draw("ap");
   
   Double_t Graph0_fx3010[1] = {
   4.8};
   Double_t Graph0_fy3010[1] = {
   0.267062};
   Double_t Graph0_felx3010[1] = {
   2.8};
   Double_t Graph0_fely3010[1] = {
   0.0500999};
   Double_t Graph0_fehx3010[1] = {
   2.8};
   Double_t Graph0_fehy3010[1] = {
   0.06379655};
   grae = new TGraphAsymmErrors(1,Graph0_fx3010,Graph0_fy3010,Graph0_felx3010,Graph0_fehx3010,Graph0_fely3010,Graph0_fehy3010);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030093010 = new TH1F("Graph_Graph_Graph030093010","Graph",100,0,45);
   Graph_Graph_Graph030093010->SetMinimum(0.2);
   Graph_Graph_Graph030093010->SetMaximum(0.36);
   Graph_Graph_Graph030093010->SetDirectory(0);
   Graph_Graph_Graph030093010->SetStats(0);
   Graph_Graph_Graph030093010->SetLineWidth(2);
   Graph_Graph_Graph030093010->SetMarkerStyle(20);
   Graph_Graph_Graph030093010->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030093010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030093010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030093010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030093010->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030093010->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030093010->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030093010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030093010->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030093010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030093010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030093010->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030093010->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030093010->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030093010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030093010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030093010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030093010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030093010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030093010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030093010);
   
   grae->Draw("");
   
   TF1 *f_fsfd_7tev8 = new TF1("f_fsfd_7tev","([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   f_fsfd_7tev8->SetFillColor(1);
   f_fsfd_7tev8->SetFillStyle(0);
   f_fsfd_7tev8->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   f_fsfd_7tev8->SetLineColor(ci);
   f_fsfd_7tev8->SetLineWidth(2);
   f_fsfd_7tev8->GetXaxis()->SetNdivisions(505);
   f_fsfd_7tev8->GetXaxis()->SetLabelFont(132);
   f_fsfd_7tev8->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_7tev8->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_7tev8->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_7tev8->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_7tev8->GetXaxis()->SetTitleFont(132);
   f_fsfd_7tev8->GetYaxis()->SetLabelFont(132);
   f_fsfd_7tev8->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_7tev8->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_7tev8->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_7tev8->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_7tev8->GetYaxis()->SetTitleFont(132);
   f_fsfd_7tev8->SetParameter(0,0.2439957);
   f_fsfd_7tev8->SetParError(0,0.00793787);
   f_fsfd_7tev8->SetParLimits(0,0,0);
   f_fsfd_7tev8->SetParameter(1,-0.001034632);
   f_fsfd_7tev8->SetParError(1,0.0002726384);
   f_fsfd_7tev8->SetParLimits(1,0,0);
   f_fsfd_7tev8->Draw("SAME");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"3 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"7 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t f_fsfd_7tev_errorband_fx1005[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_7tev_errorband_fy1005[1000] = {
   0.2439956,
   0.2439491,
   0.2439025,
   0.243856,
   0.2438094,
   0.2437628,
   0.2437163,
   0.2436697,
   0.2436232,
   0.2435766,
   0.2435301,
   0.2434835,
   0.2434369,
   0.2433904,
   0.2433438,
   0.2432973,
   0.2432507,
   0.2432041,
   0.2431576,
   0.243111,
   0.2430645,
   0.2430179,
   0.2429714,
   0.2429248,
   0.2428782,
   0.2428317,
   0.2427851,
   0.2427386,
   0.242692,
   0.2426454,
   0.2425989,
   0.2425523,
   0.2425058,
   0.2424592,
   0.2424127,
   0.2423661,
   0.2423195,
   0.242273,
   0.2422264,
   0.2421799,
   0.2421333,
   0.2420867,
   0.2420402,
   0.2419936,
   0.2419471,
   0.2419005,
   0.241854,
   0.2418074,
   0.2417608,
   0.2417143,
   0.2416677,
   0.2416212,
   0.2415746,
   0.241528,
   0.2414815,
   0.2414349,
   0.2413884,
   0.2413418,
   0.2412953,
   0.2412487,
   0.2412021,
   0.2411556,
   0.241109,
   0.2410625,
   0.2410159,
   0.2409693,
   0.2409228,
   0.2408762,
   0.2408297,
   0.2407831,
   0.2407366,
   0.24069,
   0.2406434,
   0.2405969,
   0.2405503,
   0.2405038,
   0.2404572,
   0.2404106,
   0.2403641,
   0.2403175,
   0.240271,
   0.2402244,
   0.2401779,
   0.2401313,
   0.2400847,
   0.2400382,
   0.2399916,
   0.2399451,
   0.2398985,
   0.2398519,
   0.2398054,
   0.2397588,
   0.2397123,
   0.2396657,
   0.2396191,
   0.2395726,
   0.239526,
   0.2394795,
   0.2394329,
   0.2393864,
   0.2393398,
   0.2392932,
   0.2392467,
   0.2392001,
   0.2391536,
   0.239107,
   0.2390604,
   0.2390139,
   0.2389673,
   0.2389208,
   0.2388742,
   0.2388277,
   0.2387811,
   0.2387345,
   0.238688,
   0.2386414,
   0.2385949,
   0.2385483,
   0.2385017,
   0.2384552,
   0.2384086,
   0.2383621,
   0.2383155,
   0.238269,
   0.2382224,
   0.2381758,
   0.2381293,
   0.2380827,
   0.2380362,
   0.2379896,
   0.237943,
   0.2378965,
   0.2378499,
   0.2378034,
   0.2377568,
   0.2377103,
   0.2376637,
   0.2376171,
   0.2375706,
   0.237524,
   0.2374775,
   0.2374309,
   0.2373843,
   0.2373378,
   0.2372912,
   0.2372447,
   0.2371981,
   0.2371516,
   0.237105,
   0.2370584,
   0.2370119,
   0.2369653,
   0.2369188,
   0.2368722,
   0.2368256,
   0.2367791,
   0.2367325,
   0.236686,
   0.2366394,
   0.2365929,
   0.2365463,
   0.2364997,
   0.2364532,
   0.2364066,
   0.2363601,
   0.2363135,
   0.2362669,
   0.2362204,
   0.2361738,
   0.2361273,
   0.2360807,
   0.2360341,
   0.2359876,
   0.235941,
   0.2358945,
   0.2358479,
   0.2358014,
   0.2357548,
   0.2357082,
   0.2356617,
   0.2356151,
   0.2355686,
   0.235522,
   0.2354754,
   0.2354289,
   0.2353823,
   0.2353358,
   0.2352892,
   0.2352427,
   0.2351961,
   0.2351495,
   0.235103,
   0.2350564,
   0.2350099,
   0.2349633,
   0.2349167,
   0.2348702,
   0.2348236,
   0.2347771,
   0.2347305,
   0.234684,
   0.2346374,
   0.2345908,
   0.2345443,
   0.2344977,
   0.2344512,
   0.2344046,
   0.234358,
   0.2343115,
   0.2342649,
   0.2342184,
   0.2341718,
   0.2341253,
   0.2340787,
   0.2340321,
   0.2339856,
   0.233939,
   0.2338925,
   0.2338459,
   0.2337993,
   0.2337528,
   0.2337062,
   0.2336597,
   0.2336131,
   0.2335666,
   0.23352,
   0.2334734,
   0.2334269,
   0.2333803,
   0.2333338,
   0.2332872,
   0.2332406,
   0.2331941,
   0.2331475,
   0.233101,
   0.2330544,
   0.2330079,
   0.2329613,
   0.2329147,
   0.2328682,
   0.2328216,
   0.2327751,
   0.2327285,
   0.2326819,
   0.2326354,
   0.2325888,
   0.2325423,
   0.2324957,
   0.2324492,
   0.2324026,
   0.232356,
   0.2323095,
   0.2322629,
   0.2322164,
   0.2321698,
   0.2321232,
   0.2320767,
   0.2320301,
   0.2319836,
   0.231937,
   0.2318904,
   0.2318439,
   0.2317973,
   0.2317508,
   0.2317042,
   0.2316577,
   0.2316111,
   0.2315645,
   0.231518,
   0.2314714,
   0.2314249,
   0.2313783,
   0.2313317,
   0.2312852,
   0.2312386,
   0.2311921,
   0.2311455,
   0.231099,
   0.2310524,
   0.2310058,
   0.2309593,
   0.2309127,
   0.2308662,
   0.2308196,
   0.230773,
   0.2307265,
   0.2306799,
   0.2306334,
   0.2305868,
   0.2305403,
   0.2304937,
   0.2304471,
   0.2304006,
   0.230354,
   0.2303075,
   0.2302609,
   0.2302143,
   0.2301678,
   0.2301212,
   0.2300747,
   0.2300281,
   0.2299816,
   0.229935,
   0.2298884,
   0.2298419,
   0.2297953,
   0.2297488,
   0.2297022,
   0.2296556,
   0.2296091,
   0.2295625,
   0.229516,
   0.2294694,
   0.2294229,
   0.2293763,
   0.2293297,
   0.2292832,
   0.2292366,
   0.2291901,
   0.2291435,
   0.2290969,
   0.2290504,
   0.2290038,
   0.2289573,
   0.2289107,
   0.2288642,
   0.2288176,
   0.228771,
   0.2287245,
   0.2286779,
   0.2286314,
   0.2285848,
   0.2285382,
   0.2284917,
   0.2284451,
   0.2283986,
   0.228352,
   0.2283054,
   0.2282589,
   0.2282123,
   0.2281658,
   0.2281192,
   0.2280727,
   0.2280261,
   0.2279795,
   0.227933,
   0.2278864,
   0.2278399,
   0.2277933,
   0.2277467,
   0.2277002,
   0.2276536,
   0.2276071,
   0.2275605,
   0.227514,
   0.2274674,
   0.2274208,
   0.2273743,
   0.2273277,
   0.2272812,
   0.2272346,
   0.227188,
   0.2271415,
   0.2270949,
   0.2270484,
   0.2270018,
   0.2269553,
   0.2269087,
   0.2268621,
   0.2268156,
   0.226769,
   0.2267225,
   0.2266759,
   0.2266293,
   0.2265828,
   0.2265362,
   0.2264897,
   0.2264431,
   0.2263966,
   0.22635,
   0.2263034,
   0.2262569,
   0.2262103,
   0.2261638,
   0.2261172,
   0.2260706,
   0.2260241,
   0.2259775,
   0.225931,
   0.2258844,
   0.2258379,
   0.2257913,
   0.2257447,
   0.2256982,
   0.2256516,
   0.2256051,
   0.2255585,
   0.2255119,
   0.2254654,
   0.2254188,
   0.2253723,
   0.2253257,
   0.2252792,
   0.2252326,
   0.225186,
   0.2251395,
   0.2250929,
   0.2250464,
   0.2249998,
   0.2249532,
   0.2249067,
   0.2248601,
   0.2248136,
   0.224767,
   0.2247205,
   0.2246739,
   0.2246273,
   0.2245808,
   0.2245342,
   0.2244877,
   0.2244411,
   0.2243945,
   0.224348,
   0.2243014,
   0.2242549,
   0.2242083,
   0.2241617,
   0.2241152,
   0.2240686,
   0.2240221,
   0.2239755,
   0.223929,
   0.2238824,
   0.2238358,
   0.2237893,
   0.2237427,
   0.2236962,
   0.2236496,
   0.223603,
   0.2235565,
   0.2235099,
   0.2234634,
   0.2234168,
   0.2233703,
   0.2233237,
   0.2232771,
   0.2232306,
   0.223184,
   0.2231375,
   0.2230909,
   0.2230443,
   0.2229978,
   0.2229512,
   0.2229047,
   0.2228581,
   0.2228116,
   0.222765,
   0.2227184,
   0.2226719,
   0.2226253,
   0.2225788,
   0.2225322,
   0.2224856,
   0.2224391,
   0.2223925,
   0.222346,
   0.2222994,
   0.2222529,
   0.2222063,
   0.2221597,
   0.2221132,
   0.2220666,
   0.2220201,
   0.2219735,
   0.2219269,
   0.2218804,
   0.2218338,
   0.2217873,
   0.2217407,
   0.2216942,
   0.2216476,
   0.221601,
   0.2215545,
   0.2215079,
   0.2214614,
   0.2214148,
   0.2213682,
   0.2213217,
   0.2212751,
   0.2212286,
   0.221182,
   0.2211355,
   0.2210889,
   0.2210423,
   0.2209958,
   0.2209492,
   0.2209027,
   0.2208561,
   0.2208095,
   0.220763,
   0.2207164,
   0.2206699,
   0.2206233,
   0.2205767,
   0.2205302,
   0.2204836,
   0.2204371,
   0.2203905,
   0.220344,
   0.2202974,
   0.2202508,
   0.2202043,
   0.2201577,
   0.2201112,
   0.2200646,
   0.220018,
   0.2199715,
   0.2199249,
   0.2198784,
   0.2198318,
   0.2197853,
   0.2197387,
   0.2196921,
   0.2196456,
   0.219599,
   0.2195525,
   0.2195059,
   0.2194593,
   0.2194128,
   0.2193662,
   0.2193197,
   0.2192731,
   0.2192266,
   0.21918,
   0.2191334,
   0.2190869,
   0.2190403,
   0.2189938,
   0.2189472,
   0.2189006,
   0.2188541,
   0.2188075,
   0.218761,
   0.2187144,
   0.2186679,
   0.2186213,
   0.2185747,
   0.2185282,
   0.2184816,
   0.2184351,
   0.2183885,
   0.2183419,
   0.2182954,
   0.2182488,
   0.2182023,
   0.2181557,
   0.2181092,
   0.2180626,
   0.218016,
   0.2179695,
   0.2179229,
   0.2178764,
   0.2178298,
   0.2177832,
   0.2177367,
   0.2176901,
   0.2176436,
   0.217597,
   0.2175505,
   0.2175039,
   0.2174573,
   0.2174108,
   0.2173642,
   0.2173177,
   0.2172711,
   0.2172245,
   0.217178,
   0.2171314,
   0.2170849,
   0.2170383,
   0.2169918,
   0.2169452,
   0.2168986,
   0.2168521,
   0.2168055,
   0.216759,
   0.2167124,
   0.2166658,
   0.2166193,
   0.2165727,
   0.2165262,
   0.2164796,
   0.216433,
   0.2163865,
   0.2163399,
   0.2162934,
   0.2162468,
   0.2162003,
   0.2161537,
   0.2161071,
   0.2160606,
   0.216014,
   0.2159675,
   0.2159209,
   0.2158743,
   0.2158278,
   0.2157812,
   0.2157347,
   0.2156881,
   0.2156416,
   0.215595,
   0.2155484,
   0.2155019,
   0.2154553,
   0.2154088,
   0.2153622,
   0.2153156,
   0.2152691,
   0.2152225,
   0.215176,
   0.2151294,
   0.2150829,
   0.2150363,
   0.2149897,
   0.2149432,
   0.2148966,
   0.2148501,
   0.2148035,
   0.2147569,
   0.2147104,
   0.2146638,
   0.2146173,
   0.2145707,
   0.2145242,
   0.2144776,
   0.214431,
   0.2143845,
   0.2143379,
   0.2142914,
   0.2142448,
   0.2141982,
   0.2141517,
   0.2141051,
   0.2140586,
   0.214012,
   0.2139655,
   0.2139189,
   0.2138723,
   0.2138258,
   0.2137792,
   0.2137327,
   0.2136861,
   0.2136395,
   0.213593,
   0.2135464,
   0.2134999,
   0.2134533,
   0.2134068,
   0.2133602,
   0.2133136,
   0.2132671,
   0.2132205,
   0.213174,
   0.2131274,
   0.2130808,
   0.2130343,
   0.2129877,
   0.2129412,
   0.2128946,
   0.212848,
   0.2128015,
   0.2127549,
   0.2127084,
   0.2126618,
   0.2126153,
   0.2125687,
   0.2125221,
   0.2124756,
   0.212429,
   0.2123825,
   0.2123359,
   0.2122893,
   0.2122428,
   0.2121962,
   0.2121497,
   0.2121031,
   0.2120566,
   0.21201,
   0.2119634,
   0.2119169,
   0.2118703,
   0.2118238,
   0.2117772,
   0.2117306,
   0.2116841,
   0.2116375,
   0.211591,
   0.2115444,
   0.2114979,
   0.2114513,
   0.2114047,
   0.2113582,
   0.2113116,
   0.2112651,
   0.2112185,
   0.2111719,
   0.2111254,
   0.2110788,
   0.2110323,
   0.2109857,
   0.2109392,
   0.2108926,
   0.210846,
   0.2107995,
   0.2107529,
   0.2107064,
   0.2106598,
   0.2106132,
   0.2105667,
   0.2105201,
   0.2104736,
   0.210427,
   0.2103805,
   0.2103339,
   0.2102873,
   0.2102408,
   0.2101942,
   0.2101477,
   0.2101011,
   0.2100545,
   0.210008,
   0.2099614,
   0.2099149,
   0.2098683,
   0.2098218,
   0.2097752,
   0.2097286,
   0.2096821,
   0.2096355,
   0.209589,
   0.2095424,
   0.2094958,
   0.2094493,
   0.2094027,
   0.2093562,
   0.2093096,
   0.2092631,
   0.2092165,
   0.2091699,
   0.2091234,
   0.2090768,
   0.2090303,
   0.2089837,
   0.2089371,
   0.2088906,
   0.208844,
   0.2087975,
   0.2087509,
   0.2087043,
   0.2086578,
   0.2086112,
   0.2085647,
   0.2085181,
   0.2084716,
   0.208425,
   0.2083784,
   0.2083319,
   0.2082853,
   0.2082388,
   0.2081922,
   0.2081456,
   0.2080991,
   0.2080525,
   0.208006,
   0.2079594,
   0.2079129,
   0.2078663,
   0.2078197,
   0.2077732,
   0.2077266,
   0.2076801,
   0.2076335,
   0.2075869,
   0.2075404,
   0.2074938,
   0.2074473,
   0.2074007,
   0.2073542,
   0.2073076,
   0.207261,
   0.2072145,
   0.2071679,
   0.2071214,
   0.2070748,
   0.2070282,
   0.2069817,
   0.2069351,
   0.2068886,
   0.206842,
   0.2067955,
   0.2067489,
   0.2067023,
   0.2066558,
   0.2066092,
   0.2065627,
   0.2065161,
   0.2064695,
   0.206423,
   0.2063764,
   0.2063299,
   0.2062833,
   0.2062368,
   0.2061902,
   0.2061436,
   0.2060971,
   0.2060505,
   0.206004,
   0.2059574,
   0.2059108,
   0.2058643,
   0.2058177,
   0.2057712,
   0.2057246,
   0.2056781,
   0.2056315,
   0.2055849,
   0.2055384,
   0.2054918,
   0.2054453,
   0.2053987,
   0.2053521,
   0.2053056,
   0.205259,
   0.2052125,
   0.2051659,
   0.2051193,
   0.2050728,
   0.2050262,
   0.2049797,
   0.2049331,
   0.2048866,
   0.20484,
   0.2047934,
   0.2047469,
   0.2047003,
   0.2046538,
   0.2046072,
   0.2045606,
   0.2045141,
   0.2044675,
   0.204421,
   0.2043744,
   0.2043279,
   0.2042813,
   0.2042347,
   0.2041882,
   0.2041416,
   0.2040951,
   0.2040485,
   0.2040019,
   0.2039554,
   0.2039088,
   0.2038623,
   0.2038157,
   0.2037692,
   0.2037226,
   0.203676,
   0.2036295,
   0.2035829,
   0.2035364,
   0.2034898,
   0.2034432,
   0.2033967,
   0.2033501,
   0.2033036,
   0.203257,
   0.2032105,
   0.2031639,
   0.2031173,
   0.2030708,
   0.2030242,
   0.2029777,
   0.2029311,
   0.2028845,
   0.202838,
   0.2027914,
   0.2027449,
   0.2026983,
   0.2026518,
   0.2026052,
   0.2025586,
   0.2025121,
   0.2024655,
   0.202419,
   0.2023724,
   0.2023258,
   0.2022793,
   0.2022327,
   0.2021862,
   0.2021396,
   0.2020931,
   0.2020465,
   0.2019999,
   0.2019534,
   0.2019068,
   0.2018603,
   0.2018137,
   0.2017671,
   0.2017206,
   0.201674,
   0.2016275,
   0.2015809,
   0.2015344,
   0.2014878,
   0.2014412,
   0.2013947,
   0.2013481,
   0.2013016,
   0.201255,
   0.2012084,
   0.2011619,
   0.2011153,
   0.2010688,
   0.2010222,
   0.2009756,
   0.2009291,
   0.2008825,
   0.200836,
   0.2007894,
   0.2007429,
   0.2006963,
   0.2006497,
   0.2006032,
   0.2005566,
   0.2005101,
   0.2004635,
   0.2004169,
   0.2003704,
   0.2003238,
   0.2002773,
   0.2002307,
   0.2001842,
   0.2001376,
   0.200091,
   0.2000445,
   0.1999979,
   0.1999514,
   0.1999048,
   0.1998582,
   0.1998117,
   0.1997651,
   0.1997186,
   0.199672,
   0.1996255,
   0.1995789,
   0.1995323,
   0.1994858,
   0.1994392,
   0.1993927,
   0.1993461,
   0.1992995,
   0.199253,
   0.1992064,
   0.1991599,
   0.1991133,
   0.1990668,
   0.1990202,
   0.1989736,
   0.1989271,
   0.1988805,
   0.198834,
   0.1987874,
   0.1987408,
   0.1986943,
   0.1986477,
   0.1986012,
   0.1985546,
   0.1985081,
   0.1984615,
   0.1984149,
   0.1983684,
   0.1983218,
   0.1982753,
   0.1982287,
   0.1981821,
   0.1981356,
   0.198089,
   0.1980425,
   0.1979959,
   0.1979494,
   0.1979028,
   0.1978562,
   0.1978097,
   0.1977631,
   0.1977166,
   0.19767,
   0.1976234,
   0.1975769,
   0.1975303,
   0.1974838};
   Double_t f_fsfd_7tev_errorband_fex1005[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_7tev_errorband_fey1005[1000] = {
   0.007961185,
   0.007956764,
   0.007952361,
   0.007947974,
   0.007943604,
   0.00793925,
   0.007934913,
   0.007930593,
   0.00792629,
   0.007922003,
   0.007917734,
   0.007913481,
   0.007909245,
   0.007905025,
   0.007900823,
   0.007896638,
   0.007892469,
   0.007888318,
   0.007884184,
   0.007880066,
   0.007875966,
   0.007871883,
   0.007867817,
   0.007863768,
   0.007859737,
   0.007855722,
   0.007851725,
   0.007847745,
   0.007843783,
   0.007839837,
   0.007835909,
   0.007831999,
   0.007828105,
   0.00782423,
   0.007820371,
   0.007816531,
   0.007812707,
   0.007808901,
   0.007805113,
   0.007801342,
   0.007797589,
   0.007793854,
   0.007790136,
   0.007786436,
   0.007782753,
   0.007779089,
   0.007775442,
   0.007771812,
   0.007768201,
   0.007764607,
   0.007761032,
   0.007757474,
   0.007753934,
   0.007750412,
   0.007746908,
   0.007743422,
   0.007739954,
   0.007736504,
   0.007733072,
   0.007729658,
   0.007726262,
   0.007722884,
   0.007719525,
   0.007716183,
   0.00771286,
   0.007709555,
   0.007706268,
   0.007703,
   0.007699749,
   0.007696517,
   0.007693304,
   0.007690109,
   0.007686932,
   0.007683773,
   0.007680633,
   0.007677512,
   0.007674409,
   0.007671324,
   0.007668258,
   0.00766521,
   0.007662181,
   0.007659171,
   0.007656179,
   0.007653206,
   0.007650251,
   0.007647315,
   0.007644398,
   0.007641499,
   0.007638619,
   0.007635758,
   0.007632916,
   0.007630092,
   0.007627288,
   0.007624502,
   0.007621735,
   0.007618987,
   0.007616258,
   0.007613547,
   0.007610856,
   0.007608183,
   0.00760553,
   0.007602896,
   0.00760028,
   0.007597684,
   0.007595106,
   0.007592548,
   0.007590009,
   0.007587489,
   0.007584988,
   0.007582506,
   0.007580043,
   0.0075776,
   0.007575176,
   0.007572771,
   0.007570385,
   0.007568019,
   0.007565671,
   0.007563343,
   0.007561035,
   0.007558746,
   0.007556476,
   0.007554225,
   0.007551994,
   0.007549782,
   0.00754759,
   0.007545417,
   0.007543264,
   0.00754113,
   0.007539015,
   0.00753692,
   0.007534845,
   0.007532789,
   0.007530752,
   0.007528735,
   0.007526738,
   0.007524761,
   0.007522803,
   0.007520864,
   0.007518945,
   0.007517046,
   0.007515167,
   0.007513307,
   0.007511467,
   0.007509647,
   0.007507846,
   0.007506065,
   0.007504304,
   0.007502563,
   0.007500842,
   0.00749914,
   0.007497458,
   0.007495796,
   0.007494154,
   0.007492531,
   0.007490929,
   0.007489346,
   0.007487784,
   0.007486241,
   0.007484718,
   0.007483215,
   0.007481732,
   0.007480269,
   0.007478826,
   0.007477403,
   0.007476,
   0.007474616,
   0.007473253,
   0.00747191,
   0.007470587,
   0.007469284,
   0.007468001,
   0.007466738,
   0.007465496,
   0.007464273,
   0.00746307,
   0.007461888,
   0.007460725,
   0.007459583,
   0.007458461,
   0.007457359,
   0.007456277,
   0.007455215,
   0.007454174,
   0.007453152,
   0.007452151,
   0.00745117,
   0.007450209,
   0.007449269,
   0.007448348,
   0.007447448,
   0.007446568,
   0.007445709,
   0.007444869,
   0.00744405,
   0.007443251,
   0.007442472,
   0.007441714,
   0.007440976,
   0.007440258,
   0.007439561,
   0.007438883,
   0.007438226,
   0.00743759,
   0.007436974,
   0.007436378,
   0.007435802,
   0.007435247,
   0.007434711,
   0.007434197,
   0.007433702,
   0.007433228,
   0.007432775,
   0.007432342,
   0.007431929,
   0.007431536,
   0.007431164,
   0.007430812,
   0.00743048,
   0.007430169,
   0.007429879,
   0.007429608,
   0.007429358,
   0.007429129,
   0.007428919,
   0.007428731,
   0.007428562,
   0.007428414,
   0.007428286,
   0.007428179,
   0.007428092,
   0.007428026,
   0.007427979,
   0.007427954,
   0.007427948,
   0.007427963,
   0.007427999,
   0.007428055,
   0.007428131,
   0.007428227,
   0.007428344,
   0.007428482,
   0.00742864,
   0.007428818,
   0.007429016,
   0.007429235,
   0.007429474,
   0.007429734,
   0.007430014,
   0.007430315,
   0.007430635,
   0.007430977,
   0.007431338,
   0.00743172,
   0.007432122,
   0.007432545,
   0.007432988,
   0.007433451,
   0.007433935,
   0.007434439,
   0.007434963,
   0.007435508,
   0.007436073,
   0.007436658,
   0.007437264,
   0.00743789,
   0.007438536,
   0.007439203,
   0.007439889,
   0.007440597,
   0.007441324,
   0.007442072,
   0.00744284,
   0.007443628,
   0.007444437,
   0.007445265,
   0.007446114,
   0.007446984,
   0.007447873,
   0.007448783,
   0.007449713,
   0.007450663,
   0.007451634,
   0.007452624,
   0.007453635,
   0.007454666,
   0.007455717,
   0.007456788,
   0.00745788,
   0.007458991,
   0.007460123,
   0.007461275,
   0.007462447,
   0.007463639,
   0.007464851,
   0.007466083,
   0.007467336,
   0.007468608,
   0.007469901,
   0.007471213,
   0.007472546,
   0.007473898,
   0.007475271,
   0.007476664,
   0.007478076,
   0.007479509,
   0.007480961,
   0.007482434,
   0.007483926,
   0.007485439,
   0.007486971,
   0.007488524,
   0.007490096,
   0.007491688,
   0.0074933,
   0.007494931,
   0.007496583,
   0.007498255,
   0.007499946,
   0.007501657,
   0.007503388,
   0.007505139,
   0.007506909,
   0.007508699,
   0.007510509,
   0.007512339,
   0.007514188,
   0.007516057,
   0.007517946,
   0.007519854,
   0.007521783,
   0.00752373,
   0.007525698,
   0.007527685,
   0.007529691,
   0.007531717,
   0.007533763,
   0.007535828,
   0.007537913,
   0.007540017,
   0.007542141,
   0.007544284,
   0.007546447,
   0.007548629,
   0.00755083,
   0.007553051,
   0.007555292,
   0.007557552,
   0.007559831,
   0.007562129,
   0.007564447,
   0.007566784,
   0.00756914,
   0.007571516,
   0.007573911,
   0.007576325,
   0.007578758,
   0.007581211,
   0.007583683,
   0.007586174,
   0.007588684,
   0.007591213,
   0.007593761,
   0.007596328,
   0.007598915,
   0.00760152,
   0.007604145,
   0.007606788,
   0.007609451,
   0.007612132,
   0.007614832,
   0.007617552,
   0.00762029,
   0.007623047,
   0.007625823,
   0.007628618,
   0.007631431,
   0.007634264,
   0.007637115,
   0.007639985,
   0.007642874,
   0.007645781,
   0.007648707,
   0.007651652,
   0.007654616,
   0.007657598,
   0.007660598,
   0.007663618,
   0.007666656,
   0.007669712,
   0.007672787,
   0.00767588,
   0.007678992,
   0.007682123,
   0.007685271,
   0.007688439,
   0.007691624,
   0.007694828,
   0.00769805,
   0.007701291,
   0.00770455,
   0.007707827,
   0.007711123,
   0.007714436,
   0.007717768,
   0.007721118,
   0.007724486,
   0.007727873,
   0.007731277,
   0.0077347,
   0.00773814,
   0.007741599,
   0.007745076,
   0.00774857,
   0.007752083,
   0.007755613,
   0.007759162,
   0.007762728,
   0.007766312,
   0.007769914,
   0.007773534,
   0.007777172,
   0.007780827,
   0.0077845,
   0.007788191,
   0.0077919,
   0.007795626,
   0.00779937,
   0.007803131,
   0.00780691,
   0.007810707,
   0.007814521,
   0.007818353,
   0.007822202,
   0.007826069,
   0.007829953,
   0.007833854,
   0.007837773,
   0.007841709,
   0.007845663,
   0.007849634,
   0.007853622,
   0.007857627,
   0.00786165,
   0.007865689,
   0.007869746,
   0.007873821,
   0.007877912,
   0.00788202,
   0.007886146,
   0.007890288,
   0.007894447,
   0.007898624,
   0.007902817,
   0.007907028,
   0.007911255,
   0.007915499,
   0.00791976,
   0.007924038,
   0.007928332,
   0.007932643,
   0.007936972,
   0.007941316,
   0.007945678,
   0.007950056,
   0.007954451,
   0.007958862,
   0.00796329,
   0.007967735,
   0.007972196,
   0.007976673,
   0.007981167,
   0.007985678,
   0.007990204,
   0.007994748,
   0.007999307,
   0.008003883,
   0.008008475,
   0.008013084,
   0.008017708,
   0.008022349,
   0.008027006,
   0.00803168,
   0.008036369,
   0.008041075,
   0.008045796,
   0.008050534,
   0.008055287,
   0.008060057,
   0.008064843,
   0.008069644,
   0.008074461,
   0.008079295,
   0.008084144,
   0.008089009,
   0.00809389,
   0.008098786,
   0.008103698,
   0.008108626,
   0.00811357,
   0.008118529,
   0.008123504,
   0.008128494,
   0.0081335,
   0.008138522,
   0.008143559,
   0.008148612,
   0.00815368,
   0.008158763,
   0.008163862,
   0.008168976,
   0.008174105,
   0.00817925,
   0.00818441,
   0.008189585,
   0.008194776,
   0.008199982,
   0.008205202,
   0.008210438,
   0.00821569,
   0.008220956,
   0.008226237,
   0.008231533,
   0.008236844,
   0.00824217,
   0.008247511,
   0.008252867,
   0.008258238,
   0.008263624,
   0.008269024,
   0.00827444,
   0.00827987,
   0.008285314,
   0.008290774,
   0.008296248,
   0.008301736,
   0.00830724,
   0.008312758,
   0.00831829,
   0.008323837,
   0.008329399,
   0.008334974,
   0.008340565,
   0.00834617,
   0.008351789,
   0.008357422,
   0.00836307,
   0.008368732,
   0.008374408,
   0.008380099,
   0.008385804,
   0.008391523,
   0.008397256,
   0.008403003,
   0.008408764,
   0.008414539,
   0.008420329,
   0.008426132,
   0.008431949,
   0.008437781,
   0.008443626,
   0.008449485,
   0.008455358,
   0.008461245,
   0.008467145,
   0.008473059,
   0.008478987,
   0.008484929,
   0.008490885,
   0.008496854,
   0.008502836,
   0.008508833,
   0.008514843,
   0.008520866,
   0.008526903,
   0.008532953,
   0.008539017,
   0.008545094,
   0.008551185,
   0.008557289,
   0.008563406,
   0.008569537,
   0.008575681,
   0.008581838,
   0.008588009,
   0.008594192,
   0.008600389,
   0.008606599,
   0.008612822,
   0.008619058,
   0.008625307,
   0.008631569,
   0.008637844,
   0.008644133,
   0.008650434,
   0.008656748,
   0.008663074,
   0.008669414,
   0.008675767,
   0.008682132,
   0.00868851,
   0.008694901,
   0.008701305,
   0.008707721,
   0.00871415,
   0.008720591,
   0.008727045,
   0.008733512,
   0.008739991,
   0.008746483,
   0.008752987,
   0.008759504,
   0.008766033,
   0.008772575,
   0.008779129,
   0.008785695,
   0.008792274,
   0.008798865,
   0.008805468,
   0.008812083,
   0.008818711,
   0.008825351,
   0.008832003,
   0.008838667,
   0.008845343,
   0.008852031,
   0.008858732,
   0.008865444,
   0.008872168,
   0.008878905,
   0.008885653,
   0.008892413,
   0.008899185,
   0.008905969,
   0.008912765,
   0.008919572,
   0.008926392,
   0.008933223,
   0.008940065,
   0.00894692,
   0.008953786,
   0.008960664,
   0.008967553,
   0.008974454,
   0.008981367,
   0.008988291,
   0.008995226,
   0.009002174,
   0.009009132,
   0.009016102,
   0.009023083,
   0.009030076,
   0.00903708,
   0.009044096,
   0.009051122,
   0.00905816,
   0.00906521,
   0.00907227,
   0.009079342,
   0.009086424,
   0.009093518,
   0.009100623,
   0.00910774,
   0.009114867,
   0.009122005,
   0.009129154,
   0.009136315,
   0.009143486,
   0.009150668,
   0.009157861,
   0.009165065,
   0.00917228,
   0.009179505,
   0.009186742,
   0.009193989,
   0.009201247,
   0.009208515,
   0.009215795,
   0.009223085,
   0.009230385,
   0.009237697,
   0.009245019,
   0.009252351,
   0.009259694,
   0.009267048,
   0.009274412,
   0.009281786,
   0.009289171,
   0.009296567,
   0.009303973,
   0.009311389,
   0.009318815,
   0.009326252,
   0.0093337,
   0.009341157,
   0.009348625,
   0.009356103,
   0.009363591,
   0.009371089,
   0.009378598,
   0.009386116,
   0.009393645,
   0.009401184,
   0.009408733,
   0.009416291,
   0.00942386,
   0.009431439,
   0.009439028,
   0.009446627,
   0.009454236,
   0.009461854,
   0.009469483,
   0.009477121,
   0.009484769,
   0.009492427,
   0.009500095,
   0.009507772,
   0.009515459,
   0.009523156,
   0.009530863,
   0.009538579,
   0.009546304,
   0.00955404,
   0.009561785,
   0.009569539,
   0.009577304,
   0.009585077,
   0.00959286,
   0.009600653,
   0.009608455,
   0.009616266,
   0.009624087,
   0.009631917,
   0.009639757,
   0.009647606,
   0.009655464,
   0.009663331,
   0.009671208,
   0.009679094,
   0.009686989,
   0.009694894,
   0.009702807,
   0.00971073,
   0.009718662,
   0.009726602,
   0.009734553,
   0.009742512,
   0.00975048,
   0.009758457,
   0.009766443,
   0.009774438,
   0.009782442,
   0.009790455,
   0.009798477,
   0.009806508,
   0.009814547,
   0.009822596,
   0.009830653,
   0.009838719,
   0.009846794,
   0.009854877,
   0.00986297,
   0.009871071,
   0.00987918,
   0.009887299,
   0.009895426,
   0.009903562,
   0.009911706,
   0.009919859,
   0.00992802,
   0.00993619,
   0.009944368,
   0.009952555,
   0.009960751,
   0.009968955,
   0.009977167,
   0.009985388,
   0.009993617,
   0.01000185,
   0.0100101,
   0.01001835,
   0.01002662,
   0.01003489,
   0.01004317,
   0.01005145,
   0.01005975,
   0.01006805,
   0.01007637,
   0.01008469,
   0.01009301,
   0.01010135,
   0.01010969,
   0.01011805,
   0.01012641,
   0.01013478,
   0.01014315,
   0.01015154,
   0.01015993,
   0.01016833,
   0.01017674,
   0.01018516,
   0.01019358,
   0.01020201,
   0.01021045,
   0.0102189,
   0.01022736,
   0.01023582,
   0.01024429,
   0.01025277,
   0.01026126,
   0.01026975,
   0.01027826,
   0.01028677,
   0.01029528,
   0.01030381,
   0.01031234,
   0.01032088,
   0.01032943,
   0.01033799,
   0.01034655,
   0.01035512,
   0.0103637,
   0.01037229,
   0.01038088,
   0.01038948,
   0.01039809,
   0.01040671,
   0.01041533,
   0.01042396,
   0.0104326,
   0.01044124,
   0.0104499,
   0.01045856,
   0.01046723,
   0.0104759,
   0.01048458,
   0.01049327,
   0.01050197,
   0.01051067,
   0.01051938,
   0.0105281,
   0.01053683,
   0.01054556,
   0.0105543,
   0.01056304,
   0.0105718,
   0.01058056,
   0.01058933,
   0.0105981,
   0.01060688,
   0.01061567,
   0.01062447,
   0.01063327,
   0.01064208,
   0.0106509,
   0.01065972,
   0.01066855,
   0.01067739,
   0.01068623,
   0.01069509,
   0.01070394,
   0.01071281,
   0.01072168,
   0.01073056,
   0.01073944,
   0.01074834,
   0.01075723,
   0.01076614,
   0.01077505,
   0.01078397,
   0.0107929,
   0.01080183,
   0.01081077,
   0.01081971,
   0.01082866,
   0.01083762,
   0.01084659,
   0.01085556,
   0.01086454,
   0.01087352,
   0.01088251,
   0.01089151,
   0.01090051,
   0.01090953,
   0.01091854,
   0.01092757,
   0.0109366,
   0.01094563,
   0.01095467,
   0.01096372,
   0.01097278,
   0.01098184,
   0.01099091,
   0.01099998,
   0.01100906,
   0.01101815,
   0.01102724,
   0.01103634,
   0.01104545,
   0.01105456,
   0.01106368,
   0.0110728,
   0.01108193,
   0.01109107,
   0.01110021,
   0.01110936,
   0.01111851,
   0.01112767,
   0.01113684,
   0.01114601,
   0.01115519,
   0.01116438,
   0.01117357,
   0.01118276,
   0.01119197,
   0.01120118,
   0.01121039,
   0.01121961,
   0.01122884,
   0.01123807,
   0.01124731,
   0.01125655,
   0.0112658,
   0.01127506,
   0.01128432,
   0.01129359,
   0.01130286,
   0.01131214,
   0.01132143,
   0.01133072,
   0.01134001,
   0.01134931,
   0.01135862,
   0.01136794,
   0.01137726,
   0.01138658,
   0.01139591,
   0.01140525,
   0.01141459,
   0.01142394,
   0.01143329,
   0.01144265,
   0.01145201,
   0.01146138,
   0.01147076,
   0.01148014,
   0.01148953,
   0.01149892,
   0.01150832,
   0.01151772,
   0.01152713,
   0.01153654,
   0.01154596,
   0.01155539,
   0.01156482,
   0.01157425,
   0.01158369,
   0.01159314,
   0.01160259,
   0.01161205,
   0.01162151,
   0.01163098,
   0.01164045,
   0.01164993,
   0.01165941,
   0.0116689,
   0.0116784,
   0.01168789,
   0.0116974,
   0.01170691,
   0.01171642,
   0.01172594,
   0.01173547,
   0.011745,
   0.01175454,
   0.01176408,
   0.01177362,
   0.01178317,
   0.01179273,
   0.01180229,
   0.01181186,
   0.01182143,
   0.01183101,
   0.01184059,
   0.01185018,
   0.01185977,
   0.01186936,
   0.01187897,
   0.01188857,
   0.01189818,
   0.0119078,
   0.01191742,
   0.01192705,
   0.01193668,
   0.01194632,
   0.01195596,
   0.0119656,
   0.01197526,
   0.01198491,
   0.01199457,
   0.01200424};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_7tev_errorband_fx1005,f_fsfd_7tev_errorband_fy1005,f_fsfd_7tev_errorband_fex1005,f_fsfd_7tev_errorband_fey1005);
   gre->SetName("f_fsfd_7tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_7tev_errorband1005 = new TH1F("Graph_f_fsfd_7tev_errorband1005","Graph",1000,0,49.4505);
   Graph_f_fsfd_7tev_errorband1005->SetMinimum(0.1788318);
   Graph_f_fsfd_7tev_errorband1005->SetMaximum(0.2586046);
   Graph_f_fsfd_7tev_errorband1005->SetDirectory(0);
   Graph_f_fsfd_7tev_errorband1005->SetStats(0);
   Graph_f_fsfd_7tev_errorband1005->SetLineWidth(2);
   Graph_f_fsfd_7tev_errorband1005->SetMarkerStyle(20);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_7tev_errorband1005);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_7tev9 = new TF1("f_fsfd_7tev","([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   f_fsfd_7tev9->SetFillColor(1);
   f_fsfd_7tev9->SetFillStyle(0);
   f_fsfd_7tev9->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_7tev9->SetLineColor(ci);
   f_fsfd_7tev9->SetLineWidth(2);
   f_fsfd_7tev9->GetXaxis()->SetNdivisions(505);
   f_fsfd_7tev9->GetXaxis()->SetLabelFont(132);
   f_fsfd_7tev9->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_7tev9->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_7tev9->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_7tev9->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_7tev9->GetXaxis()->SetTitleFont(132);
   f_fsfd_7tev9->GetYaxis()->SetLabelFont(132);
   f_fsfd_7tev9->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_7tev9->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_7tev9->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_7tev9->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_7tev9->GetYaxis()->SetTitleFont(132);
   f_fsfd_7tev9->SetParameter(0,0.2439957);
   f_fsfd_7tev9->SetParError(0,0.00793787);
   f_fsfd_7tev9->SetParLimits(0,0,0);
   f_fsfd_7tev9->SetParameter(1,-0.001034632);
   f_fsfd_7tev9->SetParError(1,0.0002726384);
   f_fsfd_7tev9->SetParLimits(1,0,0);
   f_fsfd_7tev9->Draw("SAME");
   
   Double_t Graph0_fx3011[1] = {
   4.8};
   Double_t Graph0_fy3011[1] = {
   0.267062};
   Double_t Graph0_felx3011[1] = {
   2.8};
   Double_t Graph0_fely3011[1] = {
   0.0500999};
   Double_t Graph0_fehx3011[1] = {
   2.8};
   Double_t Graph0_fehy3011[1] = {
   0.06379655};
   grae = new TGraphAsymmErrors(1,Graph0_fx3011,Graph0_fy3011,Graph0_felx3011,Graph0_fehx3011,Graph0_fely3011,Graph0_fehy3011);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph_Graph0300930103011 = new TH1F("Graph_Graph_Graph_Graph0300930103011","Graph",100,0,45);
   Graph_Graph_Graph_Graph0300930103011->SetMinimum(0.2);
   Graph_Graph_Graph_Graph0300930103011->SetMaximum(0.36);
   Graph_Graph_Graph_Graph0300930103011->SetDirectory(0);
   Graph_Graph_Graph_Graph0300930103011->SetStats(0);
   Graph_Graph_Graph_Graph0300930103011->SetLineWidth(2);
   Graph_Graph_Graph_Graph0300930103011->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph0300930103011);
   
   grae->Draw("");
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#mu#scale[0.2]{ }X}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_7tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_semi1->Modified();
   c_p_semi1->cd();
   c_p_semi1->SetSelected(c_p_semi1);
}


==> figs/Fig1f.C <==
void linear_vslopes_vintercs_semilept_13tev_paper()
{
//=========Macro generated from canvas: c_p_semi2/c_p_semi2
//=========  (Tue Mar  9 14:59:54 2021) by ROOT version 6.22/02
   TCanvas *c_p_semi2 = new TCanvas("c_p_semi2", "c_p_semi2",320,384,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_semi2->SetHighLightColor(2);
   c_p_semi2->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_semi2->SetFillColor(0);
   c_p_semi2->SetBorderMode(0);
   c_p_semi2->SetBorderSize(2);
   c_p_semi2->SetTickx(1);
   c_p_semi2->SetTicky(1);
   c_p_semi2->SetLeftMargin(0.18);
   c_p_semi2->SetRightMargin(0.01);
   c_p_semi2->SetTopMargin(0.03);
   c_p_semi2->SetBottomMargin(0.19);
   c_p_semi2->SetFrameLineWidth(2);
   c_p_semi2->SetFrameBorderMode(0);
   c_p_semi2->SetFrameLineWidth(2);
   c_p_semi2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3012[14] = {
   4.46905,
   5.46614,
   6.46552,
   7.46332,
   8.46456,
   9.46392,
   10.469,
   11.4659,
   12.4685,
   13.474,
   14.9015,
   16.9089,
   18.9352,
   22.114};
   Double_t Graph0_fy3012[14] = {
   0.2528345,
   0.2524271,
   0.2448243,
   0.2511365,
   0.2336514,
   0.2422935,
   0.2429986,
   0.2329717,
   0.2325028,
   0.246656,
   0.2266189,
   0.2164107,
   0.2323236,
   0.2230187};
   Double_t Graph0_felx3012[14] = {
   0.46905,
   0.46614,
   0.46552,
   0.46332,
   0.46456,
   0.46392,
   0.469,
   0.4659,
   0.4685,
   0.474,
   0.9015,
   0.9089,
   0.9352,
   2.114};
   Double_t Graph0_fely3012[14] = {
   0.009667913,
   0.008916975,
   0.00668076,
   0.006620316,
   0.005951187,
   0.006635389,
   0.007339515,
   0.00735201,
   0.008058868,
   0.009671147,
   0.007304045,
   0.008921142,
   0.01226733,
   0.01090064};
   Double_t Graph0_fehx3012[14] = {
   0.53095,
   0.53386,
   0.53448,
   0.53668,
   0.53544,
   0.53608,
   0.531,
   0.5341,
   0.5315,
   0.526,
   1.0985,
   1.0911,
   1.0648,
   2.886};
   Double_t Graph0_fehy3012[14] = {
   0.009667913,
   0.008916975,
   0.00668076,
   0.006620316,
   0.005951187,
   0.006635389,
   0.007339515,
   0.00735201,
   0.008058868,
   0.009671147,
   0.007304045,
   0.008921142,
   0.01226733,
   0.01090064};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,Graph0_fx3012,Graph0_fy3012,Graph0_felx3012,Graph0_fehx3012,Graph0_fely3012,Graph0_fehy3012);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03012 = new TH1F("Graph_Graph03012","Graph",100,0,45);
   Graph_Graph03012->SetMinimum(0.2);
   Graph_Graph03012->SetMaximum(0.36);
   Graph_Graph03012->SetDirectory(0);
   Graph_Graph03012->SetStats(0);
   Graph_Graph03012->SetLineWidth(2);
   Graph_Graph03012->SetMarkerStyle(20);
   Graph_Graph03012->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03012->GetXaxis()->SetNdivisions(505);
   Graph_Graph03012->GetXaxis()->SetLabelFont(132);
   Graph_Graph03012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03012->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03012->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03012->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03012->GetXaxis()->SetTitleFont(132);
   Graph_Graph03012->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03012->GetYaxis()->SetLabelFont(132);
   Graph_Graph03012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03012->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03012->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03012->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03012->GetYaxis()->SetTitleFont(132);
   Graph_Graph03012->GetZaxis()->SetLabelFont(132);
   Graph_Graph03012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03012);
   
   grae->Draw("ap");
   
   TF1 *f_fsfd_13tev10 = new TF1("f_fsfd_13tev","([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   f_fsfd_13tev10->SetFillColor(1);
   f_fsfd_13tev10->SetFillStyle(0);
   f_fsfd_13tev10->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   f_fsfd_13tev10->SetLineColor(ci);
   f_fsfd_13tev10->SetLineWidth(2);
   f_fsfd_13tev10->GetXaxis()->SetNdivisions(505);
   f_fsfd_13tev10->GetXaxis()->SetLabelFont(132);
   f_fsfd_13tev10->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_13tev10->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_13tev10->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_13tev10->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_13tev10->GetXaxis()->SetTitleFont(132);
   f_fsfd_13tev10->GetYaxis()->SetLabelFont(132);
   f_fsfd_13tev10->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_13tev10->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_13tev10->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_13tev10->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_13tev10->GetYaxis()->SetTitleFont(132);
   f_fsfd_13tev10->SetParameter(0,0.2628205);
   f_fsfd_13tev10->SetParError(0,0.008377681);
   f_fsfd_13tev10->SetParLimits(0,0,0);
   f_fsfd_13tev10->SetParameter(1,-0.001756168);
   f_fsfd_13tev10->SetParError(1,0.0002063339);
   f_fsfd_13tev10->SetParLimits(1,0,0);
   f_fsfd_13tev10->Draw("SAME");
   
   Double_t f_fsfd_13tev_errorband_fx1006[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_13tev_errorband_fy1006[1000] = {
   0.2628204,
   0.2627414,
   0.2626624,
   0.2625834,
   0.2625043,
   0.2624253,
   0.2623463,
   0.2622672,
   0.2621882,
   0.2621092,
   0.2620302,
   0.2619511,
   0.2618721,
   0.2617931,
   0.2617141,
   0.261635,
   0.261556,
   0.261477,
   0.2613979,
   0.2613189,
   0.2612399,
   0.2611609,
   0.2610818,
   0.2610028,
   0.2609238,
   0.2608448,
   0.2607657,
   0.2606867,
   0.2606077,
   0.2605286,
   0.2604496,
   0.2603706,
   0.2602916,
   0.2602125,
   0.2601335,
   0.2600545,
   0.2599755,
   0.2598964,
   0.2598174,
   0.2597384,
   0.2596593,
   0.2595803,
   0.2595013,
   0.2594223,
   0.2593432,
   0.2592642,
   0.2591852,
   0.2591061,
   0.2590271,
   0.2589481,
   0.2588691,
   0.25879,
   0.258711,
   0.258632,
   0.258553,
   0.2584739,
   0.2583949,
   0.2583159,
   0.2582368,
   0.2581578,
   0.2580788,
   0.2579998,
   0.2579207,
   0.2578417,
   0.2577627,
   0.2576837,
   0.2576046,
   0.2575256,
   0.2574466,
   0.2573675,
   0.2572885,
   0.2572095,
   0.2571305,
   0.2570514,
   0.2569724,
   0.2568934,
   0.2568143,
   0.2567353,
   0.2566563,
   0.2565773,
   0.2564982,
   0.2564192,
   0.2563402,
   0.2562612,
   0.2561821,
   0.2561031,
   0.2560241,
   0.255945,
   0.255866,
   0.255787,
   0.255708,
   0.2556289,
   0.2555499,
   0.2554709,
   0.2553919,
   0.2553128,
   0.2552338,
   0.2551548,
   0.2550757,
   0.2549967,
   0.2549177,
   0.2548387,
   0.2547596,
   0.2546806,
   0.2546016,
   0.2545225,
   0.2544435,
   0.2543645,
   0.2542855,
   0.2542064,
   0.2541274,
   0.2540484,
   0.2539694,
   0.2538903,
   0.2538113,
   0.2537323,
   0.2536532,
   0.2535742,
   0.2534952,
   0.2534162,
   0.2533371,
   0.2532581,
   0.2531791,
   0.2531001,
   0.253021,
   0.252942,
   0.252863,
   0.2527839,
   0.2527049,
   0.2526259,
   0.2525469,
   0.2524678,
   0.2523888,
   0.2523098,
   0.2522307,
   0.2521517,
   0.2520727,
   0.2519937,
   0.2519146,
   0.2518356,
   0.2517566,
   0.2516776,
   0.2515985,
   0.2515195,
   0.2514405,
   0.2513614,
   0.2512824,
   0.2512034,
   0.2511244,
   0.2510453,
   0.2509663,
   0.2508873,
   0.2508083,
   0.2507292,
   0.2506502,
   0.2505712,
   0.2504921,
   0.2504131,
   0.2503341,
   0.2502551,
   0.250176,
   0.250097,
   0.250018,
   0.249939,
   0.2498599,
   0.2497809,
   0.2497019,
   0.2496228,
   0.2495438,
   0.2494648,
   0.2493858,
   0.2493067,
   0.2492277,
   0.2491487,
   0.2490696,
   0.2489906,
   0.2489116,
   0.2488326,
   0.2487535,
   0.2486745,
   0.2485955,
   0.2485165,
   0.2484374,
   0.2483584,
   0.2482794,
   0.2482003,
   0.2481213,
   0.2480423,
   0.2479633,
   0.2478842,
   0.2478052,
   0.2477262,
   0.2476472,
   0.2475681,
   0.2474891,
   0.2474101,
   0.247331,
   0.247252,
   0.247173,
   0.247094,
   0.2470149,
   0.2469359,
   0.2468569,
   0.2467778,
   0.2466988,
   0.2466198,
   0.2465408,
   0.2464617,
   0.2463827,
   0.2463037,
   0.2462247,
   0.2461456,
   0.2460666,
   0.2459876,
   0.2459085,
   0.2458295,
   0.2457505,
   0.2456715,
   0.2455924,
   0.2455134,
   0.2454344,
   0.2453554,
   0.2452763,
   0.2451973,
   0.2451183,
   0.2450392,
   0.2449602,
   0.2448812,
   0.2448022,
   0.2447231,
   0.2446441,
   0.2445651,
   0.244486,
   0.244407,
   0.244328,
   0.244249,
   0.2441699,
   0.2440909,
   0.2440119,
   0.2439329,
   0.2438538,
   0.2437748,
   0.2436958,
   0.2436167,
   0.2435377,
   0.2434587,
   0.2433797,
   0.2433006,
   0.2432216,
   0.2431426,
   0.2430636,
   0.2429845,
   0.2429055,
   0.2428265,
   0.2427474,
   0.2426684,
   0.2425894,
   0.2425104,
   0.2424313,
   0.2423523,
   0.2422733,
   0.2421943,
   0.2421152,
   0.2420362,
   0.2419572,
   0.2418781,
   0.2417991,
   0.2417201,
   0.2416411,
   0.241562,
   0.241483,
   0.241404,
   0.2413249,
   0.2412459,
   0.2411669,
   0.2410879,
   0.2410088,
   0.2409298,
   0.2408508,
   0.2407718,
   0.2406927,
   0.2406137,
   0.2405347,
   0.2404556,
   0.2403766,
   0.2402976,
   0.2402186,
   0.2401395,
   0.2400605,
   0.2399815,
   0.2399025,
   0.2398234,
   0.2397444,
   0.2396654,
   0.2395863,
   0.2395073,
   0.2394283,
   0.2393493,
   0.2392702,
   0.2391912,
   0.2391122,
   0.2390331,
   0.2389541,
   0.2388751,
   0.2387961,
   0.238717,
   0.238638,
   0.238559,
   0.23848,
   0.2384009,
   0.2383219,
   0.2382429,
   0.2381638,
   0.2380848,
   0.2380058,
   0.2379268,
   0.2378477,
   0.2377687,
   0.2376897,
   0.2376107,
   0.2375316,
   0.2374526,
   0.2373736,
   0.2372945,
   0.2372155,
   0.2371365,
   0.2370575,
   0.2369784,
   0.2368994,
   0.2368204,
   0.2367413,
   0.2366623,
   0.2365833,
   0.2365043,
   0.2364252,
   0.2363462,
   0.2362672,
   0.2361882,
   0.2361091,
   0.2360301,
   0.2359511,
   0.235872,
   0.235793,
   0.235714,
   0.235635,
   0.2355559,
   0.2354769,
   0.2353979,
   0.2353189,
   0.2352398,
   0.2351608,
   0.2350818,
   0.2350027,
   0.2349237,
   0.2348447,
   0.2347657,
   0.2346866,
   0.2346076,
   0.2345286,
   0.2344495,
   0.2343705,
   0.2342915,
   0.2342125,
   0.2341334,
   0.2340544,
   0.2339754,
   0.2338964,
   0.2338173,
   0.2337383,
   0.2336593,
   0.2335802,
   0.2335012,
   0.2334222,
   0.2333432,
   0.2332641,
   0.2331851,
   0.2331061,
   0.2330271,
   0.232948,
   0.232869,
   0.23279,
   0.2327109,
   0.2326319,
   0.2325529,
   0.2324739,
   0.2323948,
   0.2323158,
   0.2322368,
   0.2321578,
   0.2320787,
   0.2319997,
   0.2319207,
   0.2318416,
   0.2317626,
   0.2316836,
   0.2316046,
   0.2315255,
   0.2314465,
   0.2313675,
   0.2312884,
   0.2312094,
   0.2311304,
   0.2310514,
   0.2309723,
   0.2308933,
   0.2308143,
   0.2307353,
   0.2306562,
   0.2305772,
   0.2304982,
   0.2304191,
   0.2303401,
   0.2302611,
   0.2301821,
   0.230103,
   0.230024,
   0.229945,
   0.229866,
   0.2297869,
   0.2297079,
   0.2296289,
   0.2295498,
   0.2294708,
   0.2293918,
   0.2293128,
   0.2292337,
   0.2291547,
   0.2290757,
   0.2289966,
   0.2289176,
   0.2288386,
   0.2287596,
   0.2286805,
   0.2286015,
   0.2285225,
   0.2284435,
   0.2283644,
   0.2282854,
   0.2282064,
   0.2281273,
   0.2280483,
   0.2279693,
   0.2278903,
   0.2278112,
   0.2277322,
   0.2276532,
   0.2275742,
   0.2274951,
   0.2274161,
   0.2273371,
   0.227258,
   0.227179,
   0.2271,
   0.227021,
   0.2269419,
   0.2268629,
   0.2267839,
   0.2267048,
   0.2266258,
   0.2265468,
   0.2264678,
   0.2263887,
   0.2263097,
   0.2262307,
   0.2261517,
   0.2260726,
   0.2259936,
   0.2259146,
   0.2258355,
   0.2257565,
   0.2256775,
   0.2255985,
   0.2255194,
   0.2254404,
   0.2253614,
   0.2252824,
   0.2252033,
   0.2251243,
   0.2250453,
   0.2249662,
   0.2248872,
   0.2248082,
   0.2247292,
   0.2246501,
   0.2245711,
   0.2244921,
   0.224413,
   0.224334,
   0.224255,
   0.224176,
   0.2240969,
   0.2240179,
   0.2239389,
   0.2238599,
   0.2237808,
   0.2237018,
   0.2236228,
   0.2235437,
   0.2234647,
   0.2233857,
   0.2233067,
   0.2232276,
   0.2231486,
   0.2230696,
   0.2229906,
   0.2229115,
   0.2228325,
   0.2227535,
   0.2226744,
   0.2225954,
   0.2225164,
   0.2224374,
   0.2223583,
   0.2222793,
   0.2222003,
   0.2221213,
   0.2220422,
   0.2219632,
   0.2218842,
   0.2218051,
   0.2217261,
   0.2216471,
   0.2215681,
   0.221489,
   0.22141,
   0.221331,
   0.2212519,
   0.2211729,
   0.2210939,
   0.2210149,
   0.2209358,
   0.2208568,
   0.2207778,
   0.2206988,
   0.2206197,
   0.2205407,
   0.2204617,
   0.2203826,
   0.2203036,
   0.2202246,
   0.2201456,
   0.2200665,
   0.2199875,
   0.2199085,
   0.2198295,
   0.2197504,
   0.2196714,
   0.2195924,
   0.2195133,
   0.2194343,
   0.2193553,
   0.2192763,
   0.2191972,
   0.2191182,
   0.2190392,
   0.2189601,
   0.2188811,
   0.2188021,
   0.2187231,
   0.218644,
   0.218565,
   0.218486,
   0.218407,
   0.2183279,
   0.2182489,
   0.2181699,
   0.2180908,
   0.2180118,
   0.2179328,
   0.2178538,
   0.2177747,
   0.2176957,
   0.2176167,
   0.2175377,
   0.2174586,
   0.2173796,
   0.2173006,
   0.2172215,
   0.2171425,
   0.2170635,
   0.2169845,
   0.2169054,
   0.2168264,
   0.2167474,
   0.2166683,
   0.2165893,
   0.2165103,
   0.2164313,
   0.2163522,
   0.2162732,
   0.2161942,
   0.2161152,
   0.2160361,
   0.2159571,
   0.2158781,
   0.215799,
   0.21572,
   0.215641,
   0.215562,
   0.2154829,
   0.2154039,
   0.2153249,
   0.2152459,
   0.2151668,
   0.2150878,
   0.2150088,
   0.2149297,
   0.2148507,
   0.2147717,
   0.2146927,
   0.2146136,
   0.2145346,
   0.2144556,
   0.2143766,
   0.2142975,
   0.2142185,
   0.2141395,
   0.2140604,
   0.2139814,
   0.2139024,
   0.2138234,
   0.2137443,
   0.2136653,
   0.2135863,
   0.2135072,
   0.2134282,
   0.2133492,
   0.2132702,
   0.2131911,
   0.2131121,
   0.2130331,
   0.2129541,
   0.212875,
   0.212796,
   0.212717,
   0.2126379,
   0.2125589,
   0.2124799,
   0.2124009,
   0.2123218,
   0.2122428,
   0.2121638,
   0.2120848,
   0.2120057,
   0.2119267,
   0.2118477,
   0.2117686,
   0.2116896,
   0.2116106,
   0.2115316,
   0.2114525,
   0.2113735,
   0.2112945,
   0.2112154,
   0.2111364,
   0.2110574,
   0.2109784,
   0.2108993,
   0.2108203,
   0.2107413,
   0.2106623,
   0.2105832,
   0.2105042,
   0.2104252,
   0.2103461,
   0.2102671,
   0.2101881,
   0.2101091,
   0.21003,
   0.209951,
   0.209872,
   0.209793,
   0.2097139,
   0.2096349,
   0.2095559,
   0.2094768,
   0.2093978,
   0.2093188,
   0.2092398,
   0.2091607,
   0.2090817,
   0.2090027,
   0.2089236,
   0.2088446,
   0.2087656,
   0.2086866,
   0.2086075,
   0.2085285,
   0.2084495,
   0.2083705,
   0.2082914,
   0.2082124,
   0.2081334,
   0.2080543,
   0.2079753,
   0.2078963,
   0.2078173,
   0.2077382,
   0.2076592,
   0.2075802,
   0.2075012,
   0.2074221,
   0.2073431,
   0.2072641,
   0.207185,
   0.207106,
   0.207027,
   0.206948,
   0.2068689,
   0.2067899,
   0.2067109,
   0.2066318,
   0.2065528,
   0.2064738,
   0.2063948,
   0.2063157,
   0.2062367,
   0.2061577,
   0.2060787,
   0.2059996,
   0.2059206,
   0.2058416,
   0.2057625,
   0.2056835,
   0.2056045,
   0.2055255,
   0.2054464,
   0.2053674,
   0.2052884,
   0.2052094,
   0.2051303,
   0.2050513,
   0.2049723,
   0.2048932,
   0.2048142,
   0.2047352,
   0.2046562,
   0.2045771,
   0.2044981,
   0.2044191,
   0.2043401,
   0.204261,
   0.204182,
   0.204103,
   0.2040239,
   0.2039449,
   0.2038659,
   0.2037869,
   0.2037078,
   0.2036288,
   0.2035498,
   0.2034707,
   0.2033917,
   0.2033127,
   0.2032337,
   0.2031546,
   0.2030756,
   0.2029966,
   0.2029176,
   0.2028385,
   0.2027595,
   0.2026805,
   0.2026014,
   0.2025224,
   0.2024434,
   0.2023644,
   0.2022853,
   0.2022063,
   0.2021273,
   0.2020483,
   0.2019692,
   0.2018902,
   0.2018112,
   0.2017321,
   0.2016531,
   0.2015741,
   0.2014951,
   0.201416,
   0.201337,
   0.201258,
   0.2011789,
   0.2010999,
   0.2010209,
   0.2009419,
   0.2008628,
   0.2007838,
   0.2007048,
   0.2006258,
   0.2005467,
   0.2004677,
   0.2003887,
   0.2003096,
   0.2002306,
   0.2001516,
   0.2000726,
   0.1999935,
   0.1999145,
   0.1998355,
   0.1997565,
   0.1996774,
   0.1995984,
   0.1995194,
   0.1994403,
   0.1993613,
   0.1992823,
   0.1992033,
   0.1991242,
   0.1990452,
   0.1989662,
   0.1988871,
   0.1988081,
   0.1987291,
   0.1986501,
   0.198571,
   0.198492,
   0.198413,
   0.198334,
   0.1982549,
   0.1981759,
   0.1980969,
   0.1980178,
   0.1979388,
   0.1978598,
   0.1977808,
   0.1977017,
   0.1976227,
   0.1975437,
   0.1974647,
   0.1973856,
   0.1973066,
   0.1972276,
   0.1971485,
   0.1970695,
   0.1969905,
   0.1969115,
   0.1968324,
   0.1967534,
   0.1966744,
   0.1965954,
   0.1965163,
   0.1964373,
   0.1963583,
   0.1962792,
   0.1962002,
   0.1961212,
   0.1960422,
   0.1959631,
   0.1958841,
   0.1958051,
   0.195726,
   0.195647,
   0.195568,
   0.195489,
   0.1954099,
   0.1953309,
   0.1952519,
   0.1951729,
   0.1950938,
   0.1950148,
   0.1949358,
   0.1948567,
   0.1947777,
   0.1946987,
   0.1946197,
   0.1945406,
   0.1944616,
   0.1943826,
   0.1943036,
   0.1942245,
   0.1941455,
   0.1940665,
   0.1939874,
   0.1939084,
   0.1938294,
   0.1937504,
   0.1936713,
   0.1935923,
   0.1935133,
   0.1934342,
   0.1933552,
   0.1932762,
   0.1931972,
   0.1931181,
   0.1930391,
   0.1929601,
   0.1928811,
   0.192802,
   0.192723,
   0.192644,
   0.1925649,
   0.1924859,
   0.1924069,
   0.1923279,
   0.1922488,
   0.1921698,
   0.1920908,
   0.1920118,
   0.1919327,
   0.1918537,
   0.1917747,
   0.1916956,
   0.1916166,
   0.1915376,
   0.1914586,
   0.1913795,
   0.1913005,
   0.1912215,
   0.1911424,
   0.1910634,
   0.1909844,
   0.1909054,
   0.1908263,
   0.1907473,
   0.1906683,
   0.1905893,
   0.1905102,
   0.1904312,
   0.1903522,
   0.1902731,
   0.1901941,
   0.1901151,
   0.1900361,
   0.189957,
   0.189878,
   0.189799,
   0.18972,
   0.1896409,
   0.1895619,
   0.1894829,
   0.1894038,
   0.1893248,
   0.1892458,
   0.1891668,
   0.1890877,
   0.1890087,
   0.1889297,
   0.1888506,
   0.1887716,
   0.1886926,
   0.1886136,
   0.1885345,
   0.1884555,
   0.1883765,
   0.1882975,
   0.1882184,
   0.1881394,
   0.1880604,
   0.1879813,
   0.1879023,
   0.1878233,
   0.1877443,
   0.1876652,
   0.1875862,
   0.1875072,
   0.1874282,
   0.1873491,
   0.1872701,
   0.1871911,
   0.187112,
   0.187033,
   0.186954,
   0.186875,
   0.1867959,
   0.1867169,
   0.1866379,
   0.1865589,
   0.1864798,
   0.1864008,
   0.1863218,
   0.1862427,
   0.1861637,
   0.1860847,
   0.1860057,
   0.1859266,
   0.1858476,
   0.1857686,
   0.1856895,
   0.1856105,
   0.1855315,
   0.1854525,
   0.1853734,
   0.1852944,
   0.1852154,
   0.1851364,
   0.1850573,
   0.1849783,
   0.1848993,
   0.1848202,
   0.1847412,
   0.1846622,
   0.1845832,
   0.1845041,
   0.1844251,
   0.1843461,
   0.1842671,
   0.184188,
   0.184109,
   0.18403,
   0.1839509,
   0.1838719};
   Double_t f_fsfd_13tev_errorband_fex1006[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_13tev_errorband_fey1006[1000] = {
   0.008399108,
   0.008394533,
   0.008389965,
   0.008385405,
   0.008380853,
   0.008376309,
   0.008371773,
   0.008367244,
   0.008362724,
   0.008358211,
   0.008353707,
   0.00834921,
   0.008344721,
   0.00834024,
   0.008335768,
   0.008331303,
   0.008326846,
   0.008322397,
   0.008317956,
   0.008313524,
   0.008309099,
   0.008304682,
   0.008300274,
   0.008295873,
   0.008291481,
   0.008287097,
   0.00828272,
   0.008278353,
   0.008273993,
   0.008269641,
   0.008265298,
   0.008260962,
   0.008256635,
   0.008252316,
   0.008248006,
   0.008243704,
   0.008239409,
   0.008235124,
   0.008230846,
   0.008226577,
   0.008222316,
   0.008218063,
   0.008213819,
   0.008209583,
   0.008205356,
   0.008201137,
   0.008196926,
   0.008192723,
   0.008188529,
   0.008184344,
   0.008180167,
   0.008175998,
   0.008171838,
   0.008167686,
   0.008163543,
   0.008159409,
   0.008155282,
   0.008151165,
   0.008147056,
   0.008142955,
   0.008138863,
   0.00813478,
   0.008130705,
   0.008126639,
   0.008122581,
   0.008118532,
   0.008114492,
   0.008110461,
   0.008106438,
   0.008102423,
   0.008098418,
   0.008094421,
   0.008090433,
   0.008086454,
   0.008082483,
   0.008078521,
   0.008074568,
   0.008070624,
   0.008066688,
   0.008062762,
   0.008058844,
   0.008054935,
   0.008051035,
   0.008047144,
   0.008043261,
   0.008039388,
   0.008035523,
   0.008031667,
   0.008027821,
   0.008023983,
   0.008020154,
   0.008016334,
   0.008012523,
   0.008008721,
   0.008004929,
   0.008001145,
   0.00799737,
   0.007993604,
   0.007989848,
   0.0079861,
   0.007982361,
   0.007978632,
   0.007974912,
   0.0079712,
   0.007967498,
   0.007963805,
   0.007960122,
   0.007956447,
   0.007952782,
   0.007949125,
   0.007945478,
   0.007941841,
   0.007938212,
   0.007934593,
   0.007930983,
   0.007927382,
   0.007923791,
   0.007920209,
   0.007916636,
   0.007913072,
   0.007909518,
   0.007905973,
   0.007902438,
   0.007898912,
   0.007895395,
   0.007891888,
   0.00788839,
   0.007884902,
   0.007881423,
   0.007877953,
   0.007874493,
   0.007871042,
   0.007867601,
   0.00786417,
   0.007860748,
   0.007857335,
   0.007853932,
   0.007850539,
   0.007847155,
   0.00784378,
   0.007840416,
   0.007837061,
   0.007833715,
   0.007830379,
   0.007827053,
   0.007823736,
   0.007820429,
   0.007817132,
   0.007813844,
   0.007810567,
   0.007807298,
   0.00780404,
   0.007800791,
   0.007797552,
   0.007794323,
   0.007791104,
   0.007787894,
   0.007784694,
   0.007781504,
   0.007778324,
   0.007775154,
   0.007771993,
   0.007768843,
   0.007765702,
   0.007762571,
   0.00775945,
   0.007756339,
   0.007753237,
   0.007750146,
   0.007747065,
   0.007743993,
   0.007740932,
   0.007737881,
   0.007734839,
   0.007731808,
   0.007728786,
   0.007725775,
   0.007722774,
   0.007719782,
   0.007716801,
   0.00771383,
   0.007710869,
   0.007707918,
   0.007704977,
   0.007702046,
   0.007699125,
   0.007696215,
   0.007693314,
   0.007690424,
   0.007687544,
   0.007684674,
   0.007681815,
   0.007678965,
   0.007676126,
   0.007673297,
   0.007670478,
   0.00766767,
   0.007664871,
   0.007662083,
   0.007659306,
   0.007656538,
   0.007653781,
   0.007651035,
   0.007648298,
   0.007645572,
   0.007642856,
   0.007640151,
   0.007637456,
   0.007634772,
   0.007632097,
   0.007629434,
   0.00762678,
   0.007624137,
   0.007621505,
   0.007618883,
   0.007616271,
   0.00761367,
   0.00761108,
   0.0076085,
   0.00760593,
   0.007603371,
   0.007600822,
   0.007598284,
   0.007595757,
   0.00759324,
   0.007590734,
   0.007588238,
   0.007585753,
   0.007583278,
   0.007580814,
   0.007578361,
   0.007575918,
   0.007573486,
   0.007571065,
   0.007568654,
   0.007566254,
   0.007563865,
   0.007561486,
   0.007559118,
   0.007556761,
   0.007554414,
   0.007552078,
   0.007549753,
   0.007547439,
   0.007545135,
   0.007542843,
   0.007540561,
   0.00753829,
   0.007536029,
   0.00753378,
   0.007531541,
   0.007529313,
   0.007527096,
   0.00752489,
   0.007522694,
   0.00752051,
   0.007518336,
   0.007516173,
   0.007514022,
   0.007511881,
   0.007509751,
   0.007507632,
   0.007505523,
   0.007503426,
   0.00750134,
   0.007499265,
   0.0074972,
   0.007495147,
   0.007493105,
   0.007491073,
   0.007489053,
   0.007487044,
   0.007485046,
   0.007483058,
   0.007481082,
   0.007479117,
   0.007477163,
   0.00747522,
   0.007473288,
   0.007471367,
   0.007469457,
   0.007467559,
   0.007465671,
   0.007463795,
   0.007461929,
   0.007460075,
   0.007458232,
   0.0074564,
   0.00745458,
   0.00745277,
   0.007450972,
   0.007449185,
   0.007447409,
   0.007445644,
   0.007443891,
   0.007442148,
   0.007440417,
   0.007438697,
   0.007436989,
   0.007435291,
   0.007433605,
   0.00743193,
   0.007430267,
   0.007428615,
   0.007426974,
   0.007425344,
   0.007423726,
   0.007422118,
   0.007420523,
   0.007418938,
   0.007417365,
   0.007415803,
   0.007414253,
   0.007412714,
   0.007411186,
   0.00740967,
   0.007408165,
   0.007406671,
   0.007405189,
   0.007403718,
   0.007402259,
   0.007400811,
   0.007399375,
   0.007397949,
   0.007396536,
   0.007395133,
   0.007393743,
   0.007392363,
   0.007390995,
   0.007389639,
   0.007388294,
   0.00738696,
   0.007385638,
   0.007384328,
   0.007383029,
   0.007381741,
   0.007380465,
   0.007379201,
   0.007377948,
   0.007376706,
   0.007375476,
   0.007374258,
   0.007373051,
   0.007371855,
   0.007370672,
   0.007369499,
   0.007368339,
   0.00736719,
   0.007366052,
   0.007364926,
   0.007363812,
   0.007362709,
   0.007361618,
   0.007360538,
   0.00735947,
   0.007358414,
   0.007357369,
   0.007356336,
   0.007355314,
   0.007354305,
   0.007353306,
   0.00735232,
   0.007351345,
   0.007350381,
   0.00734943,
   0.00734849,
   0.007347561,
   0.007346645,
   0.00734574,
   0.007344846,
   0.007343965,
   0.007343095,
   0.007342236,
   0.00734139,
   0.007340555,
   0.007339732,
   0.00733892,
   0.00733812,
   0.007337332,
   0.007336556,
   0.007335791,
   0.007335038,
   0.007334297,
   0.007333568,
   0.00733285,
   0.007332144,
   0.00733145,
   0.007330767,
   0.007330097,
   0.007329438,
   0.00732879,
   0.007328155,
   0.007327531,
   0.007326919,
   0.007326319,
   0.00732573,
   0.007325154,
   0.007324589,
   0.007324036,
   0.007323494,
   0.007322965,
   0.007322447,
   0.007321941,
   0.007321447,
   0.007320964,
   0.007320494,
   0.007320035,
   0.007319588,
   0.007319153,
   0.007318729,
   0.007318318,
   0.007317918,
   0.00731753,
   0.007317154,
   0.007316789,
   0.007316437,
   0.007316096,
   0.007315767,
   0.00731545,
   0.007315145,
   0.007314851,
   0.00731457,
   0.0073143,
   0.007314042,
   0.007313796,
   0.007313561,
   0.007313339,
   0.007313128,
   0.007312929,
   0.007312742,
   0.007312567,
   0.007312404,
   0.007312252,
   0.007312113,
   0.007311985,
   0.007311869,
   0.007311765,
   0.007311672,
   0.007311592,
   0.007311523,
   0.007311466,
   0.007311421,
   0.007311388,
   0.007311367,
   0.007311358,
   0.00731136,
   0.007311374,
   0.0073114,
   0.007311438,
   0.007311488,
   0.00731155,
   0.007311623,
   0.007311708,
   0.007311806,
   0.007311914,
   0.007312035,
   0.007312168,
   0.007312312,
   0.007312469,
   0.007312637,
   0.007312817,
   0.007313009,
   0.007313212,
   0.007313428,
   0.007313655,
   0.007313894,
   0.007314145,
   0.007314408,
   0.007314683,
   0.007314969,
   0.007315267,
   0.007315577,
   0.007315899,
   0.007316233,
   0.007316579,
   0.007316936,
   0.007317305,
   0.007317686,
   0.007318079,
   0.007318484,
   0.0073189,
   0.007319328,
   0.007319768,
   0.00732022,
   0.007320684,
   0.007321159,
   0.007321646,
   0.007322145,
   0.007322656,
   0.007323179,
   0.007323713,
   0.007324259,
   0.007324817,
   0.007325387,
   0.007325968,
   0.007326561,
   0.007327166,
   0.007327783,
   0.007328412,
   0.007329052,
   0.007329704,
   0.007330368,
   0.007331043,
   0.00733173,
   0.007332429,
   0.00733314,
   0.007333863,
   0.007334597,
   0.007335343,
   0.007336101,
   0.00733687,
   0.007337651,
   0.007338444,
   0.007339248,
   0.007340065,
   0.007340893,
   0.007341732,
   0.007342584,
   0.007343447,
   0.007344321,
   0.007345208,
   0.007346106,
   0.007347016,
   0.007347937,
   0.00734887,
   0.007349815,
   0.007350771,
   0.007351739,
   0.007352719,
   0.00735371,
   0.007354713,
   0.007355728,
   0.007356754,
   0.007357792,
   0.007358842,
   0.007359903,
   0.007360975,
   0.00736206,
   0.007363156,
   0.007364263,
   0.007365382,
   0.007366513,
   0.007367655,
   0.007368809,
   0.007369974,
   0.007371151,
   0.00737234,
   0.00737354,
   0.007374751,
   0.007375974,
   0.007377209,
   0.007378455,
   0.007379713,
   0.007380982,
   0.007382263,
   0.007383555,
   0.007384859,
   0.007386174,
   0.007387501,
   0.007388839,
   0.007390189,
   0.00739155,
   0.007392922,
   0.007394306,
   0.007395702,
   0.007397109,
   0.007398527,
   0.007399957,
   0.007401398,
   0.007402851,
   0.007404315,
   0.00740579,
   0.007407277,
   0.007408775,
   0.007410285,
   0.007411805,
   0.007413338,
   0.007414881,
   0.007416436,
   0.007418003,
   0.007419581,
   0.00742117,
   0.00742277,
   0.007424382,
   0.007426005,
   0.007427639,
   0.007429284,
   0.007430941,
   0.007432609,
   0.007434289,
   0.00743598,
   0.007437681,
   0.007439395,
   0.007441119,
   0.007442855,
   0.007444602,
   0.00744636,
   0.007448129,
   0.007449909,
   0.007451701,
   0.007453504,
   0.007455318,
   0.007457143,
   0.00745898,
   0.007460827,
   0.007462686,
   0.007464556,
   0.007466437,
   0.007468329,
   0.007470232,
   0.007472146,
   0.007474071,
   0.007476008,
   0.007477955,
   0.007479914,
   0.007481884,
   0.007483864,
   0.007485856,
   0.007487859,
   0.007489872,
   0.007491897,
   0.007493933,
   0.00749598,
   0.007498038,
   0.007500106,
   0.007502186,
   0.007504277,
   0.007506378,
   0.007508491,
   0.007510615,
   0.007512749,
   0.007514894,
   0.007517051,
   0.007519218,
   0.007521396,
   0.007523585,
   0.007525784,
   0.007527995,
   0.007530217,
   0.007532449,
   0.007534692,
   0.007536946,
   0.007539211,
   0.007541486,
   0.007543773,
   0.00754607,
   0.007548378,
   0.007550696,
   0.007553026,
   0.007555366,
   0.007557717,
   0.007560079,
   0.007562451,
   0.007564834,
   0.007567228,
   0.007569632,
   0.007572047,
   0.007574473,
   0.007576909,
   0.007579356,
   0.007581814,
   0.007584282,
   0.007586761,
   0.00758925,
   0.00759175,
   0.007594261,
   0.007596782,
   0.007599314,
   0.007601856,
   0.007604409,
   0.007606972,
   0.007609546,
   0.007612131,
   0.007614726,
   0.007617331,
   0.007619947,
   0.007622573,
   0.00762521,
   0.007627857,
   0.007630514,
   0.007633182,
   0.007635861,
   0.00763855,
   0.007641249,
   0.007643958,
   0.007646678,
   0.007649409,
   0.007652149,
   0.0076549,
   0.007657661,
   0.007660433,
   0.007663215,
   0.007666007,
   0.007668809,
   0.007671622,
   0.007674445,
   0.007677278,
   0.007680121,
   0.007682975,
   0.007685839,
   0.007688713,
   0.007691597,
   0.007694491,
   0.007697396,
   0.00770031,
   0.007703235,
   0.00770617,
   0.007709115,
   0.00771207,
   0.007715035,
   0.007718011,
   0.007720996,
   0.007723992,
   0.007726997,
   0.007730012,
   0.007733038,
   0.007736073,
   0.007739119,
   0.007742174,
   0.00774524,
   0.007748315,
   0.007751401,
   0.007754496,
   0.007757601,
   0.007760716,
   0.007763841,
   0.007766976,
   0.007770121,
   0.007773276,
   0.00777644,
   0.007779615,
   0.007782799,
   0.007785993,
   0.007789197,
   0.00779241,
   0.007795634,
   0.007798867,
   0.00780211,
   0.007805362,
   0.007808625,
   0.007811897,
   0.007815179,
   0.00781847,
   0.007821771,
   0.007825082,
   0.007828403,
   0.007831733,
   0.007835073,
   0.007838422,
   0.007841781,
   0.00784515,
   0.007848528,
   0.007851916,
   0.007855313,
   0.00785872,
   0.007862137,
   0.007865563,
   0.007868998,
   0.007872443,
   0.007875897,
   0.007879361,
   0.007882835,
   0.007886317,
   0.00788981,
   0.007893311,
   0.007896823,
   0.007900343,
   0.007903873,
   0.007907412,
   0.007910961,
   0.007914519,
   0.007918086,
   0.007921663,
   0.007925248,
   0.007928844,
   0.007932448,
   0.007936062,
   0.007939685,
   0.007943317,
   0.007946959,
   0.007950609,
   0.007954269,
   0.007957939,
   0.007961617,
   0.007965304,
   0.007969001,
   0.007972707,
   0.007976422,
   0.007980146,
   0.007983879,
   0.007987621,
   0.007991372,
   0.007995133,
   0.007998902,
   0.008002681,
   0.008006468,
   0.008010265,
   0.00801407,
   0.008017885,
   0.008021708,
   0.008025541,
   0.008029382,
   0.008033233,
   0.008037092,
   0.00804096,
   0.008044837,
   0.008048723,
   0.008052618,
   0.008056522,
   0.008060434,
   0.008064356,
   0.008068286,
   0.008072225,
   0.008076173,
   0.008080129,
   0.008084095,
   0.008088069,
   0.008092052,
   0.008096044,
   0.008100044,
   0.008104053,
   0.008108071,
   0.008112097,
   0.008116132,
   0.008120176,
   0.008124229,
   0.00812829,
   0.008132359,
   0.008136438,
   0.008140524,
   0.00814462,
   0.008148724,
   0.008152836,
   0.008156957,
   0.008161087,
   0.008165225,
   0.008169372,
   0.008173527,
   0.008177691,
   0.008181863,
   0.008186043,
   0.008190232,
   0.008194429,
   0.008198635,
   0.008202849,
   0.008207072,
   0.008211303,
   0.008215542,
   0.00821979,
   0.008224046,
   0.00822831,
   0.008232583,
   0.008236864,
   0.008241153,
   0.00824545,
   0.008249756,
   0.00825407,
   0.008258392,
   0.008262722,
   0.008267061,
   0.008271408,
   0.008275763,
   0.008280126,
   0.008284497,
   0.008288877,
   0.008293264,
   0.00829766,
   0.008302063,
   0.008306475,
   0.008310895,
   0.008315323,
   0.008319759,
   0.008324203,
   0.008328655,
   0.008333115,
   0.008337584,
   0.00834206,
   0.008346544,
   0.008351036,
   0.008355536,
   0.008360044,
   0.008364559,
   0.008369083,
   0.008373615,
   0.008378154,
   0.008382701,
   0.008387257,
   0.00839182,
   0.008396391,
   0.008400969,
   0.008405556,
   0.00841015,
   0.008414752,
   0.008419362,
   0.00842398,
   0.008428605,
   0.008433238,
   0.008437879,
   0.008442527,
   0.008447184,
   0.008451847,
   0.008456519,
   0.008461198,
   0.008465885,
   0.008470579,
   0.008475281,
   0.008479991,
   0.008484708,
   0.008489433,
   0.008494166,
   0.008498906,
   0.008503653,
   0.008508408,
   0.008513171,
   0.008517941,
   0.008522718,
   0.008527503,
   0.008532295,
   0.008537095,
   0.008541903,
   0.008546717,
   0.00855154,
   0.008556369,
   0.008561206,
   0.00856605,
   0.008570902,
   0.008575761,
   0.008580628,
   0.008585501,
   0.008590382,
   0.008595271,
   0.008600166,
   0.008605069,
   0.008609979,
   0.008614897,
   0.008619821,
   0.008624753,
   0.008629692,
   0.008634639,
   0.008639592,
   0.008644553,
   0.00864952,
   0.008654495,
   0.008659477,
   0.008664467,
   0.008669463,
   0.008674466,
   0.008679477,
   0.008684495,
   0.008689519,
   0.008694551,
   0.00869959,
   0.008704636,
   0.008709688,
   0.008714748,
   0.008719815,
   0.008724889,
   0.00872997,
   0.008735057,
   0.008740152,
   0.008745253,
   0.008750362,
   0.008755477,
   0.0087606,
   0.008765729,
   0.008770865,
   0.008776008,
   0.008781158,
   0.008786314,
   0.008791478,
   0.008796648,
   0.008801825,
   0.008807009,
   0.008812199,
   0.008817397,
   0.008822601,
   0.008827812,
   0.008833029,
   0.008838253,
   0.008843484,
   0.008848722,
   0.008853966,
   0.008859217,
   0.008864475,
   0.008869739,
   0.00887501,
   0.008880288,
   0.008885572,
   0.008890863,
   0.00889616,
   0.008901464,
   0.008906775,
   0.008912092,
   0.008917415,
   0.008922746,
   0.008928082,
   0.008933425,
   0.008938775,
   0.008944131,
   0.008949494};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_13tev_errorband_fx1006,f_fsfd_13tev_errorband_fy1006,f_fsfd_13tev_errorband_fex1006,f_fsfd_13tev_errorband_fey1006);
   gre->SetName("f_fsfd_13tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_13tev_errorband1006 = new TH1F("Graph_f_fsfd_13tev_errorband1006","Graph",1000,0,49.4505);
   Graph_f_fsfd_13tev_errorband1006->SetMinimum(0.1652927);
   Graph_f_fsfd_13tev_errorband1006->SetMaximum(0.2808493);
   Graph_f_fsfd_13tev_errorband1006->SetDirectory(0);
   Graph_f_fsfd_13tev_errorband1006->SetStats(0);
   Graph_f_fsfd_13tev_errorband1006->SetLineWidth(2);
   Graph_f_fsfd_13tev_errorband1006->SetMarkerStyle(20);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_13tev_errorband1006);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_13tev11 = new TF1("f_fsfd_13tev","([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   f_fsfd_13tev11->SetFillColor(1);
   f_fsfd_13tev11->SetFillStyle(0);
   f_fsfd_13tev11->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_13tev11->SetLineColor(ci);
   f_fsfd_13tev11->SetLineWidth(2);
   f_fsfd_13tev11->GetXaxis()->SetNdivisions(505);
   f_fsfd_13tev11->GetXaxis()->SetLabelFont(132);
   f_fsfd_13tev11->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_13tev11->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_13tev11->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_13tev11->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_13tev11->GetXaxis()->SetTitleFont(132);
   f_fsfd_13tev11->GetYaxis()->SetLabelFont(132);
   f_fsfd_13tev11->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_13tev11->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_13tev11->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_13tev11->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_13tev11->GetYaxis()->SetTitleFont(132);
   f_fsfd_13tev11->SetParameter(0,0.2628205);
   f_fsfd_13tev11->SetParError(0,0.008377681);
   f_fsfd_13tev11->SetParLimits(0,0,0);
   f_fsfd_13tev11->SetParameter(1,-0.001756168);
   f_fsfd_13tev11->SetParError(1,0.0002063339);
   f_fsfd_13tev11->SetParLimits(1,0,0);
   f_fsfd_13tev11->Draw("SAME");
   
   Double_t Graph0_fx3013[14] = {
   4.46905,
   5.46614,
   6.46552,
   7.46332,
   8.46456,
   9.46392,
   10.469,
   11.4659,
   12.4685,
   13.474,
   14.9015,
   16.9089,
   18.9352,
   22.114};
   Double_t Graph0_fy3013[14] = {
   0.2528345,
   0.2524271,
   0.2448243,
   0.2511365,
   0.2336514,
   0.2422935,
   0.2429986,
   0.2329717,
   0.2325028,
   0.246656,
   0.2266189,
   0.2164107,
   0.2323236,
   0.2230187};
   Double_t Graph0_felx3013[14] = {
   0.46905,
   0.46614,
   0.46552,
   0.46332,
   0.46456,
   0.46392,
   0.469,
   0.4659,
   0.4685,
   0.474,
   0.9015,
   0.9089,
   0.9352,
   2.114};
   Double_t Graph0_fely3013[14] = {
   0.009667913,
   0.008916975,
   0.00668076,
   0.006620316,
   0.005951187,
   0.006635389,
   0.007339515,
   0.00735201,
   0.008058868,
   0.009671147,
   0.007304045,
   0.008921142,
   0.01226733,
   0.01090064};
   Double_t Graph0_fehx3013[14] = {
   0.53095,
   0.53386,
   0.53448,
   0.53668,
   0.53544,
   0.53608,
   0.531,
   0.5341,
   0.5315,
   0.526,
   1.0985,
   1.0911,
   1.0648,
   2.886};
   Double_t Graph0_fehy3013[14] = {
   0.009667913,
   0.008916975,
   0.00668076,
   0.006620316,
   0.005951187,
   0.006635389,
   0.007339515,
   0.00735201,
   0.008058868,
   0.009671147,
   0.007304045,
   0.008921142,
   0.01226733,
   0.01090064};
   grae = new TGraphAsymmErrors(14,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030123013 = new TH1F("Graph_Graph_Graph030123013","Graph",100,0,45);
   Graph_Graph_Graph030123013->SetMinimum(0.2);
   Graph_Graph_Graph030123013->SetMaximum(0.36);
   Graph_Graph_Graph030123013->SetDirectory(0);
   Graph_Graph_Graph030123013->SetStats(0);
   Graph_Graph_Graph030123013->SetLineWidth(2);
   Graph_Graph_Graph030123013->SetMarkerStyle(20);
   Graph_Graph_Graph030123013->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030123013->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030123013->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030123013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030123013->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030123013->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030123013->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030123013->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030123013->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030123013->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030123013->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030123013->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030123013->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030123013->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030123013->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030123013->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030123013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030123013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030123013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030123013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030123013);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1.7 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#mu#scale[0.2]{ }X}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_13tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_semi2->Modified();
   c_p_semi2->cd();
   c_p_semi2->SetSelected(c_p_semi2);
}


==> figs/Fig1g.C <==
void linear_vslopes_vintercs_rhad12_7tev_paper()
{
//=========Macro generated from canvas: c_p_rhad127/c_p_rhad127
//=========  (Tue Mar  9 14:59:54 2021) by ROOT version 6.22/02
   TCanvas *c_p_rhad127 = new TCanvas("c_p_rhad127", "c_p_rhad127",365,429,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_rhad127->SetHighLightColor(2);
   c_p_rhad127->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_rhad127->SetFillColor(0);
   c_p_rhad127->SetBorderMode(0);
   c_p_rhad127->SetBorderSize(2);
   c_p_rhad127->SetTickx(1);
   c_p_rhad127->SetTicky(1);
   c_p_rhad127->SetLeftMargin(0.18);
   c_p_rhad127->SetRightMargin(0.01);
   c_p_rhad127->SetTopMargin(0.03);
   c_p_rhad127->SetBottomMargin(0.19);
   c_p_rhad127->SetFrameLineWidth(2);
   c_p_rhad127->SetFrameBorderMode(0);
   c_p_rhad127->SetFrameLineWidth(2);
   c_p_rhad127->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3014[1] = {
   4.8};
   Double_t Graph0_fy3014[1] = {
   0.2852736};
   Double_t Graph0_felx3014[1] = {
   2.8};
   Double_t Graph0_fely3014[1] = {
   0.005260058};
   Double_t Graph0_fehx3014[1] = {
   2.8};
   Double_t Graph0_fehy3014[1] = {
   0.005260058};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3014,Graph0_fy3014,Graph0_felx3014,Graph0_fehx3014,Graph0_fely3014,Graph0_fehy3014);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03014 = new TH1F("Graph_Graph03014","Graph",100,0,45);
   Graph_Graph03014->SetMinimum(0.2);
   Graph_Graph03014->SetMaximum(0.36);
   Graph_Graph03014->SetDirectory(0);
   Graph_Graph03014->SetStats(0);
   Graph_Graph03014->SetLineWidth(2);
   Graph_Graph03014->SetMarkerStyle(20);
   Graph_Graph03014->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03014->GetXaxis()->SetNdivisions(505);
   Graph_Graph03014->GetXaxis()->SetLabelFont(132);
   Graph_Graph03014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03014->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03014->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03014->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03014->GetXaxis()->SetTitleFont(132);
   Graph_Graph03014->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03014->GetYaxis()->SetLabelFont(132);
   Graph_Graph03014->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03014->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03014->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03014->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03014->GetYaxis()->SetTitleFont(132);
   Graph_Graph03014->GetZaxis()->SetLabelFont(132);
   Graph_Graph03014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03014);
   
   grae->Draw("ap");
   
   Double_t f_fsfd_hadpi_7tev_errorband_fx1007[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_hadpi_7tev_errorband_fy1007[1000] = {
   0.2826353,
   0.2825814,
   0.2825274,
   0.2824735,
   0.2824196,
   0.2823656,
   0.2823117,
   0.2822578,
   0.2822038,
   0.2821499,
   0.282096,
   0.282042,
   0.2819881,
   0.2819342,
   0.2818802,
   0.2818263,
   0.2817724,
   0.2817184,
   0.2816645,
   0.2816106,
   0.2815567,
   0.2815027,
   0.2814488,
   0.2813949,
   0.2813409,
   0.281287,
   0.2812331,
   0.2811791,
   0.2811252,
   0.2810713,
   0.2810173,
   0.2809634,
   0.2809095,
   0.2808555,
   0.2808016,
   0.2807477,
   0.2806938,
   0.2806398,
   0.2805859,
   0.280532,
   0.280478,
   0.2804241,
   0.2803702,
   0.2803162,
   0.2802623,
   0.2802084,
   0.2801544,
   0.2801005,
   0.2800466,
   0.2799926,
   0.2799387,
   0.2798848,
   0.2798308,
   0.2797769,
   0.279723,
   0.2796691,
   0.2796151,
   0.2795612,
   0.2795073,
   0.2794533,
   0.2793994,
   0.2793455,
   0.2792915,
   0.2792376,
   0.2791837,
   0.2791297,
   0.2790758,
   0.2790219,
   0.2789679,
   0.278914,
   0.2788601,
   0.2788061,
   0.2787522,
   0.2786983,
   0.2786444,
   0.2785904,
   0.2785365,
   0.2784826,
   0.2784286,
   0.2783747,
   0.2783208,
   0.2782668,
   0.2782129,
   0.278159,
   0.278105,
   0.2780511,
   0.2779972,
   0.2779432,
   0.2778893,
   0.2778354,
   0.2777814,
   0.2777275,
   0.2776736,
   0.2776197,
   0.2775657,
   0.2775118,
   0.2774579,
   0.2774039,
   0.27735,
   0.2772961,
   0.2772421,
   0.2771882,
   0.2771343,
   0.2770803,
   0.2770264,
   0.2769725,
   0.2769185,
   0.2768646,
   0.2768107,
   0.2767567,
   0.2767028,
   0.2766489,
   0.276595,
   0.276541,
   0.2764871,
   0.2764332,
   0.2763792,
   0.2763253,
   0.2762714,
   0.2762174,
   0.2761635,
   0.2761096,
   0.2760556,
   0.2760017,
   0.2759478,
   0.2758938,
   0.2758399,
   0.275786,
   0.2757321,
   0.2756781,
   0.2756242,
   0.2755703,
   0.2755163,
   0.2754624,
   0.2754085,
   0.2753545,
   0.2753006,
   0.2752467,
   0.2751927,
   0.2751388,
   0.2750849,
   0.2750309,
   0.274977,
   0.2749231,
   0.2748691,
   0.2748152,
   0.2747613,
   0.2747074,
   0.2746534,
   0.2745995,
   0.2745456,
   0.2744916,
   0.2744377,
   0.2743838,
   0.2743298,
   0.2742759,
   0.274222,
   0.274168,
   0.2741141,
   0.2740602,
   0.2740062,
   0.2739523,
   0.2738984,
   0.2738444,
   0.2737905,
   0.2737366,
   0.2736827,
   0.2736287,
   0.2735748,
   0.2735209,
   0.2734669,
   0.273413,
   0.2733591,
   0.2733051,
   0.2732512,
   0.2731973,
   0.2731433,
   0.2730894,
   0.2730355,
   0.2729815,
   0.2729276,
   0.2728737,
   0.2728197,
   0.2727658,
   0.2727119,
   0.272658,
   0.272604,
   0.2725501,
   0.2724962,
   0.2724422,
   0.2723883,
   0.2723344,
   0.2722804,
   0.2722265,
   0.2721726,
   0.2721186,
   0.2720647,
   0.2720108,
   0.2719568,
   0.2719029,
   0.271849,
   0.271795,
   0.2717411,
   0.2716872,
   0.2716333,
   0.2715793,
   0.2715254,
   0.2714715,
   0.2714175,
   0.2713636,
   0.2713097,
   0.2712557,
   0.2712018,
   0.2711479,
   0.2710939,
   0.27104,
   0.2709861,
   0.2709321,
   0.2708782,
   0.2708243,
   0.2707704,
   0.2707164,
   0.2706625,
   0.2706086,
   0.2705546,
   0.2705007,
   0.2704468,
   0.2703928,
   0.2703389,
   0.270285,
   0.270231,
   0.2701771,
   0.2701232,
   0.2700692,
   0.2700153,
   0.2699614,
   0.2699074,
   0.2698535,
   0.2697996,
   0.2697457,
   0.2696917,
   0.2696378,
   0.2695839,
   0.2695299,
   0.269476,
   0.2694221,
   0.2693681,
   0.2693142,
   0.2692603,
   0.2692063,
   0.2691524,
   0.2690985,
   0.2690445,
   0.2689906,
   0.2689367,
   0.2688827,
   0.2688288,
   0.2687749,
   0.268721,
   0.268667,
   0.2686131,
   0.2685592,
   0.2685052,
   0.2684513,
   0.2683974,
   0.2683434,
   0.2682895,
   0.2682356,
   0.2681816,
   0.2681277,
   0.2680738,
   0.2680198,
   0.2679659,
   0.267912,
   0.267858,
   0.2678041,
   0.2677502,
   0.2676963,
   0.2676423,
   0.2675884,
   0.2675345,
   0.2674805,
   0.2674266,
   0.2673727,
   0.2673187,
   0.2672648,
   0.2672109,
   0.2671569,
   0.267103,
   0.2670491,
   0.2669951,
   0.2669412,
   0.2668873,
   0.2668333,
   0.2667794,
   0.2667255,
   0.2666716,
   0.2666176,
   0.2665637,
   0.2665098,
   0.2664558,
   0.2664019,
   0.266348,
   0.266294,
   0.2662401,
   0.2661862,
   0.2661322,
   0.2660783,
   0.2660244,
   0.2659704,
   0.2659165,
   0.2658626,
   0.2658087,
   0.2657547,
   0.2657008,
   0.2656469,
   0.2655929,
   0.265539,
   0.2654851,
   0.2654311,
   0.2653772,
   0.2653233,
   0.2652693,
   0.2652154,
   0.2651615,
   0.2651075,
   0.2650536,
   0.2649997,
   0.2649457,
   0.2648918,
   0.2648379,
   0.264784,
   0.26473,
   0.2646761,
   0.2646222,
   0.2645682,
   0.2645143,
   0.2644604,
   0.2644064,
   0.2643525,
   0.2642986,
   0.2642446,
   0.2641907,
   0.2641368,
   0.2640828,
   0.2640289,
   0.263975,
   0.263921,
   0.2638671,
   0.2638132,
   0.2637593,
   0.2637053,
   0.2636514,
   0.2635975,
   0.2635435,
   0.2634896,
   0.2634357,
   0.2633817,
   0.2633278,
   0.2632739,
   0.2632199,
   0.263166,
   0.2631121,
   0.2630581,
   0.2630042,
   0.2629503,
   0.2628963,
   0.2628424,
   0.2627885,
   0.2627346,
   0.2626806,
   0.2626267,
   0.2625728,
   0.2625188,
   0.2624649,
   0.262411,
   0.262357,
   0.2623031,
   0.2622492,
   0.2621952,
   0.2621413,
   0.2620874,
   0.2620334,
   0.2619795,
   0.2619256,
   0.2618716,
   0.2618177,
   0.2617638,
   0.2617099,
   0.2616559,
   0.261602,
   0.2615481,
   0.2614941,
   0.2614402,
   0.2613863,
   0.2613323,
   0.2612784,
   0.2612245,
   0.2611705,
   0.2611166,
   0.2610627,
   0.2610087,
   0.2609548,
   0.2609009,
   0.260847,
   0.260793,
   0.2607391,
   0.2606852,
   0.2606312,
   0.2605773,
   0.2605234,
   0.2604694,
   0.2604155,
   0.2603616,
   0.2603076,
   0.2602537,
   0.2601998,
   0.2601458,
   0.2600919,
   0.260038,
   0.259984,
   0.2599301,
   0.2598762,
   0.2598223,
   0.2597683,
   0.2597144,
   0.2596605,
   0.2596065,
   0.2595526,
   0.2594987,
   0.2594447,
   0.2593908,
   0.2593369,
   0.2592829,
   0.259229,
   0.2591751,
   0.2591211,
   0.2590672,
   0.2590133,
   0.2589593,
   0.2589054,
   0.2588515,
   0.2587976,
   0.2587436,
   0.2586897,
   0.2586358,
   0.2585818,
   0.2585279,
   0.258474,
   0.25842,
   0.2583661,
   0.2583122,
   0.2582582,
   0.2582043,
   0.2581504,
   0.2580964,
   0.2580425,
   0.2579886,
   0.2579346,
   0.2578807,
   0.2578268,
   0.2577729,
   0.2577189,
   0.257665,
   0.2576111,
   0.2575571,
   0.2575032,
   0.2574493,
   0.2573953,
   0.2573414,
   0.2572875,
   0.2572335,
   0.2571796,
   0.2571257,
   0.2570717,
   0.2570178,
   0.2569639,
   0.2569099,
   0.256856,
   0.2568021,
   0.2567482,
   0.2566942,
   0.2566403,
   0.2565864,
   0.2565324,
   0.2564785,
   0.2564246,
   0.2563706,
   0.2563167,
   0.2562628,
   0.2562088,
   0.2561549,
   0.256101,
   0.256047,
   0.2559931,
   0.2559392,
   0.2558853,
   0.2558313,
   0.2557774,
   0.2557235,
   0.2556695,
   0.2556156,
   0.2555617,
   0.2555077,
   0.2554538,
   0.2553999,
   0.2553459,
   0.255292,
   0.2552381,
   0.2551841,
   0.2551302,
   0.2550763,
   0.2550223,
   0.2549684,
   0.2549145,
   0.2548606,
   0.2548066,
   0.2547527,
   0.2546988,
   0.2546448,
   0.2545909,
   0.254537,
   0.254483,
   0.2544291,
   0.2543752,
   0.2543212,
   0.2542673,
   0.2542134,
   0.2541594,
   0.2541055,
   0.2540516,
   0.2539976,
   0.2539437,
   0.2538898,
   0.2538359,
   0.2537819,
   0.253728,
   0.2536741,
   0.2536201,
   0.2535662,
   0.2535123,
   0.2534583,
   0.2534044,
   0.2533505,
   0.2532965,
   0.2532426,
   0.2531887,
   0.2531347,
   0.2530808,
   0.2530269,
   0.2529729,
   0.252919,
   0.2528651,
   0.2528112,
   0.2527572,
   0.2527033,
   0.2526494,
   0.2525954,
   0.2525415,
   0.2524876,
   0.2524336,
   0.2523797,
   0.2523258,
   0.2522718,
   0.2522179,
   0.252164,
   0.25211,
   0.2520561,
   0.2520022,
   0.2519482,
   0.2518943,
   0.2518404,
   0.2517865,
   0.2517325,
   0.2516786,
   0.2516247,
   0.2515707,
   0.2515168,
   0.2514629,
   0.2514089,
   0.251355,
   0.2513011,
   0.2512471,
   0.2511932,
   0.2511393,
   0.2510853,
   0.2510314,
   0.2509775,
   0.2509236,
   0.2508696,
   0.2508157,
   0.2507618,
   0.2507078,
   0.2506539,
   0.2506,
   0.250546,
   0.2504921,
   0.2504382,
   0.2503842,
   0.2503303,
   0.2502764,
   0.2502224,
   0.2501685,
   0.2501146,
   0.2500606,
   0.2500067,
   0.2499528,
   0.2498989,
   0.2498449,
   0.249791,
   0.2497371,
   0.2496831,
   0.2496292,
   0.2495753,
   0.2495213,
   0.2494674,
   0.2494135,
   0.2493595,
   0.2493056,
   0.2492517,
   0.2491977,
   0.2491438,
   0.2490899,
   0.2490359,
   0.248982,
   0.2489281,
   0.2488742,
   0.2488202,
   0.2487663,
   0.2487124,
   0.2486584,
   0.2486045,
   0.2485506,
   0.2484966,
   0.2484427,
   0.2483888,
   0.2483348,
   0.2482809,
   0.248227,
   0.248173,
   0.2481191,
   0.2480652,
   0.2480112,
   0.2479573,
   0.2479034,
   0.2478495,
   0.2477955,
   0.2477416,
   0.2476877,
   0.2476337,
   0.2475798,
   0.2475259,
   0.2474719,
   0.247418,
   0.2473641,
   0.2473101,
   0.2472562,
   0.2472023,
   0.2471483,
   0.2470944,
   0.2470405,
   0.2469865,
   0.2469326,
   0.2468787,
   0.2468248,
   0.2467708,
   0.2467169,
   0.246663,
   0.246609,
   0.2465551,
   0.2465012,
   0.2464472,
   0.2463933,
   0.2463394,
   0.2462854,
   0.2462315,
   0.2461776,
   0.2461236,
   0.2460697,
   0.2460158,
   0.2459619,
   0.2459079,
   0.245854,
   0.2458001,
   0.2457461,
   0.2456922,
   0.2456383,
   0.2455843,
   0.2455304,
   0.2454765,
   0.2454225,
   0.2453686,
   0.2453147,
   0.2452607,
   0.2452068,
   0.2451529,
   0.2450989,
   0.245045,
   0.2449911,
   0.2449372,
   0.2448832,
   0.2448293,
   0.2447754,
   0.2447214,
   0.2446675,
   0.2446136,
   0.2445596,
   0.2445057,
   0.2444518,
   0.2443978,
   0.2443439,
   0.24429,
   0.244236,
   0.2441821,
   0.2441282,
   0.2440742,
   0.2440203,
   0.2439664,
   0.2439125,
   0.2438585,
   0.2438046,
   0.2437507,
   0.2436967,
   0.2436428,
   0.2435889,
   0.2435349,
   0.243481,
   0.2434271,
   0.2433731,
   0.2433192,
   0.2432653,
   0.2432113,
   0.2431574,
   0.2431035,
   0.2430495,
   0.2429956,
   0.2429417,
   0.2428878,
   0.2428338,
   0.2427799,
   0.242726,
   0.242672,
   0.2426181,
   0.2425642,
   0.2425102,
   0.2424563,
   0.2424024,
   0.2423484,
   0.2422945,
   0.2422406,
   0.2421866,
   0.2421327,
   0.2420788,
   0.2420248,
   0.2419709,
   0.241917,
   0.2418631,
   0.2418091,
   0.2417552,
   0.2417013,
   0.2416473,
   0.2415934,
   0.2415395,
   0.2414855,
   0.2414316,
   0.2413777,
   0.2413237,
   0.2412698,
   0.2412159,
   0.2411619,
   0.241108,
   0.2410541,
   0.2410002,
   0.2409462,
   0.2408923,
   0.2408384,
   0.2407844,
   0.2407305,
   0.2406766,
   0.2406226,
   0.2405687,
   0.2405148,
   0.2404608,
   0.2404069,
   0.240353,
   0.240299,
   0.2402451,
   0.2401912,
   0.2401372,
   0.2400833,
   0.2400294,
   0.2399755,
   0.2399215,
   0.2398676,
   0.2398137,
   0.2397597,
   0.2397058,
   0.2396519,
   0.2395979,
   0.239544,
   0.2394901,
   0.2394361,
   0.2393822,
   0.2393283,
   0.2392743,
   0.2392204,
   0.2391665,
   0.2391125,
   0.2390586,
   0.2390047,
   0.2389508,
   0.2388968,
   0.2388429,
   0.238789,
   0.238735,
   0.2386811,
   0.2386272,
   0.2385732,
   0.2385193,
   0.2384654,
   0.2384114,
   0.2383575,
   0.2383036,
   0.2382496,
   0.2381957,
   0.2381418,
   0.2380878,
   0.2380339,
   0.23798,
   0.2379261,
   0.2378721,
   0.2378182,
   0.2377643,
   0.2377103,
   0.2376564,
   0.2376025,
   0.2375485,
   0.2374946,
   0.2374407,
   0.2373867,
   0.2373328,
   0.2372789,
   0.2372249,
   0.237171,
   0.2371171,
   0.2370631,
   0.2370092,
   0.2369553,
   0.2369014,
   0.2368474,
   0.2367935,
   0.2367396,
   0.2366856,
   0.2366317,
   0.2365778,
   0.2365238,
   0.2364699,
   0.236416,
   0.236362,
   0.2363081,
   0.2362542,
   0.2362002,
   0.2361463,
   0.2360924,
   0.2360385,
   0.2359845,
   0.2359306,
   0.2358767,
   0.2358227,
   0.2357688,
   0.2357149,
   0.2356609,
   0.235607,
   0.2355531,
   0.2354991,
   0.2354452,
   0.2353913,
   0.2353373,
   0.2352834,
   0.2352295,
   0.2351755,
   0.2351216,
   0.2350677,
   0.2350138,
   0.2349598,
   0.2349059,
   0.234852,
   0.234798,
   0.2347441,
   0.2346902,
   0.2346362,
   0.2345823,
   0.2345284,
   0.2344744,
   0.2344205,
   0.2343666,
   0.2343126,
   0.2342587,
   0.2342048,
   0.2341508,
   0.2340969,
   0.234043,
   0.2339891,
   0.2339351,
   0.2338812,
   0.2338273,
   0.2337733,
   0.2337194,
   0.2336655,
   0.2336115,
   0.2335576,
   0.2335037,
   0.2334497,
   0.2333958,
   0.2333419,
   0.2332879,
   0.233234,
   0.2331801,
   0.2331261,
   0.2330722,
   0.2330183,
   0.2329644,
   0.2329104,
   0.2328565,
   0.2328026,
   0.2327486,
   0.2326947,
   0.2326408,
   0.2325868,
   0.2325329,
   0.232479,
   0.232425,
   0.2323711,
   0.2323172,
   0.2322632,
   0.2322093,
   0.2321554,
   0.2321014,
   0.2320475,
   0.2319936,
   0.2319397,
   0.2318857,
   0.2318318,
   0.2317779,
   0.2317239,
   0.23167,
   0.2316161,
   0.2315621,
   0.2315082,
   0.2314543,
   0.2314003,
   0.2313464,
   0.2312925,
   0.2312385,
   0.2311846,
   0.2311307,
   0.2310768,
   0.2310228,
   0.2309689,
   0.230915,
   0.230861,
   0.2308071,
   0.2307532,
   0.2306992,
   0.2306453,
   0.2305914,
   0.2305374,
   0.2304835,
   0.2304296,
   0.2303756,
   0.2303217,
   0.2302678,
   0.2302138,
   0.2301599,
   0.230106,
   0.2300521,
   0.2299981,
   0.2299442,
   0.2298903,
   0.2298363,
   0.2297824,
   0.2297285,
   0.2296745,
   0.2296206,
   0.2295667,
   0.2295127,
   0.2294588,
   0.2294049,
   0.2293509,
   0.229297,
   0.2292431,
   0.2291891,
   0.2291352,
   0.2290813,
   0.2290274,
   0.2289734,
   0.2289195,
   0.2288656,
   0.2288116,
   0.2287577};
   Double_t f_fsfd_hadpi_7tev_errorband_fex1007[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_hadpi_7tev_errorband_fey1007[1000] = {
   0.008028902,
   0.008024071,
   0.008019261,
   0.008014474,
   0.008009709,
   0.008004966,
   0.008000245,
   0.007995547,
   0.007990871,
   0.007986217,
   0.007981586,
   0.007976978,
   0.007972392,
   0.007967828,
   0.007963287,
   0.007958769,
   0.007954273,
   0.007949801,
   0.00794535,
   0.007940923,
   0.007936519,
   0.007932137,
   0.007927778,
   0.007923442,
   0.007919129,
   0.00791484,
   0.007910573,
   0.007906329,
   0.007902109,
   0.007897911,
   0.007893737,
   0.007889586,
   0.007885458,
   0.007881354,
   0.007877273,
   0.007873216,
   0.007869181,
   0.007865171,
   0.007861183,
   0.00785722,
   0.007853279,
   0.007849363,
   0.00784547,
   0.007841601,
   0.007837755,
   0.007833933,
   0.007830135,
   0.007826361,
   0.007822611,
   0.007818884,
   0.007815182,
   0.007811503,
   0.007807848,
   0.007804218,
   0.007800611,
   0.007797029,
   0.00779347,
   0.007789936,
   0.007786426,
   0.00778294,
   0.007779478,
   0.007776041,
   0.007772628,
   0.007769239,
   0.007765875,
   0.007762535,
   0.00775922,
   0.007755929,
   0.007752662,
   0.00774942,
   0.007746203,
   0.00774301,
   0.007739842,
   0.007736698,
   0.007733579,
   0.007730485,
   0.007727416,
   0.007724371,
   0.007721351,
   0.007718356,
   0.007715386,
   0.007712441,
   0.007709521,
   0.007706625,
   0.007703755,
   0.00770091,
   0.007698089,
   0.007695294,
   0.007692524,
   0.007689778,
   0.007687058,
   0.007684364,
   0.007681694,
   0.00767905,
   0.00767643,
   0.007673836,
   0.007671268,
   0.007668725,
   0.007666207,
   0.007663714,
   0.007661247,
   0.007658805,
   0.007656389,
   0.007653998,
   0.007651633,
   0.007649293,
   0.007646978,
   0.00764469,
   0.007642426,
   0.007640189,
   0.007637977,
   0.007635791,
   0.00763363,
   0.007631495,
   0.007629386,
   0.007627303,
   0.007625245,
   0.007623213,
   0.007621207,
   0.007619227,
   0.007617272,
   0.007615344,
   0.007613441,
   0.007611564,
   0.007609713,
   0.007607888,
   0.007606089,
   0.007604316,
   0.007602569,
   0.007600848,
   0.007599153,
   0.007597484,
   0.007595842,
   0.007594225,
   0.007592634,
   0.00759107,
   0.007589531,
   0.007588019,
   0.007586533,
   0.007585073,
   0.007583639,
   0.007582232,
   0.00758085,
   0.007579495,
   0.007578166,
   0.007576864,
   0.007575587,
   0.007574337,
   0.007573114,
   0.007571916,
   0.007570745,
   0.007569601,
   0.007568482,
   0.00756739,
   0.007566325,
   0.007565285,
   0.007564273,
   0.007563286,
   0.007562326,
   0.007561393,
   0.007560486,
   0.007559605,
   0.007558751,
   0.007557923,
   0.007557122,
   0.007556347,
   0.007555599,
   0.007554877,
   0.007554182,
   0.007553513,
   0.007552871,
   0.007552255,
   0.007551666,
   0.007551103,
   0.007550567,
   0.007550057,
   0.007549574,
   0.007549118,
   0.007548688,
   0.007548285,
   0.007547908,
   0.007547558,
   0.007547235,
   0.007546938,
   0.007546667,
   0.007546424,
   0.007546206,
   0.007546016,
   0.007545852,
   0.007545715,
   0.007545604,
   0.00754552,
   0.007545462,
   0.007545431,
   0.007545427,
   0.007545449,
   0.007545498,
   0.007545574,
   0.007545676,
   0.007545805,
   0.00754596,
   0.007546142,
   0.00754635,
   0.007546585,
   0.007546847,
   0.007547136,
   0.00754745,
   0.007547792,
   0.00754816,
   0.007548555,
   0.007548976,
   0.007549424,
   0.007549898,
   0.007550399,
   0.007550926,
   0.007551481,
   0.007552061,
   0.007552668,
   0.007553302,
   0.007553962,
   0.007554649,
   0.007555362,
   0.007556102,
   0.007556868,
   0.007557661,
   0.00755848,
   0.007559325,
   0.007560197,
   0.007561096,
   0.007562021,
   0.007562972,
   0.00756395,
   0.007564954,
   0.007565985,
   0.007567042,
   0.007568126,
   0.007569235,
   0.007570372,
   0.007571534,
   0.007572723,
   0.007573938,
   0.00757518,
   0.007576447,
   0.007577741,
   0.007579062,
   0.007580408,
   0.007581781,
   0.00758318,
   0.007584605,
   0.007586057,
   0.007587535,
   0.007589038,
   0.007590568,
   0.007592124,
   0.007593707,
   0.007595315,
   0.007596949,
   0.00759861,
   0.007600296,
   0.007602009,
   0.007603747,
   0.007605512,
   0.007607303,
   0.007609119,
   0.007610962,
   0.00761283,
   0.007614724,
   0.007616644,
   0.007618591,
   0.007620562,
   0.00762256,
   0.007624584,
   0.007626633,
   0.007628708,
   0.007630809,
   0.007632936,
   0.007635088,
   0.007637266,
   0.007639469,
   0.007641699,
   0.007643954,
   0.007646234,
   0.00764854,
   0.007650872,
   0.007653229,
   0.007655611,
   0.007658019,
   0.007660453,
   0.007662912,
   0.007665396,
   0.007667906,
   0.007670441,
   0.007673002,
   0.007675587,
   0.007678198,
   0.007680835,
   0.007683496,
   0.007686183,
   0.007688895,
   0.007691632,
   0.007694394,
   0.007697181,
   0.007699993,
   0.00770283,
   0.007705693,
   0.00770858,
   0.007711492,
   0.007714429,
   0.007717392,
   0.007720378,
   0.00772339,
   0.007726427,
   0.007729488,
   0.007732574,
   0.007735685,
   0.007738821,
   0.007741981,
   0.007745166,
   0.007748375,
   0.007751609,
   0.007754868,
   0.007758151,
   0.007761458,
   0.00776479,
   0.007768147,
   0.007771528,
   0.007774933,
   0.007778362,
   0.007781816,
   0.007785294,
   0.007788796,
   0.007792323,
   0.007795873,
   0.007799448,
   0.007803047,
   0.00780667,
   0.007810316,
   0.007813987,
   0.007817682,
   0.007821401,
   0.007825144,
   0.00782891,
   0.0078327,
   0.007836514,
   0.007840352,
   0.007844214,
   0.007848099,
   0.007852008,
   0.007855941,
   0.007859897,
   0.007863876,
   0.007867879,
   0.007871906,
   0.007875956,
   0.007880029,
   0.007884126,
   0.007888246,
   0.00789239,
   0.007896556,
   0.007900746,
   0.007904959,
   0.007909196,
   0.007913455,
   0.007917737,
   0.007922043,
   0.007926371,
   0.007930722,
   0.007935097,
   0.007939494,
   0.007943914,
   0.007948356,
   0.007952822,
   0.00795731,
   0.007961821,
   0.007966355,
   0.007970911,
   0.00797549,
   0.007980091,
   0.007984715,
   0.007989361,
   0.00799403,
   0.007998721,
   0.008003434,
   0.00800817,
   0.008012928,
   0.008017708,
   0.00802251,
   0.008027334,
   0.008032181,
   0.00803705,
   0.00804194,
   0.008046853,
   0.008051787,
   0.008056744,
   0.008061722,
   0.008066722,
   0.008071744,
   0.008076788,
   0.008081853,
   0.00808694,
   0.008092049,
   0.008097179,
   0.00810233,
   0.008107504,
   0.008112698,
   0.008117914,
   0.008123152,
   0.00812841,
   0.00813369,
   0.008138992,
   0.008144314,
   0.008149658,
   0.008155022,
   0.008160408,
   0.008165815,
   0.008171243,
   0.008176692,
   0.008182161,
   0.008187652,
   0.008193163,
   0.008198695,
   0.008204248,
   0.008209822,
   0.008215416,
   0.008221031,
   0.008226667,
   0.008232323,
   0.008237999,
   0.008243696,
   0.008249413,
   0.008255151,
   0.008260909,
   0.008266687,
   0.008272486,
   0.008278304,
   0.008284143,
   0.008290002,
   0.008295881,
   0.00830178,
   0.008307699,
   0.008313638,
   0.008319597,
   0.008325576,
   0.008331574,
   0.008337592,
   0.00834363,
   0.008349688,
   0.008355765,
   0.008361862,
   0.008367979,
   0.008374115,
   0.00838027,
   0.008386445,
   0.008392639,
   0.008398853,
   0.008405085,
   0.008411337,
   0.008417609,
   0.008423899,
   0.008430209,
   0.008436537,
   0.008442885,
   0.008449252,
   0.008455638,
   0.008462042,
   0.008468465,
   0.008474908,
   0.008481369,
   0.008487848,
   0.008494347,
   0.008500864,
   0.0085074,
   0.008513954,
   0.008520527,
   0.008527118,
   0.008533728,
   0.008540356,
   0.008547002,
   0.008553667,
   0.00856035,
   0.008567051,
   0.008573771,
   0.008580508,
   0.008587264,
   0.008594037,
   0.008600829,
   0.008607639,
   0.008614466,
   0.008621312,
   0.008628175,
   0.008635056,
   0.008641955,
   0.008648872,
   0.008655806,
   0.008662758,
   0.008669727,
   0.008676714,
   0.008683719,
   0.008690741,
   0.00869778,
   0.008704837,
   0.008711911,
   0.008719002,
   0.008726111,
   0.008733236,
   0.008740379,
   0.008747539,
   0.008754717,
   0.008761911,
   0.008769122,
   0.00877635,
   0.008783595,
   0.008790857,
   0.008798136,
   0.008805431,
   0.008812744,
   0.008820072,
   0.008827418,
   0.00883478,
   0.008842159,
   0.008849554,
   0.008856966,
   0.008864395,
   0.008871839,
   0.0088793,
   0.008886778,
   0.008894271,
   0.008901781,
   0.008909307,
   0.00891685,
   0.008924408,
   0.008931983,
   0.008939573,
   0.00894718,
   0.008954802,
   0.008962441,
   0.008970095,
   0.008977765,
   0.008985451,
   0.008993153,
   0.00900087,
   0.009008603,
   0.009016352,
   0.009024116,
   0.009031896,
   0.009039691,
   0.009047502,
   0.009055328,
   0.00906317,
   0.009071027,
   0.009078899,
   0.009086787,
   0.00909469,
   0.009102608,
   0.009110541,
   0.009118489,
   0.009126453,
   0.009134431,
   0.009142425,
   0.009150433,
   0.009158456,
   0.009166494,
   0.009174547,
   0.009182615,
   0.009190698,
   0.009198795,
   0.009206907,
   0.009215034,
   0.009223175,
   0.009231331,
   0.009239501,
   0.009247686,
   0.009255885,
   0.009264099,
   0.009272327,
   0.00928057,
   0.009288826,
   0.009297097,
   0.009305382,
   0.009313682,
   0.009321995,
   0.009330323,
   0.009338665,
   0.009347021,
   0.00935539,
   0.009363774,
   0.009372172,
   0.009380583,
   0.009389008,
   0.009397448,
   0.009405901,
   0.009414367,
   0.009422848,
   0.009431342,
   0.009439849,
   0.009448371,
   0.009456905,
   0.009465454,
   0.009474016,
   0.009482591,
   0.00949118,
   0.009499782,
   0.009508397,
   0.009517026,
   0.009525667,
   0.009534323,
   0.009542991,
   0.009551672,
   0.009560367,
   0.009569075,
   0.009577795,
   0.009586529,
   0.009595276,
   0.009604036,
   0.009612808,
   0.009621593,
   0.009630392,
   0.009639203,
   0.009648027,
   0.009656863,
   0.009665712,
   0.009674574,
   0.009683449,
   0.009692336,
   0.009701236,
   0.009710148,
   0.009719072,
   0.009728009,
   0.009736959,
   0.009745921,
   0.009754895,
   0.009763882,
   0.009772881,
   0.009781892,
   0.009790915,
   0.00979995,
   0.009808998,
   0.009818058,
   0.00982713,
   0.009836213,
   0.009845309,
   0.009854417,
   0.009863537,
   0.009872669,
   0.009881812,
   0.009890968,
   0.009900135,
   0.009909314,
   0.009918505,
   0.009927707,
   0.009936921,
   0.009946147,
   0.009955385,
   0.009964634,
   0.009973894,
   0.009983166,
   0.00999245,
   0.01000175,
   0.01001105,
   0.01002037,
   0.0100297,
   0.01003904,
   0.01004839,
   0.01005775,
   0.01006713,
   0.01007651,
   0.01008591,
   0.01009532,
   0.01010474,
   0.01011417,
   0.01012361,
   0.01013306,
   0.01014252,
   0.010152,
   0.01016148,
   0.01017098,
   0.01018049,
   0.01019,
   0.01019953,
   0.01020907,
   0.01021862,
   0.01022818,
   0.01023775,
   0.01024733,
   0.01025693,
   0.01026653,
   0.01027614,
   0.01028577,
   0.0102954,
   0.01030505,
   0.0103147,
   0.01032437,
   0.01033405,
   0.01034373,
   0.01035343,
   0.01036314,
   0.01037286,
   0.01038258,
   0.01039232,
   0.01040207,
   0.01041183,
   0.0104216,
   0.01043138,
   0.01044116,
   0.01045096,
   0.01046077,
   0.01047059,
   0.01048042,
   0.01049026,
   0.01050011,
   0.01050997,
   0.01051983,
   0.01052971,
   0.0105396,
   0.0105495,
   0.01055941,
   0.01056932,
   0.01057925,
   0.01058919,
   0.01059913,
   0.01060909,
   0.01061905,
   0.01062903,
   0.01063901,
   0.01064901,
   0.01065901,
   0.01066902,
   0.01067904,
   0.01068908,
   0.01069912,
   0.01070917,
   0.01071923,
   0.0107293,
   0.01073937,
   0.01074946,
   0.01075956,
   0.01076966,
   0.01077978,
   0.0107899,
   0.01080004,
   0.01081018,
   0.01082033,
   0.01083049,
   0.01084066,
   0.01085084,
   0.01086102,
   0.01087122,
   0.01088143,
   0.01089164,
   0.01090186,
   0.01091209,
   0.01092233,
   0.01093258,
   0.01094284,
   0.01095311,
   0.01096338,
   0.01097367,
   0.01098396,
   0.01099426,
   0.01100457,
   0.01101489,
   0.01102521,
   0.01103555,
   0.01104589,
   0.01105625,
   0.01106661,
   0.01107698,
   0.01108735,
   0.01109774,
   0.01110814,
   0.01111854,
   0.01112895,
   0.01113937,
   0.0111498,
   0.01116023,
   0.01117068,
   0.01118113,
   0.01119159,
   0.01120206,
   0.01121254,
   0.01122302,
   0.01123351,
   0.01124401,
   0.01125452,
   0.01126504,
   0.01127557,
   0.0112861,
   0.01129664,
   0.01130719,
   0.01131775,
   0.01132831,
   0.01133888,
   0.01134946,
   0.01136005,
   0.01137065,
   0.01138125,
   0.01139186,
   0.01140248,
   0.01141311,
   0.01142375,
   0.01143439,
   0.01144504,
   0.0114557,
   0.01146636,
   0.01147703,
   0.01148771,
   0.0114984,
   0.0115091,
   0.0115198,
   0.01153051,
   0.01154123,
   0.01155195,
   0.01156269,
   0.01157343,
   0.01158418,
   0.01159493,
   0.01160569,
   0.01161646,
   0.01162724,
   0.01163802,
   0.01164881,
   0.01165961,
   0.01167042,
   0.01168123,
   0.01169205,
   0.01170288,
   0.01171371,
   0.01172456,
   0.0117354,
   0.01174626,
   0.01175712,
   0.01176799,
   0.01177887,
   0.01178975,
   0.01180064,
   0.01181154,
   0.01182245,
   0.01183336,
   0.01184428,
   0.0118552,
   0.01186613,
   0.01187707,
   0.01188802,
   0.01189897,
   0.01190993,
   0.0119209,
   0.01193187,
   0.01194285,
   0.01195384,
   0.01196483,
   0.01197583,
   0.01198684,
   0.01199785,
   0.01200887,
   0.0120199,
   0.01203093,
   0.01204197,
   0.01205301,
   0.01206407,
   0.01207513,
   0.01208619,
   0.01209726,
   0.01210834,
   0.01211943,
   0.01213052,
   0.01214162,
   0.01215272,
   0.01216383,
   0.01217495,
   0.01218607,
   0.0121972,
   0.01220834,
   0.01221948,
   0.01223063,
   0.01224178,
   0.01225294,
   0.01226411,
   0.01227528,
   0.01228646,
   0.01229765,
   0.01230884,
   0.01232004,
   0.01233124,
   0.01234245,
   0.01235367,
   0.01236489,
   0.01237612,
   0.01238735,
   0.01239859,
   0.01240984,
   0.01242109,
   0.01243235,
   0.01244361,
   0.01245488,
   0.01246616,
   0.01247744,
   0.01248873,
   0.01250002,
   0.01251132,
   0.01252263,
   0.01253394,
   0.01254526,
   0.01255658,
   0.01256791,
   0.01257924,
   0.01259058,
   0.01260193,
   0.01261328,
   0.01262464,
   0.012636,
   0.01264737,
   0.01265874,
   0.01267012,
   0.01268151,
   0.0126929,
   0.0127043,
   0.0127157,
   0.01272711,
   0.01273852,
   0.01274994,
   0.01276136,
   0.01277279,
   0.01278423,
   0.01279567,
   0.01280712,
   0.01281857,
   0.01283002,
   0.01284149,
   0.01285296,
   0.01286443,
   0.01287591,
   0.01288739,
   0.01289888,
   0.01291038,
   0.01292188,
   0.01293338,
   0.01294489,
   0.01295641,
   0.01296793,
   0.01297946,
   0.01299099,
   0.01300252,
   0.01301407,
   0.01302561,
   0.01303717,
   0.01304872,
   0.01306029,
   0.01307185,
   0.01308343,
   0.013095,
   0.01310659,
   0.01311818,
   0.01312977,
   0.01314137,
   0.01315297,
   0.01316458,
   0.01317619,
   0.01318781,
   0.01319943,
   0.01321106,
   0.0132227,
   0.01323433,
   0.01324598,
   0.01325763,
   0.01326928,
   0.01328094,
   0.0132926,
   0.01330427,
   0.01331594,
   0.01332762,
   0.0133393,
   0.01335099,
   0.01336268,
   0.01337437,
   0.01338608,
   0.01339778,
   0.01340949,
   0.01342121,
   0.01343293,
   0.01344465,
   0.01345638,
   0.01346812,
   0.01347986,
   0.0134916,
   0.01350335,
   0.0135151,
   0.01352686,
   0.01353862,
   0.01355039,
   0.01356216,
   0.01357394,
   0.01358572,
   0.0135975,
   0.01360929,
   0.01362109,
   0.01363289,
   0.01364469,
   0.0136565,
   0.01366831,
   0.01368013};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_hadpi_7tev_errorband_fx1007,f_fsfd_hadpi_7tev_errorband_fy1007,f_fsfd_hadpi_7tev_errorband_fex1007,f_fsfd_hadpi_7tev_errorband_fey1007);
   gre->SetName("f_fsfd_hadpi_7tev_errorband");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_hadpi_7tev_errorband1007 = new TH1F("Graph_f_fsfd_hadpi_7tev_errorband1007","Graph",1000,0,49.4505);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetMinimum(0.2075189);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetMaximum(0.2982228);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetDirectory(0);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetStats(0);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetLineWidth(2);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetMarkerStyle(20);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_hadpi_7tev_errorband1007);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_hadpi_7tev12 = new TF1("f_fsfd_hadpi_7tev","[3]*[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   f_fsfd_hadpi_7tev12->SetFillColor(1);
   f_fsfd_hadpi_7tev12->SetFillStyle(0);
   f_fsfd_hadpi_7tev12->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_hadpi_7tev12->SetLineColor(ci);
   f_fsfd_hadpi_7tev12->SetLineWidth(2);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetNdivisions(505);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetLabelFont(132);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetTitleFont(132);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetLabelFont(132);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetTitleFont(132);
   f_fsfd_hadpi_7tev12->SetParameter(0,0.2439957);
   f_fsfd_hadpi_7tev12->SetParError(0,0.00793787);
   f_fsfd_hadpi_7tev12->SetParLimits(0,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(1,-0.001034632);
   f_fsfd_hadpi_7tev12->SetParError(1,0.0002726384);
   f_fsfd_hadpi_7tev12->SetParLimits(1,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(2,1.081767);
   f_fsfd_hadpi_7tev12->SetParError(2,0.03231631);
   f_fsfd_hadpi_7tev12->SetParLimits(2,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(3,1.070805);
   f_fsfd_hadpi_7tev12->SetParError(3,0.02987909);
   f_fsfd_hadpi_7tev12->SetParLimits(3,0,0);
   f_fsfd_hadpi_7tev12->Draw("SAME");
   
   Double_t Graph0_fx3015[1] = {
   4.8};
   Double_t Graph0_fy3015[1] = {
   0.2852736};
   Double_t Graph0_felx3015[1] = {
   2.8};
   Double_t Graph0_fely3015[1] = {
   0.005260058};
   Double_t Graph0_fehx3015[1] = {
   2.8};
   Double_t Graph0_fehy3015[1] = {
   0.005260058};
   grae = new TGraphAsymmErrors(1,Graph0_fx3015,Graph0_fy3015,Graph0_felx3015,Graph0_fehx3015,Graph0_fely3015,Graph0_fehy3015);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030143015 = new TH1F("Graph_Graph_Graph030143015","Graph",100,0,45);
   Graph_Graph_Graph030143015->SetMinimum(0.2);
   Graph_Graph_Graph030143015->SetMaximum(0.36);
   Graph_Graph_Graph030143015->SetDirectory(0);
   Graph_Graph_Graph030143015->SetStats(0);
   Graph_Graph_Graph030143015->SetLineWidth(2);
   Graph_Graph_Graph030143015->SetMarkerStyle(20);
   Graph_Graph_Graph030143015->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030143015->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030143015->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030143015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030143015->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030143015->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030143015->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030143015->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030143015->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030143015->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030143015->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030143015->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030143015->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030143015->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030143015->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030143015->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030143015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030143015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030143015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030143015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030143015);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"7 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#pi}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_hadpi_7tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_rhad127->Modified();
   c_p_rhad127->cd();
   c_p_rhad127->SetSelected(c_p_rhad127);
}


==> figs/Fig1h.C <==
void linear_vslopes_vintercs_rhad12_8tev_paper()
{
//=========Macro generated from canvas: c_p_rhad128/c_p_rhad128
//=========  (Tue Mar  9 14:59:55 2021) by ROOT version 6.22/02
   TCanvas *c_p_rhad128 = new TCanvas("c_p_rhad128", "c_p_rhad128",410,474,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_rhad128->SetHighLightColor(2);
   c_p_rhad128->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_rhad128->SetFillColor(0);
   c_p_rhad128->SetBorderMode(0);
   c_p_rhad128->SetBorderSize(2);
   c_p_rhad128->SetTickx(1);
   c_p_rhad128->SetTicky(1);
   c_p_rhad128->SetLeftMargin(0.18);
   c_p_rhad128->SetRightMargin(0.01);
   c_p_rhad128->SetTopMargin(0.03);
   c_p_rhad128->SetBottomMargin(0.19);
   c_p_rhad128->SetFrameLineWidth(2);
   c_p_rhad128->SetFrameBorderMode(0);
   c_p_rhad128->SetFrameLineWidth(2);
   c_p_rhad128->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3016[1] = {
   4.85};
   Double_t Graph0_fy3016[1] = {
   0.2812798};
   Double_t Graph0_felx3016[1] = {
   2.8};
   Double_t Graph0_fely3016[1] = {
   0.004704096};
   Double_t Graph0_fehx3016[1] = {
   2.8};
   Double_t Graph0_fehy3016[1] = {
   0.004704096};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3016,Graph0_fy3016,Graph0_felx3016,Graph0_fehx3016,Graph0_fely3016,Graph0_fehy3016);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03016 = new TH1F("Graph_Graph03016","Graph",100,0,45);
   Graph_Graph03016->SetMinimum(0.2);
   Graph_Graph03016->SetMaximum(0.36);
   Graph_Graph03016->SetDirectory(0);
   Graph_Graph03016->SetStats(0);
   Graph_Graph03016->SetLineWidth(2);
   Graph_Graph03016->SetMarkerStyle(20);
   Graph_Graph03016->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03016->GetXaxis()->SetNdivisions(505);
   Graph_Graph03016->GetXaxis()->SetLabelFont(132);
   Graph_Graph03016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03016->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03016->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03016->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03016->GetXaxis()->SetTitleFont(132);
   Graph_Graph03016->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03016->GetYaxis()->SetLabelFont(132);
   Graph_Graph03016->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03016->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03016->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03016->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03016->GetYaxis()->SetTitleFont(132);
   Graph_Graph03016->GetZaxis()->SetLabelFont(132);
   Graph_Graph03016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03016);
   
   grae->Draw("ap");
   
   Double_t f_fsfd_hadpi_8tev_errorband_fx1008[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_hadpi_8tev_errorband_fy1008[1000] = {
   0.2781693,
   0.2781514,
   0.2781335,
   0.2781157,
   0.2780978,
   0.27808,
   0.2780621,
   0.2780442,
   0.2780264,
   0.2780085,
   0.2779906,
   0.2779728,
   0.2779549,
   0.2779371,
   0.2779192,
   0.2779013,
   0.2778835,
   0.2778656,
   0.2778477,
   0.2778299,
   0.277812,
   0.2777942,
   0.2777763,
   0.2777584,
   0.2777406,
   0.2777227,
   0.2777049,
   0.277687,
   0.2776691,
   0.2776513,
   0.2776334,
   0.2776155,
   0.2775977,
   0.2775798,
   0.277562,
   0.2775441,
   0.2775262,
   0.2775084,
   0.2774905,
   0.2774727,
   0.2774548,
   0.2774369,
   0.2774191,
   0.2774012,
   0.2773833,
   0.2773655,
   0.2773476,
   0.2773298,
   0.2773119,
   0.277294,
   0.2772762,
   0.2772583,
   0.2772404,
   0.2772226,
   0.2772047,
   0.2771869,
   0.277169,
   0.2771511,
   0.2771333,
   0.2771154,
   0.2770976,
   0.2770797,
   0.2770618,
   0.277044,
   0.2770261,
   0.2770082,
   0.2769904,
   0.2769725,
   0.2769547,
   0.2769368,
   0.2769189,
   0.2769011,
   0.2768832,
   0.2768654,
   0.2768475,
   0.2768296,
   0.2768118,
   0.2767939,
   0.276776,
   0.2767582,
   0.2767403,
   0.2767225,
   0.2767046,
   0.2766867,
   0.2766689,
   0.276651,
   0.2766331,
   0.2766153,
   0.2765974,
   0.2765796,
   0.2765617,
   0.2765438,
   0.276526,
   0.2765081,
   0.2764903,
   0.2764724,
   0.2764545,
   0.2764367,
   0.2764188,
   0.2764009,
   0.2763831,
   0.2763652,
   0.2763474,
   0.2763295,
   0.2763116,
   0.2762938,
   0.2762759,
   0.276258,
   0.2762402,
   0.2762223,
   0.2762045,
   0.2761866,
   0.2761687,
   0.2761509,
   0.276133,
   0.2761152,
   0.2760973,
   0.2760794,
   0.2760616,
   0.2760437,
   0.2760258,
   0.276008,
   0.2759901,
   0.2759723,
   0.2759544,
   0.2759365,
   0.2759187,
   0.2759008,
   0.275883,
   0.2758651,
   0.2758472,
   0.2758294,
   0.2758115,
   0.2757936,
   0.2757758,
   0.2757579,
   0.2757401,
   0.2757222,
   0.2757043,
   0.2756865,
   0.2756686,
   0.2756507,
   0.2756329,
   0.275615,
   0.2755972,
   0.2755793,
   0.2755614,
   0.2755436,
   0.2755257,
   0.2755079,
   0.27549,
   0.2754721,
   0.2754543,
   0.2754364,
   0.2754185,
   0.2754007,
   0.2753828,
   0.275365,
   0.2753471,
   0.2753292,
   0.2753114,
   0.2752935,
   0.2752757,
   0.2752578,
   0.2752399,
   0.2752221,
   0.2752042,
   0.2751863,
   0.2751685,
   0.2751506,
   0.2751328,
   0.2751149,
   0.275097,
   0.2750792,
   0.2750613,
   0.2750434,
   0.2750256,
   0.2750077,
   0.2749899,
   0.274972,
   0.2749541,
   0.2749363,
   0.2749184,
   0.2749006,
   0.2748827,
   0.2748648,
   0.274847,
   0.2748291,
   0.2748112,
   0.2747934,
   0.2747755,
   0.2747577,
   0.2747398,
   0.2747219,
   0.2747041,
   0.2746862,
   0.2746684,
   0.2746505,
   0.2746326,
   0.2746148,
   0.2745969,
   0.274579,
   0.2745612,
   0.2745433,
   0.2745255,
   0.2745076,
   0.2744897,
   0.2744719,
   0.274454,
   0.2744361,
   0.2744183,
   0.2744004,
   0.2743826,
   0.2743647,
   0.2743468,
   0.274329,
   0.2743111,
   0.2742933,
   0.2742754,
   0.2742575,
   0.2742397,
   0.2742218,
   0.2742039,
   0.2741861,
   0.2741682,
   0.2741504,
   0.2741325,
   0.2741146,
   0.2740968,
   0.2740789,
   0.274061,
   0.2740432,
   0.2740253,
   0.2740075,
   0.2739896,
   0.2739717,
   0.2739539,
   0.273936,
   0.2739182,
   0.2739003,
   0.2738824,
   0.2738646,
   0.2738467,
   0.2738288,
   0.273811,
   0.2737931,
   0.2737753,
   0.2737574,
   0.2737395,
   0.2737217,
   0.2737038,
   0.273686,
   0.2736681,
   0.2736502,
   0.2736324,
   0.2736145,
   0.2735966,
   0.2735788,
   0.2735609,
   0.2735431,
   0.2735252,
   0.2735073,
   0.2734895,
   0.2734716,
   0.2734537,
   0.2734359,
   0.273418,
   0.2734002,
   0.2733823,
   0.2733644,
   0.2733466,
   0.2733287,
   0.2733109,
   0.273293,
   0.2732751,
   0.2732573,
   0.2732394,
   0.2732215,
   0.2732037,
   0.2731858,
   0.273168,
   0.2731501,
   0.2731322,
   0.2731144,
   0.2730965,
   0.2730787,
   0.2730608,
   0.2730429,
   0.2730251,
   0.2730072,
   0.2729893,
   0.2729715,
   0.2729536,
   0.2729358,
   0.2729179,
   0.2729,
   0.2728822,
   0.2728643,
   0.2728464,
   0.2728286,
   0.2728107,
   0.2727929,
   0.272775,
   0.2727571,
   0.2727393,
   0.2727214,
   0.2727036,
   0.2726857,
   0.2726678,
   0.27265,
   0.2726321,
   0.2726142,
   0.2725964,
   0.2725785,
   0.2725607,
   0.2725428,
   0.2725249,
   0.2725071,
   0.2724892,
   0.2724714,
   0.2724535,
   0.2724356,
   0.2724178,
   0.2723999,
   0.272382,
   0.2723642,
   0.2723463,
   0.2723285,
   0.2723106,
   0.2722927,
   0.2722749,
   0.272257,
   0.2722391,
   0.2722213,
   0.2722034,
   0.2721856,
   0.2721677,
   0.2721498,
   0.272132,
   0.2721141,
   0.2720963,
   0.2720784,
   0.2720605,
   0.2720427,
   0.2720248,
   0.2720069,
   0.2719891,
   0.2719712,
   0.2719534,
   0.2719355,
   0.2719176,
   0.2718998,
   0.2718819,
   0.271864,
   0.2718462,
   0.2718283,
   0.2718105,
   0.2717926,
   0.2717747,
   0.2717569,
   0.271739,
   0.2717212,
   0.2717033,
   0.2716854,
   0.2716676,
   0.2716497,
   0.2716318,
   0.271614,
   0.2715961,
   0.2715783,
   0.2715604,
   0.2715425,
   0.2715247,
   0.2715068,
   0.271489,
   0.2714711,
   0.2714532,
   0.2714354,
   0.2714175,
   0.2713996,
   0.2713818,
   0.2713639,
   0.2713461,
   0.2713282,
   0.2713103,
   0.2712925,
   0.2712746,
   0.2712567,
   0.2712389,
   0.271221,
   0.2712032,
   0.2711853,
   0.2711674,
   0.2711496,
   0.2711317,
   0.2711139,
   0.271096,
   0.2710781,
   0.2710603,
   0.2710424,
   0.2710245,
   0.2710067,
   0.2709888,
   0.270971,
   0.2709531,
   0.2709352,
   0.2709174,
   0.2708995,
   0.2708817,
   0.2708638,
   0.2708459,
   0.2708281,
   0.2708102,
   0.2707923,
   0.2707745,
   0.2707566,
   0.2707388,
   0.2707209,
   0.270703,
   0.2706852,
   0.2706673,
   0.2706494,
   0.2706316,
   0.2706137,
   0.2705959,
   0.270578,
   0.2705601,
   0.2705423,
   0.2705244,
   0.2705066,
   0.2704887,
   0.2704708,
   0.270453,
   0.2704351,
   0.2704172,
   0.2703994,
   0.2703815,
   0.2703637,
   0.2703458,
   0.2703279,
   0.2703101,
   0.2702922,
   0.2702743,
   0.2702565,
   0.2702386,
   0.2702208,
   0.2702029,
   0.270185,
   0.2701672,
   0.2701493,
   0.2701315,
   0.2701136,
   0.2700957,
   0.2700779,
   0.27006,
   0.2700421,
   0.2700243,
   0.2700064,
   0.2699886,
   0.2699707,
   0.2699528,
   0.269935,
   0.2699171,
   0.2698993,
   0.2698814,
   0.2698635,
   0.2698457,
   0.2698278,
   0.2698099,
   0.2697921,
   0.2697742,
   0.2697564,
   0.2697385,
   0.2697206,
   0.2697028,
   0.2696849,
   0.269667,
   0.2696492,
   0.2696313,
   0.2696135,
   0.2695956,
   0.2695777,
   0.2695599,
   0.269542,
   0.2695242,
   0.2695063,
   0.2694884,
   0.2694706,
   0.2694527,
   0.2694348,
   0.269417,
   0.2693991,
   0.2693813,
   0.2693634,
   0.2693455,
   0.2693277,
   0.2693098,
   0.269292,
   0.2692741,
   0.2692562,
   0.2692384,
   0.2692205,
   0.2692026,
   0.2691848,
   0.2691669,
   0.2691491,
   0.2691312,
   0.2691133,
   0.2690955,
   0.2690776,
   0.2690597,
   0.2690419,
   0.269024,
   0.2690062,
   0.2689883,
   0.2689704,
   0.2689526,
   0.2689347,
   0.2689169,
   0.268899,
   0.2688811,
   0.2688633,
   0.2688454,
   0.2688275,
   0.2688097,
   0.2687918,
   0.268774,
   0.2687561,
   0.2687382,
   0.2687204,
   0.2687025,
   0.2686847,
   0.2686668,
   0.2686489,
   0.2686311,
   0.2686132,
   0.2685953,
   0.2685775,
   0.2685596,
   0.2685418,
   0.2685239,
   0.268506,
   0.2684882,
   0.2684703,
   0.2684524,
   0.2684346,
   0.2684167,
   0.2683989,
   0.268381,
   0.2683631,
   0.2683453,
   0.2683274,
   0.2683096,
   0.2682917,
   0.2682738,
   0.268256,
   0.2682381,
   0.2682202,
   0.2682024,
   0.2681845,
   0.2681667,
   0.2681488,
   0.2681309,
   0.2681131,
   0.2680952,
   0.2680773,
   0.2680595,
   0.2680416,
   0.2680238,
   0.2680059,
   0.267988,
   0.2679702,
   0.2679523,
   0.2679345,
   0.2679166,
   0.2678987,
   0.2678809,
   0.267863,
   0.2678451,
   0.2678273,
   0.2678094,
   0.2677916,
   0.2677737,
   0.2677558,
   0.267738,
   0.2677201,
   0.2677023,
   0.2676844,
   0.2676665,
   0.2676487,
   0.2676308,
   0.2676129,
   0.2675951,
   0.2675772,
   0.2675594,
   0.2675415,
   0.2675236,
   0.2675058,
   0.2674879,
   0.26747,
   0.2674522,
   0.2674343,
   0.2674165,
   0.2673986,
   0.2673807,
   0.2673629,
   0.267345,
   0.2673272,
   0.2673093,
   0.2672914,
   0.2672736,
   0.2672557,
   0.2672378,
   0.26722,
   0.2672021,
   0.2671843,
   0.2671664,
   0.2671485,
   0.2671307,
   0.2671128,
   0.267095,
   0.2670771,
   0.2670592,
   0.2670414,
   0.2670235,
   0.2670056,
   0.2669878,
   0.2669699,
   0.2669521,
   0.2669342,
   0.2669163,
   0.2668985,
   0.2668806,
   0.2668627,
   0.2668449,
   0.266827,
   0.2668092,
   0.2667913,
   0.2667734,
   0.2667556,
   0.2667377,
   0.2667199,
   0.266702,
   0.2666841,
   0.2666663,
   0.2666484,
   0.2666305,
   0.2666127,
   0.2665948,
   0.266577,
   0.2665591,
   0.2665412,
   0.2665234,
   0.2665055,
   0.2664877,
   0.2664698,
   0.2664519,
   0.2664341,
   0.2664162,
   0.2663983,
   0.2663805,
   0.2663626,
   0.2663448,
   0.2663269,
   0.266309,
   0.2662912,
   0.2662733,
   0.2662554,
   0.2662376,
   0.2662197,
   0.2662019,
   0.266184,
   0.2661661,
   0.2661483,
   0.2661304,
   0.2661126,
   0.2660947,
   0.2660768,
   0.266059,
   0.2660411,
   0.2660232,
   0.2660054,
   0.2659875,
   0.2659697,
   0.2659518,
   0.2659339,
   0.2659161,
   0.2658982,
   0.2658803,
   0.2658625,
   0.2658446,
   0.2658268,
   0.2658089,
   0.265791,
   0.2657732,
   0.2657553,
   0.2657375,
   0.2657196,
   0.2657017,
   0.2656839,
   0.265666,
   0.2656481,
   0.2656303,
   0.2656124,
   0.2655946,
   0.2655767,
   0.2655588,
   0.265541,
   0.2655231,
   0.2655053,
   0.2654874,
   0.2654695,
   0.2654517,
   0.2654338,
   0.2654159,
   0.2653981,
   0.2653802,
   0.2653624,
   0.2653445,
   0.2653266,
   0.2653088,
   0.2652909,
   0.265273,
   0.2652552,
   0.2652373,
   0.2652195,
   0.2652016,
   0.2651837,
   0.2651659,
   0.265148,
   0.2651302,
   0.2651123,
   0.2650944,
   0.2650766,
   0.2650587,
   0.2650408,
   0.265023,
   0.2650051,
   0.2649873,
   0.2649694,
   0.2649515,
   0.2649337,
   0.2649158,
   0.264898,
   0.2648801,
   0.2648622,
   0.2648444,
   0.2648265,
   0.2648086,
   0.2647908,
   0.2647729,
   0.2647551,
   0.2647372,
   0.2647193,
   0.2647015,
   0.2646836,
   0.2646657,
   0.2646479,
   0.26463,
   0.2646122,
   0.2645943,
   0.2645764,
   0.2645586,
   0.2645407,
   0.2645229,
   0.264505,
   0.2644871,
   0.2644693,
   0.2644514,
   0.2644335,
   0.2644157,
   0.2643978,
   0.26438,
   0.2643621,
   0.2643442,
   0.2643264,
   0.2643085,
   0.2642907,
   0.2642728,
   0.2642549,
   0.2642371,
   0.2642192,
   0.2642013,
   0.2641835,
   0.2641656,
   0.2641478,
   0.2641299,
   0.264112,
   0.2640942,
   0.2640763,
   0.2640584,
   0.2640406,
   0.2640227,
   0.2640049,
   0.263987,
   0.2639691,
   0.2639513,
   0.2639334,
   0.2639156,
   0.2638977,
   0.2638798,
   0.263862,
   0.2638441,
   0.2638262,
   0.2638084,
   0.2637905,
   0.2637727,
   0.2637548,
   0.2637369,
   0.2637191,
   0.2637012,
   0.2636833,
   0.2636655,
   0.2636476,
   0.2636298,
   0.2636119,
   0.263594,
   0.2635762,
   0.2635583,
   0.2635405,
   0.2635226,
   0.2635047,
   0.2634869,
   0.263469,
   0.2634511,
   0.2634333,
   0.2634154,
   0.2633976,
   0.2633797,
   0.2633618,
   0.263344,
   0.2633261,
   0.2633083,
   0.2632904,
   0.2632725,
   0.2632547,
   0.2632368,
   0.2632189,
   0.2632011,
   0.2631832,
   0.2631654,
   0.2631475,
   0.2631296,
   0.2631118,
   0.2630939,
   0.263076,
   0.2630582,
   0.2630403,
   0.2630225,
   0.2630046,
   0.2629867,
   0.2629689,
   0.262951,
   0.2629332,
   0.2629153,
   0.2628974,
   0.2628796,
   0.2628617,
   0.2628438,
   0.262826,
   0.2628081,
   0.2627903,
   0.2627724,
   0.2627545,
   0.2627367,
   0.2627188,
   0.262701,
   0.2626831,
   0.2626652,
   0.2626474,
   0.2626295,
   0.2626116,
   0.2625938,
   0.2625759,
   0.2625581,
   0.2625402,
   0.2625223,
   0.2625045,
   0.2624866,
   0.2624687,
   0.2624509,
   0.262433,
   0.2624152,
   0.2623973,
   0.2623794,
   0.2623616,
   0.2623437,
   0.2623259,
   0.262308,
   0.2622901,
   0.2622723,
   0.2622544,
   0.2622365,
   0.2622187,
   0.2622008,
   0.262183,
   0.2621651,
   0.2621472,
   0.2621294,
   0.2621115,
   0.2620937,
   0.2620758,
   0.2620579,
   0.2620401,
   0.2620222,
   0.2620043,
   0.2619865,
   0.2619686,
   0.2619508,
   0.2619329,
   0.261915,
   0.2618972,
   0.2618793,
   0.2618614,
   0.2618436,
   0.2618257,
   0.2618079,
   0.26179,
   0.2617721,
   0.2617543,
   0.2617364,
   0.2617186,
   0.2617007,
   0.2616828,
   0.261665,
   0.2616471,
   0.2616292,
   0.2616114,
   0.2615935,
   0.2615757,
   0.2615578,
   0.2615399,
   0.2615221,
   0.2615042,
   0.2614863,
   0.2614685,
   0.2614506,
   0.2614328,
   0.2614149,
   0.261397,
   0.2613792,
   0.2613613,
   0.2613435,
   0.2613256,
   0.2613077,
   0.2612899,
   0.261272,
   0.2612541,
   0.2612363,
   0.2612184,
   0.2612006,
   0.2611827,
   0.2611648,
   0.261147,
   0.2611291,
   0.2611113,
   0.2610934,
   0.2610755,
   0.2610577,
   0.2610398,
   0.2610219,
   0.2610041,
   0.2609862,
   0.2609684,
   0.2609505,
   0.2609326,
   0.2609148,
   0.2608969,
   0.260879,
   0.2608612,
   0.2608433,
   0.2608255,
   0.2608076,
   0.2607897,
   0.2607719,
   0.260754,
   0.2607362,
   0.2607183,
   0.2607004,
   0.2606826,
   0.2606647,
   0.2606468,
   0.260629,
   0.2606111,
   0.2605933,
   0.2605754,
   0.2605575,
   0.2605397,
   0.2605218,
   0.260504,
   0.2604861,
   0.2604682,
   0.2604504,
   0.2604325,
   0.2604146,
   0.2603968,
   0.2603789,
   0.2603611,
   0.2603432,
   0.2603253};
   Double_t f_fsfd_hadpi_8tev_errorband_fex1008[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_hadpi_8tev_errorband_fey1008[1000] = {
   0.007794592,
   0.007791481,
   0.007788388,
   0.007785312,
   0.007782253,
   0.007779212,
   0.007776189,
   0.007773184,
   0.007770196,
   0.007767225,
   0.007764273,
   0.007761338,
   0.007758421,
   0.007755521,
   0.007752639,
   0.007749776,
   0.00774693,
   0.007744101,
   0.007741291,
   0.007738498,
   0.007735724,
   0.007732967,
   0.007730228,
   0.007727507,
   0.007724805,
   0.00772212,
   0.007719453,
   0.007716804,
   0.007714173,
   0.00771156,
   0.007708966,
   0.007706389,
   0.007703831,
   0.00770129,
   0.007698768,
   0.007696264,
   0.007693778,
   0.007691311,
   0.007688861,
   0.00768643,
   0.007684017,
   0.007681622,
   0.007679246,
   0.007676888,
   0.007674548,
   0.007672227,
   0.007669924,
   0.007667639,
   0.007665373,
   0.007663125,
   0.007660895,
   0.007658684,
   0.007656492,
   0.007654318,
   0.007652162,
   0.007650025,
   0.007647906,
   0.007645806,
   0.007643725,
   0.007641662,
   0.007639617,
   0.007637591,
   0.007635584,
   0.007633596,
   0.007631626,
   0.007629675,
   0.007627742,
   0.007625828,
   0.007623933,
   0.007622056,
   0.007620198,
   0.007618359,
   0.007616539,
   0.007614737,
   0.007612955,
   0.007611191,
   0.007609445,
   0.007607719,
   0.007606011,
   0.007604323,
   0.007602653,
   0.007601002,
   0.00759937,
   0.007597756,
   0.007596162,
   0.007594587,
   0.00759303,
   0.007591493,
   0.007589974,
   0.007588474,
   0.007586994,
   0.007585532,
   0.007584089,
   0.007582666,
   0.007581261,
   0.007579875,
   0.007578508,
   0.007577161,
   0.007575832,
   0.007574523,
   0.007573232,
   0.007571961,
   0.007570709,
   0.007569476,
   0.007568262,
   0.007567067,
   0.007565891,
   0.007564735,
   0.007563597,
   0.007562479,
   0.00756138,
   0.0075603,
   0.007559239,
   0.007558197,
   0.007557175,
   0.007556172,
   0.007555188,
   0.007554223,
   0.007553278,
   0.007552351,
   0.007551444,
   0.007550557,
   0.007549688,
   0.007548839,
   0.007548009,
   0.007547198,
   0.007546407,
   0.007545635,
   0.007544882,
   0.007544148,
   0.007543434,
   0.007542739,
   0.007542064,
   0.007541407,
   0.00754077,
   0.007540153,
   0.007539554,
   0.007538976,
   0.007538416,
   0.007537876,
   0.007537355,
   0.007536853,
   0.007536371,
   0.007535908,
   0.007535465,
   0.007535041,
   0.007534636,
   0.007534251,
   0.007533885,
   0.007533539,
   0.007533211,
   0.007532904,
   0.007532615,
   0.007532346,
   0.007532097,
   0.007531867,
   0.007531656,
   0.007531465,
   0.007531293,
   0.00753114,
   0.007531007,
   0.007530893,
   0.007530799,
   0.007530724,
   0.007530668,
   0.007530632,
   0.007530616,
   0.007530618,
   0.007530641,
   0.007530682,
   0.007530743,
   0.007530823,
   0.007530923,
   0.007531042,
   0.007531181,
   0.007531339,
   0.007531517,
   0.007531713,
   0.00753193,
   0.007532165,
   0.00753242,
   0.007532695,
   0.007532988,
   0.007533302,
   0.007533634,
   0.007533986,
   0.007534358,
   0.007534748,
   0.007535159,
   0.007535588,
   0.007536037,
   0.007536505,
   0.007536993,
   0.0075375,
   0.007538026,
   0.007538572,
   0.007539137,
   0.007539721,
   0.007540325,
   0.007540948,
   0.00754159,
   0.007542252,
   0.007542933,
   0.007543634,
   0.007544353,
   0.007545092,
   0.00754585,
   0.007546628,
   0.007547425,
   0.007548241,
   0.007549076,
   0.007549931,
   0.007550805,
   0.007551698,
   0.007552611,
   0.007553542,
   0.007554493,
   0.007555463,
   0.007556453,
   0.007557461,
   0.007558489,
   0.007559536,
   0.007560602,
   0.007561688,
   0.007562792,
   0.007563916,
   0.007565059,
   0.007566221,
   0.007567402,
   0.007568602,
   0.007569822,
   0.00757106,
   0.007572318,
   0.007573594,
   0.00757489,
   0.007576205,
   0.007577539,
   0.007578892,
   0.007580264,
   0.007581655,
   0.007583065,
   0.007584494,
   0.007585942,
   0.007587409,
   0.007588895,
   0.0075904,
   0.007591924,
   0.007593467,
   0.007595029,
   0.00759661,
   0.007598209,
   0.007599828,
   0.007601466,
   0.007603122,
   0.007604797,
   0.007606491,
   0.007608204,
   0.007609936,
   0.007611686,
   0.007613455,
   0.007615244,
   0.00761705,
   0.007618876,
   0.00762072,
   0.007622583,
   0.007624465,
   0.007626366,
   0.007628285,
   0.007630223,
   0.007632179,
   0.007634155,
   0.007636148,
   0.007638161,
   0.007640192,
   0.007642242,
   0.00764431,
   0.007646397,
   0.007648502,
   0.007650626,
   0.007652768,
   0.007654929,
   0.007657108,
   0.007659306,
   0.007661522,
   0.007663757,
   0.00766601,
   0.007668281,
   0.007670571,
   0.007672879,
   0.007675206,
   0.007677551,
   0.007679914,
   0.007682296,
   0.007684696,
   0.007687114,
   0.00768955,
   0.007692005,
   0.007694477,
   0.007696968,
   0.007699477,
   0.007702005,
   0.00770455,
   0.007707114,
   0.007709696,
   0.007712295,
   0.007714913,
   0.007717549,
   0.007720203,
   0.007722875,
   0.007725565,
   0.007728273,
   0.007730999,
   0.007733743,
   0.007736504,
   0.007739284,
   0.007742082,
   0.007744897,
   0.00774773,
   0.007750581,
   0.00775345,
   0.007756337,
   0.007759241,
   0.007762164,
   0.007765103,
   0.007768061,
   0.007771036,
   0.007774029,
   0.00777704,
   0.007780068,
   0.007783114,
   0.007786177,
   0.007789258,
   0.007792357,
   0.007795473,
   0.007798607,
   0.007801758,
   0.007804926,
   0.007808112,
   0.007811315,
   0.007814536,
   0.007817774,
   0.007821029,
   0.007824302,
   0.007827592,
   0.0078309,
   0.007834224,
   0.007837566,
   0.007840925,
   0.007844301,
   0.007847695,
   0.007851106,
   0.007854533,
   0.007857978,
   0.00786144,
   0.007864919,
   0.007868415,
   0.007871928,
   0.007875458,
   0.007879005,
   0.007882569,
   0.00788615,
   0.007889748,
   0.007893362,
   0.007896994,
   0.007900642,
   0.007904307,
   0.007907989,
   0.007911688,
   0.007915403,
   0.007919136,
   0.007922884,
   0.00792665,
   0.007930432,
   0.007934231,
   0.007938046,
   0.007941878,
   0.007945727,
   0.007949592,
   0.007953473,
   0.007957371,
   0.007961286,
   0.007965217,
   0.007969164,
   0.007973128,
   0.007977108,
   0.007981104,
   0.007985117,
   0.007989146,
   0.007993191,
   0.007997252,
   0.00800133,
   0.008005424,
   0.008009534,
   0.00801366,
   0.008017802,
   0.00802196,
   0.008026135,
   0.008030325,
   0.008034532,
   0.008038754,
   0.008042992,
   0.008047247,
   0.008051517,
   0.008055803,
   0.008060105,
   0.008064423,
   0.008068756,
   0.008073106,
   0.008077471,
   0.008081851,
   0.008086248,
   0.00809066,
   0.008095088,
   0.008099532,
   0.008103991,
   0.008108465,
   0.008112956,
   0.008117461,
   0.008121983,
   0.008126519,
   0.008131071,
   0.008135639,
   0.008140222,
   0.00814482,
   0.008149434,
   0.008154063,
   0.008158707,
   0.008163367,
   0.008168042,
   0.008172732,
   0.008177437,
   0.008182157,
   0.008186893,
   0.008191643,
   0.008196409,
   0.00820119,
   0.008205986,
   0.008210796,
   0.008215622,
   0.008220463,
   0.008225318,
   0.008230189,
   0.008235074,
   0.008239974,
   0.008244889,
   0.008249819,
   0.008254764,
   0.008259723,
   0.008264697,
   0.008269686,
   0.008274689,
   0.008279707,
   0.00828474,
   0.008289787,
   0.008294849,
   0.008299925,
   0.008305016,
   0.008310121,
   0.008315241,
   0.008320375,
   0.008325524,
   0.008330686,
   0.008335864,
   0.008341055,
   0.008346261,
   0.008351481,
   0.008356715,
   0.008361964,
   0.008367226,
   0.008372503,
   0.008377794,
   0.008383099,
   0.008388418,
   0.008393752,
   0.008399099,
   0.00840446,
   0.008409835,
   0.008415224,
   0.008420627,
   0.008426044,
   0.008431475,
   0.008436919,
   0.008442378,
   0.00844785,
   0.008453336,
   0.008458835,
   0.008464349,
   0.008469876,
   0.008475416,
   0.00848097,
   0.008486538,
   0.00849212,
   0.008497715,
   0.008503323,
   0.008508945,
   0.00851458,
   0.008520229,
   0.008525891,
   0.008531567,
   0.008537256,
   0.008542958,
   0.008548674,
   0.008554402,
   0.008560144,
   0.0085659,
   0.008571668,
   0.00857745,
   0.008583245,
   0.008589052,
   0.008594873,
   0.008600707,
   0.008606554,
   0.008612414,
   0.008618288,
   0.008624173,
   0.008630072,
   0.008635984,
   0.008641909,
   0.008647846,
   0.008653797,
   0.00865976,
   0.008665736,
   0.008671724,
   0.008677726,
   0.00868374,
   0.008689766,
   0.008695806,
   0.008701858,
   0.008707922,
   0.008713999,
   0.008720089,
   0.008726191,
   0.008732305,
   0.008738432,
   0.008744572,
   0.008750724,
   0.008756888,
   0.008763064,
   0.008769253,
   0.008775454,
   0.008781668,
   0.008787893,
   0.008794131,
   0.008800381,
   0.008806644,
   0.008812918,
   0.008819205,
   0.008825503,
   0.008831814,
   0.008838136,
   0.008844471,
   0.008850818,
   0.008857176,
   0.008863547,
   0.008869929,
   0.008876324,
   0.00888273,
   0.008889148,
   0.008895578,
   0.008902019,
   0.008908472,
   0.008914938,
   0.008921414,
   0.008927903,
   0.008934403,
   0.008940915,
   0.008947438,
   0.008953973,
   0.008960519,
   0.008967077,
   0.008973647,
   0.008980227,
   0.00898682,
   0.008993424,
   0.009000039,
   0.009006665,
   0.009013303,
   0.009019952,
   0.009026613,
   0.009033285,
   0.009039968,
   0.009046662,
   0.009053367,
   0.009060084,
   0.009066812,
   0.009073551,
   0.009080301,
   0.009087062,
   0.009093834,
   0.009100617,
   0.009107411,
   0.009114216,
   0.009121032,
   0.009127859,
   0.009134697,
   0.009141546,
   0.009148405,
   0.009155276,
   0.009162157,
   0.009169049,
   0.009175952,
   0.009182865,
   0.00918979,
   0.009196725,
   0.00920367,
   0.009210626,
   0.009217593,
   0.00922457,
   0.009231558,
   0.009238557,
   0.009245566,
   0.009252585,
   0.009259615,
   0.009266655,
   0.009273706,
   0.009280767,
   0.009287839,
   0.009294921,
   0.009302013,
   0.009309116,
   0.009316228,
   0.009323352,
   0.009330485,
   0.009337628,
   0.009344782,
   0.009351946,
   0.00935912,
   0.009366304,
   0.009373498,
   0.009380702,
   0.009387916,
   0.009395141,
   0.009402375,
   0.009409619,
   0.009416874,
   0.009424138,
   0.009431412,
   0.009438696,
   0.009445989,
   0.009453293,
   0.009460606,
   0.00946793,
   0.009475263,
   0.009482605,
   0.009489958,
   0.00949732,
   0.009504692,
   0.009512073,
   0.009519464,
   0.009526865,
   0.009534275,
   0.009541695,
   0.009549125,
   0.009556564,
   0.009564012,
   0.00957147,
   0.009578937,
   0.009586414,
   0.0095939,
   0.009601396,
   0.009608901,
   0.009616415,
   0.009623939,
   0.009631472,
   0.009639014,
   0.009646566,
   0.009654126,
   0.009661696,
   0.009669275,
   0.009676863,
   0.009684461,
   0.009692067,
   0.009699683,
   0.009707308,
   0.009714942,
   0.009722584,
   0.009730236,
   0.009737897,
   0.009745567,
   0.009753246,
   0.009760934,
   0.00976863,
   0.009776336,
   0.00978405,
   0.009791773,
   0.009799505,
   0.009807246,
   0.009814996,
   0.009822755,
   0.009830522,
   0.009838298,
   0.009846082,
   0.009853876,
   0.009861678,
   0.009869488,
   0.009877307,
   0.009885135,
   0.009892972,
   0.009900817,
   0.00990867,
   0.009916532,
   0.009924403,
   0.009932282,
   0.009940169,
   0.009948065,
   0.00995597,
   0.009963882,
   0.009971804,
   0.009979733,
   0.009987671,
   0.009995617,
   0.01000357,
   0.01001153,
   0.01001951,
   0.01002748,
   0.01003547,
   0.01004347,
   0.01005147,
   0.01005948,
   0.0100675,
   0.01007553,
   0.01008357,
   0.01009161,
   0.01009967,
   0.01010773,
   0.01011579,
   0.01012387,
   0.01013196,
   0.01014005,
   0.01014815,
   0.01015626,
   0.01016437,
   0.0101725,
   0.01018063,
   0.01018877,
   0.01019692,
   0.01020507,
   0.01021324,
   0.01022141,
   0.01022959,
   0.01023777,
   0.01024597,
   0.01025417,
   0.01026238,
   0.0102706,
   0.01027882,
   0.01028706,
   0.0102953,
   0.01030354,
   0.0103118,
   0.01032006,
   0.01032833,
   0.01033661,
   0.0103449,
   0.01035319,
   0.01036149,
   0.0103698,
   0.01037812,
   0.01038644,
   0.01039477,
   0.01040311,
   0.01041145,
   0.0104198,
   0.01042816,
   0.01043653,
   0.01044491,
   0.01045329,
   0.01046168,
   0.01047007,
   0.01047848,
   0.01048689,
   0.0104953,
   0.01050373,
   0.01051216,
   0.0105206,
   0.01052905,
   0.0105375,
   0.01054596,
   0.01055443,
   0.0105629,
   0.01057139,
   0.01057987,
   0.01058837,
   0.01059687,
   0.01060538,
   0.0106139,
   0.01062242,
   0.01063095,
   0.01063949,
   0.01064803,
   0.01065659,
   0.01066514,
   0.01067371,
   0.01068228,
   0.01069086,
   0.01069944,
   0.01070804,
   0.01071663,
   0.01072524,
   0.01073385,
   0.01074247,
   0.0107511,
   0.01075973,
   0.01076837,
   0.01077701,
   0.01078567,
   0.01079432,
   0.01080299,
   0.01081166,
   0.01082034,
   0.01082903,
   0.01083772,
   0.01084642,
   0.01085512,
   0.01086383,
   0.01087255,
   0.01088127,
   0.01089,
   0.01089874,
   0.01090748,
   0.01091623,
   0.01092499,
   0.01093375,
   0.01094252,
   0.01095129,
   0.01096008,
   0.01096886,
   0.01097766,
   0.01098646,
   0.01099526,
   0.01100408,
   0.0110129,
   0.01102172,
   0.01103055,
   0.01103939,
   0.01104823,
   0.01105708,
   0.01106594,
   0.0110748,
   0.01108367,
   0.01109254,
   0.01110142,
   0.01111031,
   0.0111192,
   0.0111281,
   0.01113701,
   0.01114592,
   0.01115483,
   0.01116375,
   0.01117268,
   0.01118162,
   0.01119056,
   0.0111995,
   0.01120846,
   0.01121741,
   0.01122638,
   0.01123535,
   0.01124432,
   0.0112533,
   0.01126229,
   0.01127128,
   0.01128028,
   0.01128929,
   0.0112983,
   0.01130731,
   0.01131634,
   0.01132536,
   0.0113344,
   0.01134343,
   0.01135248,
   0.01136153,
   0.01137059,
   0.01137965,
   0.01138871,
   0.01139779,
   0.01140687,
   0.01141595,
   0.01142504,
   0.01143413,
   0.01144323,
   0.01145234,
   0.01146145,
   0.01147057,
   0.01147969,
   0.01148882,
   0.01149795,
   0.01150709,
   0.01151624,
   0.01152539,
   0.01153454,
   0.0115437,
   0.01155287,
   0.01156204,
   0.01157122,
   0.0115804,
   0.01158959,
   0.01159878,
   0.01160798,
   0.01161718,
   0.01162639,
   0.01163561,
   0.01164483,
   0.01165405,
   0.01166328,
   0.01167251,
   0.01168175,
   0.011691,
   0.01170025,
   0.01170951,
   0.01171877,
   0.01172803,
   0.01173731,
   0.01174658,
   0.01175586,
   0.01176515,
   0.01177444,
   0.01178374,
   0.01179304,
   0.01180235,
   0.01181166,
   0.01182098,
   0.0118303,
   0.01183962,
   0.01184896,
   0.01185829,
   0.01186764,
   0.01187698,
   0.01188633,
   0.01189569,
   0.01190505,
   0.01191442,
   0.01192379,
   0.01193317,
   0.01194255,
   0.01195194,
   0.01196133,
   0.01197072,
   0.01198012,
   0.01198953,
   0.01199894,
   0.01200835,
   0.01201777,
   0.0120272,
   0.01203663,
   0.01204606,
   0.0120555,
   0.01206495,
   0.01207439,
   0.01208385,
   0.0120933,
   0.01210277,
   0.01211223,
   0.01212171,
   0.01213118,
   0.01214066,
   0.01215015,
   0.01215964,
   0.01216913,
   0.01217863,
   0.01218814,
   0.01219765,
   0.01220716,
   0.01221668,
   0.0122262,
   0.01223573,
   0.01224526,
   0.0122548,
   0.01226434,
   0.01227388,
   0.01228343,
   0.01229298,
   0.01230254,
   0.01231211,
   0.01232167,
   0.01233125,
   0.01234082,
   0.0123504,
   0.01235999,
   0.01236958,
   0.01237917,
   0.01238877,
   0.01239837,
   0.01240798,
   0.01241759,
   0.0124272,
   0.01243682,
   0.01244645,
   0.01245608,
   0.01246571,
   0.01247535,
   0.01248499,
   0.01249463,
   0.01250428,
   0.01251394,
   0.0125236,
   0.01253326,
   0.01254293,
   0.0125526,
   0.01256227,
   0.01257195};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_hadpi_8tev_errorband_fx1008,f_fsfd_hadpi_8tev_errorband_fy1008,f_fsfd_hadpi_8tev_errorband_fex1008,f_fsfd_hadpi_8tev_errorband_fey1008);
   gre->SetName("f_fsfd_hadpi_8tev_errorband");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_hadpi_8tev_errorband1008 = new TH1F("Graph_f_fsfd_hadpi_8tev_errorband1008","Graph",1000,0,49.4505);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetMinimum(0.2439323);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetMaximum(0.2897849);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetDirectory(0);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetStats(0);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetLineWidth(2);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetMarkerStyle(20);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_hadpi_8tev_errorband1008);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_hadpi_8tev13 = new TF1("f_fsfd_hadpi_8tev","[3]*[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   f_fsfd_hadpi_8tev13->SetFillColor(1);
   f_fsfd_hadpi_8tev13->SetFillStyle(0);
   f_fsfd_hadpi_8tev13->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_hadpi_8tev13->SetLineColor(ci);
   f_fsfd_hadpi_8tev13->SetLineWidth(2);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetNdivisions(505);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetLabelFont(132);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetTitleFont(132);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetLabelFont(132);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetTitleFont(132);
   f_fsfd_hadpi_8tev13->SetParameter(0,0.2401402);
   f_fsfd_hadpi_8tev13->SetParError(0,0.007724151);
   f_fsfd_hadpi_8tev13->SetParLimits(0,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(1,-0.0003426638);
   f_fsfd_hadpi_8tev13->SetParError(1,0.0002316624);
   f_fsfd_hadpi_8tev13->SetParLimits(1,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(2,1.081767);
   f_fsfd_hadpi_8tev13->SetParError(2,0.03231631);
   f_fsfd_hadpi_8tev13->SetParLimits(2,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(3,1.070805);
   f_fsfd_hadpi_8tev13->SetParError(3,0.02987909);
   f_fsfd_hadpi_8tev13->SetParLimits(3,0,0);
   f_fsfd_hadpi_8tev13->Draw("SAME");
   
   Double_t Graph0_fx3017[1] = {
   4.85};
   Double_t Graph0_fy3017[1] = {
   0.2812798};
   Double_t Graph0_felx3017[1] = {
   2.8};
   Double_t Graph0_fely3017[1] = {
   0.004704096};
   Double_t Graph0_fehx3017[1] = {
   2.8};
   Double_t Graph0_fehy3017[1] = {
   0.004704096};
   grae = new TGraphAsymmErrors(1,Graph0_fx3017,Graph0_fy3017,Graph0_felx3017,Graph0_fehx3017,Graph0_fely3017,Graph0_fehy3017);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030163017 = new TH1F("Graph_Graph_Graph030163017","Graph",100,0,45);
   Graph_Graph_Graph030163017->SetMinimum(0.2);
   Graph_Graph_Graph030163017->SetMaximum(0.36);
   Graph_Graph_Graph030163017->SetDirectory(0);
   Graph_Graph_Graph030163017->SetStats(0);
   Graph_Graph_Graph030163017->SetLineWidth(2);
   Graph_Graph_Graph030163017->SetMarkerStyle(20);
   Graph_Graph_Graph030163017->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030163017->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030163017->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030163017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030163017->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030163017->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030163017->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030163017->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030163017->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030163017->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030163017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030163017->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030163017->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030163017->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030163017->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030163017->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030163017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030163017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030163017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030163017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030163017);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#pi}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_hadpi_8tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_rhad128->Modified();
   c_p_rhad128->cd();
   c_p_rhad128->SetSelected(c_p_rhad128);
}


==> figs/Fig1i.C <==
void linear_vslopes_vintercs_rhad12_13tev_paper()
{
//=========Macro generated from canvas: c_p_rhad1213/c_p_rhad1213
//=========  (Tue Mar  9 14:59:55 2021) by ROOT version 6.22/02
   TCanvas *c_p_rhad1213 = new TCanvas("c_p_rhad1213", "c_p_rhad1213",455,519,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_rhad1213->SetHighLightColor(2);
   c_p_rhad1213->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_rhad1213->SetFillColor(0);
   c_p_rhad1213->SetBorderMode(0);
   c_p_rhad1213->SetBorderSize(2);
   c_p_rhad1213->SetTickx(1);
   c_p_rhad1213->SetTicky(1);
   c_p_rhad1213->SetLeftMargin(0.18);
   c_p_rhad1213->SetRightMargin(0.01);
   c_p_rhad1213->SetTopMargin(0.03);
   c_p_rhad1213->SetBottomMargin(0.19);
   c_p_rhad1213->SetFrameLineWidth(2);
   c_p_rhad1213->SetFrameBorderMode(0);
   c_p_rhad1213->SetFrameLineWidth(2);
   c_p_rhad1213->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3018[1] = {
   5.1};
   Double_t Graph0_fy3018[1] = {
   0.2909791};
   Double_t Graph0_felx3018[1] = {
   2.8};
   Double_t Graph0_fely3018[1] = {
   0.004701701};
   Double_t Graph0_fehx3018[1] = {
   2.8};
   Double_t Graph0_fehy3018[1] = {
   0.004701701};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3018,Graph0_fy3018,Graph0_felx3018,Graph0_fehx3018,Graph0_fely3018,Graph0_fehy3018);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03018 = new TH1F("Graph_Graph03018","Graph",100,0,45);
   Graph_Graph03018->SetMinimum(0.2);
   Graph_Graph03018->SetMaximum(0.36);
   Graph_Graph03018->SetDirectory(0);
   Graph_Graph03018->SetStats(0);
   Graph_Graph03018->SetLineWidth(2);
   Graph_Graph03018->SetMarkerStyle(20);
   Graph_Graph03018->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03018->GetXaxis()->SetNdivisions(505);
   Graph_Graph03018->GetXaxis()->SetLabelFont(132);
   Graph_Graph03018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03018->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03018->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03018->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03018->GetXaxis()->SetTitleFont(132);
   Graph_Graph03018->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03018->GetYaxis()->SetLabelFont(132);
   Graph_Graph03018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03018->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03018->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03018->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03018->GetYaxis()->SetTitleFont(132);
   Graph_Graph03018->GetZaxis()->SetLabelFont(132);
   Graph_Graph03018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03018);
   
   grae->Draw("ap");
   
   Double_t f_fsfd_hadpi_13tev_errorband_fx1009[1000] = {
   1e-05,
   0.04500999,
   0.09000998,
   0.13501,
   0.18001,
   0.2250099,
   0.2700099,
   0.3150099,
   0.3600099,
   0.4050099,
   0.4500099,
   0.4950099,
   0.5400099,
   0.5850099,
   0.6300099,
   0.6750098,
   0.7200098,
   0.7650098,
   0.8100098,
   0.8550098,
   0.9000098,
   0.9450098,
   0.9900098,
   1.03501,
   1.08001,
   1.12501,
   1.17001,
   1.21501,
   1.26001,
   1.30501,
   1.35001,
   1.39501,
   1.44001,
   1.48501,
   1.53001,
   1.57501,
   1.62001,
   1.66501,
   1.71001,
   1.75501,
   1.80001,
   1.84501,
   1.89001,
   1.93501,
   1.98001,
   2.02501,
   2.07001,
   2.11501,
   2.16001,
   2.20501,
   2.250009,
   2.295009,
   2.340009,
   2.385009,
   2.430009,
   2.475009,
   2.520009,
   2.565009,
   2.610009,
   2.655009,
   2.700009,
   2.745009,
   2.790009,
   2.835009,
   2.880009,
   2.925009,
   2.970009,
   3.015009,
   3.060009,
   3.105009,
   3.150009,
   3.195009,
   3.240009,
   3.285009,
   3.330009,
   3.375009,
   3.420009,
   3.465009,
   3.510009,
   3.555009,
   3.600009,
   3.645009,
   3.690009,
   3.735009,
   3.780009,
   3.825009,
   3.870009,
   3.915009,
   3.960009,
   4.005009,
   4.050009,
   4.095009,
   4.140009,
   4.185009,
   4.230009,
   4.275009,
   4.320009,
   4.365009,
   4.410009,
   4.455009,
   4.500009,
   4.545009,
   4.590009,
   4.635009,
   4.680009,
   4.725009,
   4.770009,
   4.815009,
   4.860009,
   4.905009,
   4.950009,
   4.995009,
   5.040009,
   5.085009,
   5.130009,
   5.175009,
   5.220009,
   5.265009,
   5.310009,
   5.355009,
   5.400009,
   5.445009,
   5.490009,
   5.535009,
   5.580009,
   5.625009,
   5.670009,
   5.715009,
   5.760009,
   5.805009,
   5.850009,
   5.895009,
   5.940009,
   5.985009,
   6.030009,
   6.075009,
   6.120009,
   6.165009,
   6.210009,
   6.255009,
   6.300009,
   6.345009,
   6.390009,
   6.435009,
   6.480009,
   6.525009,
   6.570009,
   6.615009,
   6.660009,
   6.705009,
   6.750008,
   6.795008,
   6.840008,
   6.885008,
   6.930008,
   6.975008,
   7.020008,
   7.065008,
   7.110008,
   7.155008,
   7.200008,
   7.245008,
   7.290008,
   7.335008,
   7.380008,
   7.425008,
   7.470008,
   7.515008,
   7.560008,
   7.605008,
   7.650008,
   7.695008,
   7.740008,
   7.785008,
   7.830008,
   7.875008,
   7.920008,
   7.965008,
   8.010008,
   8.055008,
   8.100008,
   8.145008,
   8.190008,
   8.235008,
   8.280008,
   8.325008,
   8.370008,
   8.415008,
   8.460008,
   8.505008,
   8.550008,
   8.595008,
   8.640008,
   8.685008,
   8.730008,
   8.775008,
   8.820008,
   8.865008,
   8.910008,
   8.955008,
   9.000008,
   9.045008,
   9.090008,
   9.135008,
   9.180008,
   9.225008,
   9.270008,
   9.315008,
   9.360008,
   9.405008,
   9.450008,
   9.495008,
   9.540008,
   9.585008,
   9.630008,
   9.675008,
   9.720008,
   9.765008,
   9.810008,
   9.855008,
   9.900008,
   9.945008,
   9.990008,
   10.03501,
   10.08001,
   10.12501,
   10.17001,
   10.21501,
   10.26001,
   10.30501,
   10.35001,
   10.39501,
   10.44001,
   10.48501,
   10.53001,
   10.57501,
   10.62001,
   10.66501,
   10.71001,
   10.75501,
   10.80001,
   10.84501,
   10.89001,
   10.93501,
   10.98001,
   11.02501,
   11.07001,
   11.11501,
   11.16001,
   11.20501,
   11.25001,
   11.29501,
   11.34001,
   11.38501,
   11.43001,
   11.47501,
   11.52001,
   11.56501,
   11.61001,
   11.65501,
   11.70001,
   11.74501,
   11.79001,
   11.83501,
   11.88001,
   11.92501,
   11.97001,
   12.01501,
   12.06001,
   12.10501,
   12.15001,
   12.19501,
   12.24001,
   12.28501,
   12.33001,
   12.37501,
   12.42001,
   12.46501,
   12.51001,
   12.55501,
   12.60001,
   12.64501,
   12.69001,
   12.73501,
   12.78001,
   12.82501,
   12.87001,
   12.91501,
   12.96001,
   13.00501,
   13.05001,
   13.09501,
   13.14001,
   13.18501,
   13.23001,
   13.27501,
   13.32001,
   13.36501,
   13.41001,
   13.45501,
   13.50001,
   13.54501,
   13.59001,
   13.63501,
   13.68001,
   13.72501,
   13.77001,
   13.81501,
   13.86001,
   13.90501,
   13.95001,
   13.99501,
   14.04001,
   14.08501,
   14.13001,
   14.17501,
   14.22001,
   14.26501,
   14.31001,
   14.35501,
   14.40001,
   14.44501,
   14.49001,
   14.53501,
   14.58001,
   14.62501,
   14.67001,
   14.71501,
   14.76001,
   14.80501,
   14.85001,
   14.89501,
   14.94001,
   14.98501,
   15.03001,
   15.07501,
   15.12001,
   15.16501,
   15.21001,
   15.25501,
   15.30001,
   15.34501,
   15.39001,
   15.43501,
   15.48001,
   15.52501,
   15.57001,
   15.61501,
   15.66001,
   15.70501,
   15.75001,
   15.79501,
   15.84001,
   15.88501,
   15.93001,
   15.97501,
   16.02001,
   16.06501,
   16.11001,
   16.15501,
   16.20001,
   16.24501,
   16.29001,
   16.33501,
   16.38001,
   16.42501,
   16.47001,
   16.51501,
   16.56001,
   16.60501,
   16.65001,
   16.69501,
   16.74001,
   16.78501,
   16.83001,
   16.87501,
   16.92001,
   16.96501,
   17.01001,
   17.05501,
   17.10001,
   17.14501,
   17.19001,
   17.23501,
   17.28001,
   17.32501,
   17.37001,
   17.41501,
   17.46001,
   17.50501,
   17.55001,
   17.59501,
   17.64001,
   17.68501,
   17.73001,
   17.77501,
   17.82001,
   17.86501,
   17.91001,
   17.95501,
   18.00001,
   18.04501,
   18.09001,
   18.13501,
   18.18001,
   18.22501,
   18.27001,
   18.31501,
   18.36001,
   18.40501,
   18.45001,
   18.49501,
   18.54001,
   18.58501,
   18.63001,
   18.67501,
   18.72001,
   18.76501,
   18.81001,
   18.85501,
   18.90001,
   18.94501,
   18.99001,
   19.03501,
   19.08001,
   19.12501,
   19.17001,
   19.21501,
   19.26001,
   19.30501,
   19.35001,
   19.39501,
   19.44001,
   19.48501,
   19.53001,
   19.57501,
   19.62001,
   19.66501,
   19.71001,
   19.75501,
   19.80001,
   19.84501,
   19.89001,
   19.93501,
   19.98001,
   20.02501,
   20.07001,
   20.11501,
   20.16001,
   20.20501,
   20.25001,
   20.29501,
   20.34001,
   20.38501,
   20.43001,
   20.47501,
   20.52001,
   20.56501,
   20.61001,
   20.65501,
   20.70001,
   20.74501,
   20.79001,
   20.83501,
   20.88001,
   20.92501,
   20.97001,
   21.01501,
   21.06001,
   21.10501,
   21.15001,
   21.19501,
   21.24001,
   21.28501,
   21.33001,
   21.37501,
   21.42001,
   21.46501,
   21.51001,
   21.55501,
   21.60001,
   21.64501,
   21.69001,
   21.73501,
   21.78001,
   21.82501,
   21.87001,
   21.91501,
   21.96001,
   22.00501,
   22.05001,
   22.09501,
   22.14001,
   22.18501,
   22.23001,
   22.27501,
   22.32001,
   22.36501,
   22.41001,
   22.45501,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_hadpi_13tev_errorband_fy1009[1000] = {
   0.3044412,
   0.3043497,
   0.3042581,
   0.3041666,
   0.304075,
   0.3039835,
   0.303892,
   0.3038004,
   0.3037089,
   0.3036173,
   0.3035258,
   0.3034343,
   0.3033427,
   0.3032512,
   0.3031596,
   0.3030681,
   0.3029765,
   0.302885,
   0.3027935,
   0.3027019,
   0.3026104,
   0.3025188,
   0.3024273,
   0.3023357,
   0.3022442,
   0.3021527,
   0.3020611,
   0.3019696,
   0.301878,
   0.3017865,
   0.3016949,
   0.3016034,
   0.3015119,
   0.3014203,
   0.3013288,
   0.3012372,
   0.3011457,
   0.3010541,
   0.3009626,
   0.3008711,
   0.3007795,
   0.300688,
   0.3005964,
   0.3005049,
   0.3004133,
   0.3003218,
   0.3002303,
   0.3001387,
   0.3000472,
   0.2999556,
   0.2998641,
   0.2997726,
   0.299681,
   0.2995895,
   0.2994979,
   0.2994064,
   0.2993148,
   0.2992233,
   0.2991318,
   0.2990402,
   0.2989487,
   0.2988571,
   0.2987656,
   0.298674,
   0.2985825,
   0.298491,
   0.2983994,
   0.2983079,
   0.2982163,
   0.2981248,
   0.2980332,
   0.2979417,
   0.2978502,
   0.2977586,
   0.2976671,
   0.2975755,
   0.297484,
   0.2973924,
   0.2973009,
   0.2972094,
   0.2971178,
   0.2970263,
   0.2969347,
   0.2968432,
   0.2967516,
   0.2966601,
   0.2965686,
   0.296477,
   0.2963855,
   0.2962939,
   0.2962024,
   0.2961108,
   0.2960193,
   0.2959278,
   0.2958362,
   0.2957447,
   0.2956531,
   0.2955616,
   0.2954701,
   0.2953785,
   0.295287,
   0.2951954,
   0.2951039,
   0.2950123,
   0.2949208,
   0.2948293,
   0.2947377,
   0.2946462,
   0.2945546,
   0.2944631,
   0.2943715,
   0.29428,
   0.2941885,
   0.2940969,
   0.2940054,
   0.2939138,
   0.2938223,
   0.2937307,
   0.2936392,
   0.2935477,
   0.2934561,
   0.2933646,
   0.293273,
   0.2931815,
   0.2930899,
   0.2929984,
   0.2929069,
   0.2928153,
   0.2927238,
   0.2926322,
   0.2925407,
   0.2924491,
   0.2923576,
   0.2922661,
   0.2921745,
   0.292083,
   0.2919914,
   0.2918999,
   0.2918084,
   0.2917168,
   0.2916253,
   0.2915337,
   0.2914422,
   0.2913506,
   0.2912591,
   0.2911676,
   0.291076,
   0.2909845,
   0.2908929,
   0.2908014,
   0.2907098,
   0.2906183,
   0.2905268,
   0.2904352,
   0.2903437,
   0.2902521,
   0.2901606,
   0.290069,
   0.2899775,
   0.289886,
   0.2897944,
   0.2897029,
   0.2896113,
   0.2895198,
   0.2894282,
   0.2893367,
   0.2892452,
   0.2891536,
   0.2890621,
   0.2889705,
   0.288879,
   0.2887874,
   0.2886959,
   0.2886044,
   0.2885128,
   0.2884213,
   0.2883297,
   0.2882382,
   0.2881467,
   0.2880551,
   0.2879636,
   0.287872,
   0.2877805,
   0.2876889,
   0.2875974,
   0.2875059,
   0.2874143,
   0.2873228,
   0.2872312,
   0.2871397,
   0.2870481,
   0.2869566,
   0.2868651,
   0.2867735,
   0.286682,
   0.2865904,
   0.2864989,
   0.2864073,
   0.2863158,
   0.2862243,
   0.2861327,
   0.2860412,
   0.2859496,
   0.2858581,
   0.2857665,
   0.285675,
   0.2855835,
   0.2854919,
   0.2854004,
   0.2853088,
   0.2852173,
   0.2851257,
   0.2850342,
   0.2849427,
   0.2848511,
   0.2847596,
   0.284668,
   0.2845765,
   0.2844849,
   0.2843934,
   0.2843019,
   0.2842103,
   0.2841188,
   0.2840272,
   0.2839357,
   0.2838442,
   0.2837526,
   0.2836611,
   0.2835695,
   0.283478,
   0.2833864,
   0.2832949,
   0.2832034,
   0.2831118,
   0.2830203,
   0.2829287,
   0.2828372,
   0.2827456,
   0.2826541,
   0.2825626,
   0.282471,
   0.2823795,
   0.2822879,
   0.2821964,
   0.2821048,
   0.2820133,
   0.2819218,
   0.2818302,
   0.2817387,
   0.2816471,
   0.2815556,
   0.281464,
   0.2813725,
   0.281281,
   0.2811894,
   0.2810979,
   0.2810063,
   0.2809148,
   0.2808232,
   0.2807317,
   0.2806402,
   0.2805486,
   0.2804571,
   0.2803655,
   0.280274,
   0.2801825,
   0.2800909,
   0.2799994,
   0.2799078,
   0.2798163,
   0.2797247,
   0.2796332,
   0.2795417,
   0.2794501,
   0.2793586,
   0.279267,
   0.2791755,
   0.2790839,
   0.2789924,
   0.2789009,
   0.2788093,
   0.2787178,
   0.2786262,
   0.2785347,
   0.2784431,
   0.2783516,
   0.2782601,
   0.2781685,
   0.278077,
   0.2779854,
   0.2778939,
   0.2778023,
   0.2777108,
   0.2776193,
   0.2775277,
   0.2774362,
   0.2773446,
   0.2772531,
   0.2771615,
   0.27707,
   0.2769785,
   0.2768869,
   0.2767954,
   0.2767038,
   0.2766123,
   0.2765208,
   0.2764292,
   0.2763377,
   0.2762461,
   0.2761546,
   0.276063,
   0.2759715,
   0.27588,
   0.2757884,
   0.2756969,
   0.2756053,
   0.2755138,
   0.2754222,
   0.2753307,
   0.2752392,
   0.2751476,
   0.2750561,
   0.2749645,
   0.274873,
   0.2747814,
   0.2746899,
   0.2745984,
   0.2745068,
   0.2744153,
   0.2743237,
   0.2742322,
   0.2741406,
   0.2740491,
   0.2739576,
   0.273866,
   0.2737745,
   0.2736829,
   0.2735914,
   0.2734998,
   0.2734083,
   0.2733168,
   0.2732252,
   0.2731337,
   0.2730421,
   0.2729506,
   0.272859,
   0.2727675,
   0.272676,
   0.2725844,
   0.2724929,
   0.2724013,
   0.2723098,
   0.2722183,
   0.2721267,
   0.2720352,
   0.2719436,
   0.2718521,
   0.2717605,
   0.271669,
   0.2715775,
   0.2714859,
   0.2713944,
   0.2713028,
   0.2712113,
   0.2711197,
   0.2710282,
   0.2709367,
   0.2708451,
   0.2707536,
   0.270662,
   0.2705705,
   0.2704789,
   0.2703874,
   0.2702959,
   0.2702043,
   0.2701128,
   0.2700212,
   0.2699297,
   0.2698381,
   0.2697466,
   0.2696551,
   0.2695635,
   0.269472,
   0.2693804,
   0.2692889,
   0.2691973,
   0.2691058,
   0.2690143,
   0.2689227,
   0.2688312,
   0.2687396,
   0.2686481,
   0.2685566,
   0.268465,
   0.2683735,
   0.2682819,
   0.2681904,
   0.2680988,
   0.2680073,
   0.2679158,
   0.2678242,
   0.2677327,
   0.2676411,
   0.2675496,
   0.267458,
   0.2673665,
   0.267275,
   0.2671834,
   0.2670919,
   0.2670003,
   0.2669088,
   0.2668172,
   0.2667257,
   0.2666342,
   0.2665426,
   0.2664511,
   0.2663595,
   0.266268,
   0.2661764,
   0.2660849,
   0.2659934,
   0.2659018,
   0.2658103,
   0.2657187,
   0.2656272,
   0.2655356,
   0.2654441,
   0.2653526,
   0.265261,
   0.2651695,
   0.2650779,
   0.2649864,
   0.2648949,
   0.2648033,
   0.2647118,
   0.2646202,
   0.2645287,
   0.2644371,
   0.2643456,
   0.2642541,
   0.2641625,
   0.264071,
   0.2639794,
   0.2638879,
   0.2637963,
   0.2637048,
   0.2636133,
   0.2635217,
   0.2634302,
   0.2633386,
   0.2632471,
   0.2631555,
   0.263064,
   0.2629725,
   0.2628809,
   0.2627894,
   0.2626978,
   0.2626063,
   0.2625147,
   0.2624232,
   0.2623317,
   0.2622401,
   0.2621486,
   0.262057,
   0.2619655,
   0.2618739,
   0.2617824,
   0.2616909,
   0.2615993,
   0.2615078,
   0.2614162,
   0.2613247,
   0.2612331,
   0.2611416,
   0.2610501,
   0.2609585,
   0.260867,
   0.2607754,
   0.2606839,
   0.2605924,
   0.2605008,
   0.2604093,
   0.2603177,
   0.2602262,
   0.2601346,
   0.2600431,
   0.2599516,
   0.25986,
   0.2597685,
   0.2596769,
   0.2595854,
   0.2594938,
   0.2594023,
   0.2593108,
   0.2592192,
   0.2591277,
   0.2590361,
   0.2589446,
   0.258853,
   0.2587615,
   0.25867,
   0.2585784,
   0.2584869,
   0.2583953,
   0.2583038,
   0.2582122,
   0.2581207,
   0.2580292,
   0.2579376,
   0.2578461,
   0.2577545,
   0.257663,
   0.2575714,
   0.2574799,
   0.2573884,
   0.2572968,
   0.2572053,
   0.2571137,
   0.2570222,
   0.2569307,
   0.2568391,
   0.2567476,
   0.256656,
   0.2565645,
   0.2564729,
   0.2563814,
   0.2562899,
   0.2561983,
   0.2561068,
   0.2560152,
   0.2559237,
   0.2558321,
   0.2557406,
   0.2556491,
   0.2555575,
   0.255466,
   0.2553744,
   0.2552829,
   0.2551913,
   0.2550998,
   0.2550083,
   0.2549167,
   0.2548252,
   0.2547336,
   0.2546421,
   0.2545505,
   0.254459,
   0.2543675,
   0.2542759,
   0.2541844,
   0.2540928,
   0.2540013,
   0.2539097,
   0.2538182,
   0.2537267,
   0.2536351,
   0.2535436,
   0.253452,
   0.2533605,
   0.253269,
   0.2531774,
   0.2530859,
   0.2529943,
   0.2529028,
   0.2528112,
   0.2527197,
   0.2526282,
   0.2525366,
   0.2524451,
   0.2523535,
   0.252262,
   0.2521704,
   0.2520789,
   0.2519874,
   0.2518958,
   0.2518043,
   0.2517127,
   0.2516212,
   0.2515296,
   0.2514381,
   0.2513466,
   0.251255,
   0.2511635,
   0.2510719,
   0.2509804,
   0.2508888,
   0.2507973,
   0.2507058,
   0.2506142,
   0.2505227,
   0.2504311,
   0.2503396,
   0.250248,
   0.2501565,
   0.250065,
   0.2499734,
   0.2498819,
   0.2497903,
   0.2496988,
   0.2496072,
   0.2495157,
   0.2494242,
   0.2493326,
   0.2492411,
   0.2491495,
   0.249058,
   0.2489665,
   0.2488749,
   0.2487834,
   0.2486918,
   0.2486003,
   0.2485087,
   0.2484172,
   0.2483257,
   0.2482341,
   0.2481426,
   0.248051,
   0.2479595,
   0.2478679,
   0.2477764,
   0.2476849,
   0.2475933,
   0.2475018,
   0.2474102,
   0.2473187,
   0.2472271,
   0.2471356,
   0.2470441,
   0.2469525,
   0.246861,
   0.2467694,
   0.2466779,
   0.2465863,
   0.2464948,
   0.2464033,
   0.2463117,
   0.2462202,
   0.2461286,
   0.2460371,
   0.2459455,
   0.245854,
   0.2457625,
   0.2456709,
   0.2455794,
   0.2454878,
   0.2453963,
   0.2453048,
   0.2452132,
   0.2451217,
   0.2450301,
   0.2449386,
   0.244847,
   0.2447555,
   0.244664,
   0.2445724,
   0.2444809,
   0.2443893,
   0.2442978,
   0.2442062,
   0.2441147,
   0.2440232,
   0.2439316,
   0.2438401,
   0.2437485,
   0.243657,
   0.2435654,
   0.2434739,
   0.2433824,
   0.2432908,
   0.2431993,
   0.2431077,
   0.2430162,
   0.2429246,
   0.2428331,
   0.2427416,
   0.24265,
   0.2425585,
   0.2424669,
   0.2423754,
   0.2422838,
   0.2421923,
   0.2421008,
   0.2420092,
   0.2419177,
   0.2418261,
   0.2417346,
   0.2416431,
   0.2415515,
   0.24146,
   0.2413684,
   0.2412769,
   0.2411853,
   0.2410938,
   0.2410023,
   0.2409107,
   0.2408192,
   0.2407276,
   0.2406361,
   0.2405445,
   0.240453,
   0.2403615,
   0.2402699,
   0.2401784,
   0.2400868,
   0.2399953,
   0.2399037,
   0.2398122,
   0.2397207,
   0.2396291,
   0.2395376,
   0.239446,
   0.2393545,
   0.2392629,
   0.2391714,
   0.2390799,
   0.2389883,
   0.2388968,
   0.2388052,
   0.2387137,
   0.2386221,
   0.2385306,
   0.2384391,
   0.2383475,
   0.238256,
   0.2381644,
   0.2380729,
   0.2379813,
   0.2378898,
   0.2377983,
   0.2377067,
   0.2376152,
   0.2375236,
   0.2374321,
   0.2373406,
   0.237249,
   0.2371575,
   0.2370659,
   0.2369744,
   0.2368828,
   0.2367913,
   0.2366998,
   0.2366082,
   0.2365167,
   0.2364251,
   0.2363336,
   0.236242,
   0.2361505,
   0.236059,
   0.2359674,
   0.2358759,
   0.2357843,
   0.2356928,
   0.2356012,
   0.2355097,
   0.2354182,
   0.2353266,
   0.2352351,
   0.2351435,
   0.235052,
   0.2349604,
   0.2348689,
   0.2347774,
   0.2346858,
   0.2345943,
   0.2345027,
   0.2344112,
   0.2343196,
   0.2342281,
   0.2341366,
   0.234045,
   0.2339535,
   0.2338619,
   0.2337704,
   0.2336789,
   0.2335873,
   0.2334958,
   0.2334042,
   0.2333127,
   0.2332211,
   0.2331296,
   0.2330381,
   0.2329465,
   0.232855,
   0.2327634,
   0.2326719,
   0.2325803,
   0.2324888,
   0.2323973,
   0.2323057,
   0.2322142,
   0.2321226,
   0.2320311,
   0.2319395,
   0.231848,
   0.2317565,
   0.2316649,
   0.2315734,
   0.2314818,
   0.2313903,
   0.2312987,
   0.2312072,
   0.2311157,
   0.2310241,
   0.2309326,
   0.230841,
   0.2307495,
   0.2306579,
   0.2305664,
   0.2304749,
   0.2303833,
   0.2302918,
   0.2302002,
   0.2301087,
   0.2300172,
   0.2299256,
   0.2298341,
   0.2297425,
   0.229651,
   0.2295594,
   0.2294679,
   0.2293764,
   0.2292848,
   0.2291933,
   0.2291017,
   0.2290102,
   0.2289186,
   0.2288271,
   0.2287356,
   0.228644,
   0.2285525,
   0.2284609,
   0.2283694,
   0.2282778,
   0.2281863,
   0.2280948,
   0.2280032,
   0.2279117,
   0.2278201,
   0.2277286,
   0.227637,
   0.2275455,
   0.227454,
   0.2273624,
   0.2272709,
   0.2271793,
   0.2270878,
   0.2269962,
   0.2269047,
   0.2268132,
   0.2267216,
   0.2266301,
   0.2265385,
   0.226447,
   0.2263554,
   0.2262639,
   0.2261724,
   0.2260808,
   0.2259893,
   0.2258977,
   0.2258062,
   0.2257147,
   0.2256231,
   0.2255316,
   0.22544,
   0.2253485,
   0.2252569,
   0.2251654,
   0.2250739,
   0.2249823,
   0.2248908,
   0.2247992,
   0.2247077,
   0.2246161,
   0.2245246,
   0.2244331,
   0.2243415,
   0.22425,
   0.2241584,
   0.2240669,
   0.2239753,
   0.2238838,
   0.2237923,
   0.2237007,
   0.2236092,
   0.2235176,
   0.2234261,
   0.2233345,
   0.223243,
   0.2231515,
   0.2230599,
   0.2229684,
   0.2228768,
   0.2227853,
   0.2226937,
   0.2226022,
   0.2225107,
   0.2224191,
   0.2223276,
   0.222236,
   0.2221445,
   0.222053,
   0.2219614,
   0.2218699,
   0.2217783,
   0.2216868,
   0.2215952,
   0.2215037,
   0.2214122,
   0.2213206,
   0.2212291,
   0.2211375,
   0.221046,
   0.2209544,
   0.2208629,
   0.2207714,
   0.2206798,
   0.2205883,
   0.2204967,
   0.2204052,
   0.2203136,
   0.2202221,
   0.2201306,
   0.220039,
   0.2199475,
   0.2198559,
   0.2197644,
   0.2196728,
   0.2195813,
   0.2194898,
   0.2193982,
   0.2193067,
   0.2192151,
   0.2191236,
   0.219032,
   0.2189405,
   0.218849,
   0.2187574,
   0.2186659,
   0.2185743,
   0.2184828,
   0.2183913,
   0.2182997,
   0.2182082,
   0.2181166,
   0.2180251,
   0.2179335,
   0.217842,
   0.2177505,
   0.2176589,
   0.2175674,
   0.2174758,
   0.2173843,
   0.2172927,
   0.2172012,
   0.2171097,
   0.2170181,
   0.2169266,
   0.216835,
   0.2167435,
   0.2166519,
   0.2165604,
   0.2164689,
   0.2163773,
   0.2162858,
   0.2161942,
   0.2161027,
   0.2160111,
   0.2159196,
   0.2158281,
   0.2157365,
   0.215645,
   0.2155534,
   0.2154619,
   0.2153703,
   0.2152788,
   0.2151873,
   0.2150957,
   0.2150042,
   0.2149126,
   0.2148211,
   0.2147295,
   0.214638,
   0.2145465,
   0.2144549,
   0.2143634,
   0.2142718,
   0.2141803,
   0.2140888,
   0.2139972,
   0.2139057,
   0.2138141,
   0.2137226,
   0.213631,
   0.2135395,
   0.213448,
   0.2133564,
   0.2132649,
   0.2131733,
   0.2130818,
   0.2129902};
   Double_t f_fsfd_hadpi_13tev_errorband_fex1009[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_hadpi_13tev_errorband_fey1009[1000] = {
   0.008441313,
   0.008436989,
   0.008432675,
   0.008428372,
   0.00842408,
   0.008419799,
   0.008415528,
   0.008411268,
   0.00840702,
   0.008402781,
   0.008398554,
   0.008394338,
   0.008390133,
   0.008385938,
   0.008381755,
   0.008377582,
   0.00837342,
   0.00836927,
   0.00836513,
   0.008361001,
   0.008356884,
   0.008352777,
   0.008348682,
   0.008344597,
   0.008340524,
   0.008336462,
   0.008332411,
   0.008328371,
   0.008324342,
   0.008320324,
   0.008316318,
   0.008312323,
   0.008308339,
   0.008304366,
   0.008300404,
   0.008296454,
   0.008292515,
   0.008288588,
   0.008284671,
   0.008280766,
   0.008276873,
   0.008272991,
   0.00826912,
   0.00826526,
   0.008261412,
   0.008257576,
   0.008253751,
   0.008249937,
   0.008246135,
   0.008242344,
   0.008238565,
   0.008234797,
   0.008231041,
   0.008227296,
   0.008223563,
   0.008219842,
   0.008216132,
   0.008212434,
   0.008208748,
   0.008205073,
   0.008201409,
   0.008197758,
   0.008194118,
   0.00819049,
   0.008186874,
   0.008183269,
   0.008179676,
   0.008176095,
   0.008172526,
   0.008168968,
   0.008165423,
   0.008161889,
   0.008158367,
   0.008154857,
   0.008151359,
   0.008147873,
   0.008144398,
   0.008140936,
   0.008137485,
   0.008134047,
   0.00813062,
   0.008127206,
   0.008123803,
   0.008120413,
   0.008117034,
   0.008113668,
   0.008110313,
   0.008106971,
   0.008103641,
   0.008100323,
   0.008097017,
   0.008093723,
   0.008090442,
   0.008087172,
   0.008083915,
   0.00808067,
   0.008077437,
   0.008074216,
   0.008071008,
   0.008067812,
   0.008064628,
   0.008061457,
   0.008058297,
   0.008055151,
   0.008052016,
   0.008048894,
   0.008045784,
   0.008042686,
   0.008039601,
   0.008036529,
   0.008033468,
   0.008030421,
   0.008027385,
   0.008024362,
   0.008021352,
   0.008018354,
   0.008015369,
   0.008012396,
   0.008009435,
   0.008006487,
   0.008003552,
   0.008000629,
   0.007997719,
   0.007994822,
   0.007991937,
   0.007989065,
   0.007986205,
   0.007983358,
   0.007980524,
   0.007977702,
   0.007974893,
   0.007972097,
   0.007969314,
   0.007966543,
   0.007963785,
   0.00796104,
   0.007958307,
   0.007955587,
   0.007952881,
   0.007950187,
   0.007947505,
   0.007944837,
   0.007942181,
   0.007939539,
   0.007936909,
   0.007934292,
   0.007931688,
   0.007929097,
   0.007926519,
   0.007923954,
   0.007921402,
   0.007918862,
   0.007916336,
   0.007913823,
   0.007911323,
   0.007908835,
   0.007906361,
   0.0079039,
   0.007901452,
   0.007899017,
   0.007896595,
   0.007894186,
   0.00789179,
   0.007889408,
   0.007887038,
   0.007884682,
   0.007882339,
   0.007880008,
   0.007877692,
   0.007875388,
   0.007873097,
   0.00787082,
   0.007868556,
   0.007866305,
   0.007864068,
   0.007861843,
   0.007859632,
   0.007857434,
   0.00785525,
   0.007853079,
   0.007850921,
   0.007848776,
   0.007846645,
   0.007844527,
   0.007842423,
   0.007840331,
   0.007838254,
   0.007836189,
   0.007834138,
   0.007832101,
   0.007830076,
   0.007828066,
   0.007826068,
   0.007824084,
   0.007822114,
   0.007820157,
   0.007818214,
   0.007816284,
   0.007814367,
   0.007812464,
   0.007810575,
   0.007808699,
   0.007806836,
   0.007804988,
   0.007803152,
   0.007801331,
   0.007799523,
   0.007797728,
   0.007795947,
   0.00779418,
   0.007792426,
   0.007790686,
   0.00778896,
   0.007787247,
   0.007785548,
   0.007783862,
   0.00778219,
   0.007780532,
   0.007778888,
   0.007777257,
   0.00777564,
   0.007774036,
   0.007772447,
   0.007770871,
   0.007769309,
   0.00776776,
   0.007766226,
   0.007764705,
   0.007763198,
   0.007761704,
   0.007760225,
   0.007758759,
   0.007757307,
   0.007755869,
   0.007754445,
   0.007753034,
   0.007751637,
   0.007750255,
   0.007748886,
   0.00774753,
   0.007746189,
   0.007744862,
   0.007743548,
   0.007742249,
   0.007740963,
   0.007739691,
   0.007738433,
   0.007737189,
   0.007735959,
   0.007734743,
   0.00773354,
   0.007732352,
   0.007731178,
   0.007730017,
   0.007728871,
   0.007727738,
   0.00772662,
   0.007725515,
   0.007724425,
   0.007723348,
   0.007722285,
   0.007721237,
   0.007720202,
   0.007719182,
   0.007718175,
   0.007717183,
   0.007716204,
   0.00771524,
   0.007714289,
   0.007713353,
   0.00771243,
   0.007711522,
   0.007710628,
   0.007709748,
   0.007708882,
   0.007708029,
   0.007707192,
   0.007706368,
   0.007705558,
   0.007704762,
   0.007703981,
   0.007703213,
   0.00770246,
   0.00770172,
   0.007700995,
   0.007700284,
   0.007699587,
   0.007698904,
   0.007698236,
   0.007697581,
   0.007696941,
   0.007696314,
   0.007695702,
   0.007695104,
   0.00769452,
   0.00769395,
   0.007693395,
   0.007692853,
   0.007692326,
   0.007691813,
   0.007691314,
   0.007690829,
   0.007690359,
   0.007689902,
   0.00768946,
   0.007689032,
   0.007688618,
   0.007688219,
   0.007687833,
   0.007687462,
   0.007687105,
   0.007686762,
   0.007686433,
   0.007686119,
   0.007685818,
   0.007685532,
   0.00768526,
   0.007685002,
   0.007684759,
   0.00768453,
   0.007684314,
   0.007684113,
   0.007683927,
   0.007683754,
   0.007683596,
   0.007683452,
   0.007683322,
   0.007683206,
   0.007683105,
   0.007683018,
   0.007682945,
   0.007682886,
   0.007682841,
   0.007682811,
   0.007682795,
   0.007682793,
   0.007682805,
   0.007682832,
   0.007682873,
   0.007682927,
   0.007682997,
   0.00768308,
   0.007683178,
   0.007683289,
   0.007683415,
   0.007683556,
   0.00768371,
   0.007683879,
   0.007684062,
   0.007684259,
   0.00768447,
   0.007684695,
   0.007684935,
   0.007685189,
   0.007685457,
   0.007685739,
   0.007686036,
   0.007686347,
   0.007686671,
   0.007687011,
   0.007687364,
   0.007687731,
   0.007688113,
   0.007688509,
   0.007688919,
   0.007689343,
   0.007689781,
   0.007690234,
   0.007690701,
   0.007691182,
   0.007691677,
   0.007692186,
   0.007692709,
   0.007693247,
   0.007693799,
   0.007694365,
   0.007694945,
   0.007695539,
   0.007696147,
   0.00769677,
   0.007697406,
   0.007698057,
   0.007698722,
   0.007699401,
   0.007700094,
   0.007700801,
   0.007701523,
   0.007702258,
   0.007703008,
   0.007703771,
   0.007704549,
   0.007705341,
   0.007706147,
   0.007706967,
   0.007707801,
   0.00770865,
   0.007709512,
   0.007710388,
   0.007711279,
   0.007712183,
   0.007713102,
   0.007714034,
   0.007714981,
   0.007715942,
   0.007716916,
   0.007717905,
   0.007718908,
   0.007719925,
   0.007720955,
   0.007722,
   0.007723059,
   0.007724132,
   0.007725219,
   0.007726319,
   0.007727434,
   0.007728563,
   0.007729706,
   0.007730862,
   0.007732033,
   0.007733217,
   0.007734416,
   0.007735628,
   0.007736855,
   0.007738095,
   0.007739349,
   0.007740617,
   0.007741899,
   0.007743195,
   0.007744505,
   0.007745828,
   0.007747166,
   0.007748517,
   0.007749883,
   0.007751262,
   0.007752655,
   0.007754061,
   0.007755482,
   0.007756916,
   0.007758365,
   0.007759827,
   0.007761302,
   0.007762792,
   0.007764295,
   0.007765813,
   0.007767344,
   0.007768888,
   0.007770447,
   0.007772019,
   0.007773605,
   0.007775204,
   0.007776818,
   0.007778445,
   0.007780086,
   0.00778174,
   0.007783408,
   0.00778509,
   0.007786785,
   0.007788495,
   0.007790217,
   0.007791954,
   0.007793704,
   0.007795467,
   0.007797245,
   0.007799035,
   0.00780084,
   0.007802658,
   0.00780449,
   0.007806335,
   0.007808193,
   0.007810066,
   0.007811951,
   0.007813851,
   0.007815764,
   0.00781769,
   0.00781963,
   0.007821583,
   0.00782355,
   0.00782553,
   0.007827524,
   0.007829531,
   0.007831551,
   0.007833585,
   0.007835633,
   0.007837693,
   0.007839768,
   0.007841855,
   0.007843956,
   0.00784607,
   0.007848198,
   0.007850339,
   0.007852493,
   0.007854661,
   0.007856842,
   0.007859036,
   0.007861243,
   0.007863464,
   0.007865698,
   0.007867945,
   0.007870206,
   0.00787248,
   0.007874767,
   0.007877067,
   0.00787938,
   0.007881707,
   0.007884046,
   0.007886399,
   0.007888765,
   0.007891144,
   0.007893536,
   0.007895942,
   0.00789836,
   0.007900792,
   0.007903236,
   0.007905694,
   0.007908164,
   0.007910648,
   0.007913145,
   0.007915655,
   0.007918177,
   0.007920713,
   0.007923262,
   0.007925823,
   0.007928398,
   0.007930986,
   0.007933586,
   0.007936199,
   0.007938826,
   0.007941465,
   0.007944117,
   0.007946782,
   0.00794946,
   0.00795215,
   0.007954854,
   0.00795757,
   0.007960299,
   0.007963041,
   0.007965795,
   0.007968562,
   0.007971342,
   0.007974135,
   0.007976941,
   0.007979759,
   0.00798259,
   0.007985433,
   0.007988289,
   0.007991158,
   0.00799404,
   0.007996934,
   0.007999841,
   0.00800276,
   0.008005692,
   0.008008636,
   0.008011593,
   0.008014563,
   0.008017545,
   0.008020539,
   0.008023546,
   0.008026566,
   0.008029598,
   0.008032642,
   0.008035699,
   0.008038768,
   0.00804185,
   0.008044944,
   0.008048051,
   0.00805117,
   0.008054301,
   0.008057444,
   0.0080606,
   0.008063769,
   0.008066949,
   0.008070142,
   0.008073347,
   0.008076564,
   0.008079794,
   0.008083035,
   0.008086289,
   0.008089555,
   0.008092834,
   0.008096124,
   0.008099427,
   0.008102742,
   0.008106069,
   0.008109408,
   0.008112759,
   0.008116122,
   0.008119497,
   0.008122884,
   0.008126283,
   0.008129695,
   0.008133118,
   0.008136553,
   0.008140001,
   0.00814346,
   0.008146931,
   0.008150414,
   0.008153909,
   0.008157416,
   0.008160934,
   0.008164465,
   0.008168008,
   0.008171562,
   0.008175128,
   0.008178706,
   0.008182295,
   0.008185897,
   0.00818951,
   0.008193135,
   0.008196772,
   0.00820042,
   0.00820408,
   0.008207752,
   0.008211435,
   0.00821513,
   0.008218837,
   0.008222555,
   0.008226285,
   0.008230026,
   0.008233779,
   0.008237544,
   0.00824132,
   0.008245107,
   0.008248907,
   0.008252717,
   0.008256539,
   0.008260373,
   0.008264218,
   0.008268074,
   0.008271942,
   0.008275821,
   0.008279711,
   0.008283613,
   0.008287527,
   0.008291451,
   0.008295387,
   0.008299334,
   0.008303293,
   0.008307262,
   0.008311243,
   0.008315235,
   0.008319239,
   0.008323253,
   0.008327279,
   0.008331316,
   0.008335364,
   0.008339423,
   0.008343494,
   0.008347575,
   0.008351668,
   0.008355771,
   0.008359886,
   0.008364011,
   0.008368148,
   0.008372296,
   0.008376454,
   0.008380624,
   0.008384805,
   0.008388996,
   0.008393199,
   0.008397412,
   0.008401636,
   0.008405871,
   0.008410117,
   0.008414374,
   0.008418642,
   0.00842292,
   0.008427209,
   0.008431509,
   0.00843582,
   0.008440141,
   0.008444474,
   0.008448817,
   0.00845317,
   0.008457534,
   0.008461909,
   0.008466295,
   0.008470691,
   0.008475098,
   0.008479515,
   0.008483943,
   0.008488382,
   0.008492831,
   0.00849729,
   0.00850176,
   0.008506241,
   0.008510732,
   0.008515234,
   0.008519745,
   0.008524268,
   0.008528801,
   0.008533344,
   0.008537897,
   0.008542461,
   0.008547035,
   0.00855162,
   0.008556215,
   0.00856082,
   0.008565436,
   0.008570061,
   0.008574697,
   0.008579343,
   0.008584,
   0.008588666,
   0.008593343,
   0.00859803,
   0.008602727,
   0.008607434,
   0.008612151,
   0.008616879,
   0.008621616,
   0.008626364,
   0.008631121,
   0.008635889,
   0.008640666,
   0.008645454,
   0.008650252,
   0.008655059,
   0.008659877,
   0.008664704,
   0.008669541,
   0.008674388,
   0.008679246,
   0.008684112,
   0.008688989,
   0.008693876,
   0.008698772,
   0.008703678,
   0.008708594,
   0.00871352,
   0.008718456,
   0.008723401,
   0.008728356,
   0.00873332,
   0.008738295,
   0.008743279,
   0.008748272,
   0.008753276,
   0.008758288,
   0.008763311,
   0.008768343,
   0.008773384,
   0.008778436,
   0.008783496,
   0.008788566,
   0.008793646,
   0.008798735,
   0.008803834,
   0.008808942,
   0.008814059,
   0.008819186,
   0.008824323,
   0.008829468,
   0.008834623,
   0.008839788,
   0.008844962,
   0.008850145,
   0.008855337,
   0.008860539,
   0.008865749,
   0.00887097,
   0.008876199,
   0.008881438,
   0.008886685,
   0.008891942,
   0.008897209,
   0.008902484,
   0.008907768,
   0.008913062,
   0.008918365,
   0.008923676,
   0.008928997,
   0.008934327,
   0.008939666,
   0.008945014,
   0.008950371,
   0.008955737,
   0.008961112,
   0.008966496,
   0.008971889,
   0.00897729,
   0.008982701,
   0.008988121,
   0.008993549,
   0.008998986,
   0.009004433,
   0.009009888,
   0.009015351,
   0.009020824,
   0.009026305,
   0.009031795,
   0.009037294,
   0.009042802,
   0.009048318,
   0.009053843,
   0.009059377,
   0.00906492,
   0.009070471,
   0.00907603,
   0.009081599,
   0.009087176,
   0.009092761,
   0.009098355,
   0.009103958,
   0.009109569,
   0.009115189,
   0.009120817,
   0.009126454,
   0.009132099,
   0.009137753,
   0.009143415,
   0.009149085,
   0.009154764,
   0.009160452,
   0.009166148,
   0.009171852,
   0.009177564,
   0.009183285,
   0.009189014,
   0.009194752,
   0.009200497,
   0.009206251,
   0.009212014,
   0.009217784,
   0.009223563,
   0.00922935,
   0.009235145,
   0.009240949,
   0.00924676,
   0.00925258,
   0.009258408,
   0.009264244,
   0.009270088,
   0.00927594,
   0.0092818,
   0.009287669,
   0.009293545,
   0.009299429,
   0.009305322,
   0.009311222,
   0.00931713,
   0.009323047,
   0.009328971,
   0.009334903,
   0.009340844,
   0.009346792,
   0.009352748,
   0.009358711,
   0.009364683,
   0.009370663,
   0.00937665,
   0.009382645,
   0.009388648,
   0.009394659,
   0.009400678,
   0.009406704,
   0.009412738,
   0.00941878,
   0.00942483,
   0.009430887,
   0.009436952,
   0.009443025,
   0.009449105,
   0.009455193,
   0.009461288,
   0.009467391,
   0.009473502,
   0.009479621,
   0.009485746,
   0.00949188,
   0.009498021,
   0.009504169,
   0.009510325,
   0.009516489,
   0.00952266,
   0.009528838,
   0.009535024,
   0.009541218,
   0.009547418,
   0.009553627,
   0.009559842,
   0.009566065,
   0.009572295,
   0.009578533,
   0.009584778,
   0.00959103,
   0.00959729,
   0.009603557,
   0.009609831,
   0.009616113,
   0.009622401,
   0.009628697,
   0.009635,
   0.009641311,
   0.009647628,
   0.009653953,
   0.009660285,
   0.009666624,
   0.00967297,
   0.009679324,
   0.009685684,
   0.009692052,
   0.009698426,
   0.009704808,
   0.009711197,
   0.009717592,
   0.009723995,
   0.009730405,
   0.009736822,
   0.009743246,
   0.009749676,
   0.009756114,
   0.009762559,
   0.00976901,
   0.009775469,
   0.009781934,
   0.009788406,
   0.009794886,
   0.009801372,
   0.009807865,
   0.009814364,
   0.009820871,
   0.009827384,
   0.009833904,
   0.009840431,
   0.009846965,
   0.009853505,
   0.009860052,
   0.009866606,
   0.009873167,
   0.009879734,
   0.009886308,
   0.009892889,
   0.009899476,
   0.00990607,
   0.009912671,
   0.009919278,
   0.009925892,
   0.009932512,
   0.009939139,
   0.009945772,
   0.009952413,
   0.009959059,
   0.009965712,
   0.009972372,
   0.009979038,
   0.009985711,
   0.00999239,
   0.009999076,
   0.01000577,
   0.01001247,
   0.01001917,
   0.01002588,
   0.0100326,
   0.01003932,
   0.01004605,
   0.01005279,
   0.01005953,
   0.01006628,
   0.01007304,
   0.0100798,
   0.01008657,
   0.01009335,
   0.01010013,
   0.01010691,
   0.01011371,
   0.01012051,
   0.01012731,
   0.01013412,
   0.01014094,
   0.01014777,
   0.0101546,
   0.01016144,
   0.01016828,
   0.01017513,
   0.01018198,
   0.01018884,
   0.01019571,
   0.01020258,
   0.01020946,
   0.01021635,
   0.01022324,
   0.01023014,
   0.01023704,
   0.01024395,
   0.01025087,
   0.01025779,
   0.01026472,
   0.01027165,
   0.01027859,
   0.01028554,
   0.01029249,
   0.01029945,
   0.01030641,
   0.01031338,
   0.01032035,
   0.01032733,
   0.01033432,
   0.01034131,
   0.01034831,
   0.01035532};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_hadpi_13tev_errorband_fx1009,f_fsfd_hadpi_13tev_errorband_fy1009,f_fsfd_hadpi_13tev_errorband_fex1009,f_fsfd_hadpi_13tev_errorband_fey1009);
   gre->SetName("f_fsfd_hadpi_13tev_errorband");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_hadpi_13tev_errorband1009 = new TH1F("Graph_f_fsfd_hadpi_13tev_errorband1009","Graph",1000,0,49.4505);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetMinimum(0.1916102);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetMaximum(0.3239073);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetDirectory(0);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetStats(0);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetLineWidth(2);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetMarkerStyle(20);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_hadpi_13tev_errorband1009);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_hadpi_13tev14 = new TF1("f_fsfd_hadpi_13tev","[3]*[2]*([0] + [1]*x)",1e-05,45, TF1::EAddToList::kDefault);
   f_fsfd_hadpi_13tev14->SetFillColor(1);
   f_fsfd_hadpi_13tev14->SetFillStyle(0);
   f_fsfd_hadpi_13tev14->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_hadpi_13tev14->SetLineColor(ci);
   f_fsfd_hadpi_13tev14->SetLineWidth(2);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetNdivisions(505);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetLabelFont(132);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetTitleFont(132);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetLabelFont(132);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetTitleFont(132);
   f_fsfd_hadpi_13tev14->SetParameter(0,0.2628205);
   f_fsfd_hadpi_13tev14->SetParError(0,0.008377681);
   f_fsfd_hadpi_13tev14->SetParLimits(0,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(1,-0.001756168);
   f_fsfd_hadpi_13tev14->SetParError(1,0.0002063339);
   f_fsfd_hadpi_13tev14->SetParLimits(1,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(2,1.081767);
   f_fsfd_hadpi_13tev14->SetParError(2,0.03231631);
   f_fsfd_hadpi_13tev14->SetParLimits(2,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(3,1.070805);
   f_fsfd_hadpi_13tev14->SetParError(3,0.02987909);
   f_fsfd_hadpi_13tev14->SetParLimits(3,0,0);
   f_fsfd_hadpi_13tev14->Draw("SAME");
   
   Double_t Graph0_fx3019[1] = {
   5.1};
   Double_t Graph0_fy3019[1] = {
   0.2909791};
   Double_t Graph0_felx3019[1] = {
   2.8};
   Double_t Graph0_fely3019[1] = {
   0.004701701};
   Double_t Graph0_fehx3019[1] = {
   2.8};
   Double_t Graph0_fehy3019[1] = {
   0.004701701};
   grae = new TGraphAsymmErrors(1,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030183019 = new TH1F("Graph_Graph_Graph030183019","Graph",100,0,45);
   Graph_Graph_Graph030183019->SetMinimum(0.2);
   Graph_Graph_Graph030183019->SetMaximum(0.36);
   Graph_Graph_Graph030183019->SetDirectory(0);
   Graph_Graph_Graph030183019->SetStats(0);
   Graph_Graph_Graph030183019->SetLineWidth(2);
   Graph_Graph_Graph030183019->SetMarkerStyle(20);
   Graph_Graph_Graph030183019->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030183019->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030183019->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030183019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030183019->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030183019->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030183019->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030183019->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030183019->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030183019->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030183019->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030183019->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030183019->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030183019->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030183019->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030183019->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030183019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030183019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030183019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030183019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030183019);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#pi}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_hadpi_13tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c_p_rhad1213->Modified();
   c_p_rhad1213->cd();
   c_p_rhad1213->SetSelected(c_p_rhad1213);
}


==> figs/Fig2.C <==
void linear_vslopes_vintercs_fsfd_vs_sqs()
{
//=========Macro generated from canvas: c_vs_sqs/c_vs_sqs
//=========  (Tue Mar  9 14:40:39 2021) by ROOT version 6.22/02
   TCanvas *c_vs_sqs = new TCanvas("c_vs_sqs", "c_vs_sqs",500,564,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_vs_sqs->SetHighLightColor(2);
   c_vs_sqs->Range(4.8,0.175641,13.68889,0.3038462);
   c_vs_sqs->SetFillColor(0);
   c_vs_sqs->SetBorderMode(0);
   c_vs_sqs->SetBorderSize(2);
   c_vs_sqs->SetTickx(1);
   c_vs_sqs->SetTicky(1);
   c_vs_sqs->SetLeftMargin(0.18);
   c_vs_sqs->SetRightMargin(0.01);
   c_vs_sqs->SetTopMargin(0.03);
   c_vs_sqs->SetBottomMargin(0.19);
   c_vs_sqs->SetFrameLineWidth(2);
   c_vs_sqs->SetFrameBorderMode(0);
   c_vs_sqs->SetFrameLineWidth(2);
   c_vs_sqs->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1010[3] = {
   7,
   8,
   13};
   Double_t Graph0_fy1010[3] = {
   0.2390294,
   0.2384783,
   0.253864};
   Double_t Graph0_fex1010[3] = {
   0,
   0,
   0};
   Double_t Graph0_fey1010[3] = {
   0.007588327,
   0.007537038,
   0.007933389};
   TGraphErrors *gre = new TGraphErrors(3,Graph0_fx1010,Graph0_fy1010,Graph0_fex1010,Graph0_fey1010);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph01010 = new TH1F("Graph_Graph01010","Graph",100,6.4,13.6);
   Graph_Graph01010->SetMinimum(0.2);
   Graph_Graph01010->SetMaximum(0.3);
   Graph_Graph01010->SetDirectory(0);
   Graph_Graph01010->SetStats(0);
   Graph_Graph01010->SetLineWidth(2);
   Graph_Graph01010->SetMarkerStyle(20);
   Graph_Graph01010->GetXaxis()->SetTitle("Proton-proton collision energy [TeV]");
   Graph_Graph01010->GetXaxis()->SetNdivisions(511);
   Graph_Graph01010->GetXaxis()->SetLabelFont(132);
   Graph_Graph01010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01010->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph01010->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph01010->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph01010->GetXaxis()->SetTitleFont(132);
   Graph_Graph01010->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph01010->GetYaxis()->SetNdivisions(505);
   Graph_Graph01010->GetYaxis()->SetLabelFont(132);
   Graph_Graph01010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01010->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph01010->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph01010->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph01010->GetYaxis()->SetTitleFont(132);
   Graph_Graph01010->GetZaxis()->SetLabelFont(132);
   Graph_Graph01010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01010);
   
   gre->Draw("ap");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_vs_sqs->Modified();
   c_vs_sqs->cd();
   c_vs_sqs->SetSelected(c_vs_sqs);
}


==> figs/Fig3.C <==
void bs_efficiency_correction_vs_taueff()
{
//=========Macro generated from canvas: ccorr/ccorr
//=========  (Mon Feb  8 14:25:15 2021) by ROOT version 6.12/06
   TCanvas *ccorr = new TCanvas("ccorr", "ccorr",10,64,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ccorr->SetHighLightColor(2);
   ccorr->Range(1.312389,0.8742096,1.734611,1.068496);
   ccorr->SetFillColor(0);
   ccorr->SetBorderMode(0);
   ccorr->SetBorderSize(2);
   ccorr->SetTickx(1);
   ccorr->SetTicky(1);
   ccorr->SetLeftMargin(0.14);
   ccorr->SetRightMargin(0.05);
   ccorr->SetTopMargin(0.05);
   ccorr->SetBottomMargin(0.16);
   ccorr->SetFrameLineWidth(2);
   ccorr->SetFrameBorderMode(0);
   ccorr->SetFrameLineWidth(2);
   ccorr->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[20] = {
   1.4,
   1.415,
   1.43,
   1.445,
   1.46,
   1.475,
   1.49,
   1.505,
   1.52,
   1.535,
   1.55,
   1.565,
   1.58,
   1.595,
   1.61,
   1.625,
   1.64,
   1.655,
   1.67,
   1.685};
   Double_t Graph0_fy1001[20] = {
   1.042148,
   1.033452,
   1.025646,
   1.019831,
   1.012224,
   1.005764,
   0.9982081,
   0.9916498,
   0.9856709,
   0.9769408,
   0.9724618,
   0.9664059,
   0.9602492,
   0.9535208,
   0.9472563,
   0.9430105,
   0.9361662,
   0.9326654,
   0.9264483,
   0.9212639};
   Double_t Graph0_fex1001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[20] = {
   0.00384224,
   0.003793072,
   0.003749116,
   0.003716486,
   0.003673938,
   0.003637939,
   0.00359598,
   0.003559693,
   0.003526717,
   0.003478752,
   0.003454228,
   0.003421162,
   0.003387655,
   0.003351161,
   0.003317302,
   0.003294419,
   0.003257642,
   0.003238884,
   0.00320566,
   0.003178043};
   TGraphErrors *gre = new TGraphErrors(20,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9999ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.6);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,1.3715,1.7135);
   Graph_Graph1001->SetMinimum(0.9052953);
   Graph_Graph1001->SetMaximum(1.058781);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetTitle("#tau_{eff} [ps]");
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph1001->GetYaxis()->SetTitle("Efficiency correction");
   Graph_Graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("a3");
   TLatex *   tex = new TLatex(0.5,0.8,"LHCb Simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   ccorr->Modified();
   ccorr->cd();
   ccorr->SetSelected(ccorr);
}


==> figs/Fig4a.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_jpsix_7tev_paper()
{
//=========Macro generated from canvas: c_p_jpsi7/c_p_jpsi7
//=========  (Tue Mar  9 15:21:54 2021) by ROOT version 6.22/02
   TCanvas *c_p_jpsi7 = new TCanvas("c_p_jpsi7", "c_p_jpsi7",500,564,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_jpsi7->SetHighLightColor(2);
   c_p_jpsi7->Range(-10,0.08051282,45.55556,0.1830769);
   c_p_jpsi7->SetFillColor(0);
   c_p_jpsi7->SetBorderMode(0);
   c_p_jpsi7->SetBorderSize(2);
   c_p_jpsi7->SetTickx(1);
   c_p_jpsi7->SetTicky(1);
   c_p_jpsi7->SetLeftMargin(0.18);
   c_p_jpsi7->SetRightMargin(0.01);
   c_p_jpsi7->SetTopMargin(0.03);
   c_p_jpsi7->SetBottomMargin(0.19);
   c_p_jpsi7->SetFrameLineWidth(2);
   c_p_jpsi7->SetFrameBorderMode(0);
   c_p_jpsi7->SetFrameLineWidth(2);
   c_p_jpsi7->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3001[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3001[12] = {
   0.1158698,
   0.1239866,
   0.1168121,
   0.1191638,
   0.1188727,
   0.1251476,
   0.1265045,
   0.1264138,
   0.1126553,
   0.1131588,
   0.1155616,
   0.1141535};
   Double_t Graph0_felx3001[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3001[12] = {
   0.002528166,
   0.002514347,
   0.002290594,
   0.002343277,
   0.002338056,
   0.002639304,
   0.002833,
   0.00306701,
   0.003061286,
   0.002908398,
   0.002910104,
   0.002670961};
   Double_t Graph0_fehx3001[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3001[12] = {
   0.002528166,
   0.002514347,
   0.002290594,
   0.002343277,
   0.002338056,
   0.002639304,
   0.002833,
   0.00306701,
   0.003061286,
   0.002908398,
   0.002910104,
   0.002670961};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,45);
   Graph_Graph03001->SetMinimum(0.1);
   Graph_Graph03001->SetMaximum(0.18);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("ap");
   
   TF1 *Rfunc7tev1 = new TF1("Rfunc7tev","[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   Rfunc7tev1->SetFillColor(1);
   Rfunc7tev1->SetFillStyle(0);
   Rfunc7tev1->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   Rfunc7tev1->SetLineColor(ci);
   Rfunc7tev1->SetLineWidth(2);
   Rfunc7tev1->GetXaxis()->SetNdivisions(505);
   Rfunc7tev1->GetXaxis()->SetLabelFont(132);
   Rfunc7tev1->GetXaxis()->SetLabelOffset(0.01);
   Rfunc7tev1->GetXaxis()->SetLabelSize(0.07);
   Rfunc7tev1->GetXaxis()->SetTitleSize(0.1);
   Rfunc7tev1->GetXaxis()->SetTitleOffset(0.8);
   Rfunc7tev1->GetXaxis()->SetTitleFont(132);
   Rfunc7tev1->GetYaxis()->SetLabelFont(132);
   Rfunc7tev1->GetYaxis()->SetLabelOffset(0.01);
   Rfunc7tev1->GetYaxis()->SetLabelSize(0.07);
   Rfunc7tev1->GetYaxis()->SetTitleSize(0.1);
   Rfunc7tev1->GetYaxis()->SetTitleOffset(0.8);
   Rfunc7tev1->GetYaxis()->SetTitleFont(132);
   Rfunc7tev1->SetParameter(0,0.228253);
   Rfunc7tev1->SetParError(0,0);
   Rfunc7tev1->SetParLimits(0,0.21,0.3);
   Rfunc7tev1->SetParameter(1,5.882481);
   Rfunc7tev1->SetParError(1,0);
   Rfunc7tev1->SetParLimits(1,2.001,12);
   Rfunc7tev1->SetParameter(2,3);
   Rfunc7tev1->SetParError(2,0);
   Rfunc7tev1->SetParLimits(2,1.01,3);
   Rfunc7tev1->SetParameter(3,0.9);
   Rfunc7tev1->SetParError(3,0);
   Rfunc7tev1->SetParLimits(3,0.8,1.1);
   Rfunc7tev1->SetParameter(4,1);
   Rfunc7tev1->SetParError(4,0);
   Rfunc7tev1->SetParLimits(4,0.9,3);
   Rfunc7tev1->SetParameter(5,0.5063928);
   Rfunc7tev1->SetParError(5,0);
   Rfunc7tev1->SetParLimits(5,0.2,0.6);
   Rfunc7tev1->Draw("SAME");
   
   Double_t Rfunc7tev_errorband_fx1001[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t Rfunc7tev_errorband_fy1001[1000] = {
   0.1205278,
   0.1205279,
   0.1205283,
   0.1205289,
   0.1205298,
   0.1205309,
   0.1205323,
   0.1205339,
   0.1205358,
   0.1205379,
   0.1205402,
   0.1205428,
   0.1205456,
   0.1205486,
   0.1205519,
   0.1205554,
   0.1205591,
   0.120563,
   0.1205671,
   0.1205715,
   0.120576,
   0.1205807,
   0.1205856,
   0.1205907,
   0.120596,
   0.1206014,
   0.120607,
   0.1206128,
   0.1206187,
   0.1206247,
   0.1206309,
   0.1206373,
   0.1206437,
   0.1206503,
   0.1206569,
   0.1206637,
   0.1206706,
   0.1206775,
   0.1206846,
   0.1206917,
   0.1206988,
   0.1207061,
   0.1207133,
   0.1207206,
   0.120728,
   0.1207353,
   0.1207427,
   0.1207501,
   0.1207575,
   0.1207649,
   0.1207723,
   0.1207796,
   0.120787,
   0.1207942,
   0.1208015,
   0.1208087,
   0.1208158,
   0.1208229,
   0.1208299,
   0.1208368,
   0.1208436,
   0.1208504,
   0.120857,
   0.1208635,
   0.12087,
   0.1208763,
   0.1208824,
   0.1208885,
   0.1208944,
   0.1209001,
   0.1209057,
   0.1209112,
   0.1209165,
   0.1209216,
   0.1209266,
   0.1209314,
   0.120936,
   0.1209404,
   0.1209446,
   0.1209486,
   0.1209524,
   0.1209561,
   0.1209595,
   0.1209627,
   0.1209656,
   0.1209684,
   0.1209709,
   0.1209733,
   0.1209753,
   0.1209772,
   0.1209788,
   0.1209801,
   0.1209812,
   0.1209821,
   0.1209827,
   0.1209831,
   0.1209832,
   0.1209831,
   0.1209827,
   0.120982,
   0.1209811,
   0.1209799,
   0.1209784,
   0.1209767,
   0.1209747,
   0.1209724,
   0.1209699,
   0.1209671,
   0.120964,
   0.1209606,
   0.1209569,
   0.120953,
   0.1209488,
   0.1209443,
   0.1209395,
   0.1209345,
   0.1209291,
   0.1209235,
   0.1209176,
   0.1209114,
   0.1209049,
   0.1208982,
   0.1208911,
   0.1208838,
   0.1208762,
   0.1208683,
   0.1208601,
   0.1208516,
   0.1208429,
   0.1208339,
   0.1208245,
   0.1208149,
   0.120805,
   0.1207949,
   0.1207844,
   0.1207737,
   0.1207627,
   0.1207514,
   0.1207398,
   0.120728,
   0.1207159,
   0.1207035,
   0.1206908,
   0.1206779,
   0.1206646,
   0.1206512,
   0.1206374,
   0.1206234,
   0.1206091,
   0.1205945,
   0.1205796,
   0.1205645,
   0.1205492,
   0.1205335,
   0.1205176,
   0.1205015,
   0.1204851,
   0.1204684,
   0.1204515,
   0.1204343,
   0.1204168,
   0.1203991,
   0.1203812,
   0.120363,
   0.1203445,
   0.1203259,
   0.1203069,
   0.1202877,
   0.1202683,
   0.1202486,
   0.1202287,
   0.1202086,
   0.1201882,
   0.1201676,
   0.1201467,
   0.1201256,
   0.1201043,
   0.1200828,
   0.120061,
   0.120039,
   0.1200168,
   0.1199943,
   0.1199716,
   0.1199487,
   0.1199256,
   0.1199023,
   0.1198788,
   0.119855,
   0.119831,
   0.1198069,
   0.1197825,
   0.1197579,
   0.1197331,
   0.1197081,
   0.1196828,
   0.1196574,
   0.1196318,
   0.119606,
   0.11958,
   0.1195538,
   0.1195274,
   0.1195008,
   0.119474,
   0.1194471,
   0.1194199,
   0.1193926,
   0.119365,
   0.1193373,
   0.1193094,
   0.1192814,
   0.1192531,
   0.1192247,
   0.1191961,
   0.1191673,
   0.1191384,
   0.1191093,
   0.11908,
   0.1190505,
   0.1190209,
   0.1189911,
   0.1189612,
   0.118931,
   0.1189008,
   0.1188703,
   0.1188398,
   0.118809,
   0.1187781,
   0.1187471,
   0.1187158,
   0.1186845,
   0.118653,
   0.1186213,
   0.1185895,
   0.1185576,
   0.1185255,
   0.1184933,
   0.1184609,
   0.1184284,
   0.1183957,
   0.1183629,
   0.11833,
   0.118297,
   0.1182638,
   0.1182304,
   0.118197,
   0.1181634,
   0.1181297,
   0.1180959,
   0.1180619,
   0.1180278,
   0.1179936,
   0.1179593,
   0.1179248,
   0.1178902,
   0.1178556,
   0.1178207,
   0.1177858,
   0.1177508,
   0.1177156,
   0.1176804,
   0.117645,
   0.1176095,
   0.1175739,
   0.1175382,
   0.1175024,
   0.1174665,
   0.1174305,
   0.1173944,
   0.1173581,
   0.1173218,
   0.1172854,
   0.1172489,
   0.1172123,
   0.1171755,
   0.1171387,
   0.1171018,
   0.1170648,
   0.1170277,
   0.1169906,
   0.1169533,
   0.1169159,
   0.1168785,
   0.1168409,
   0.1168033,
   0.1167656,
   0.1167278,
   0.1166899,
   0.116652,
   0.1166139,
   0.1165758,
   0.1165376,
   0.1164993,
   0.116461,
   0.1164225,
   0.116384,
   0.1163454,
   0.1163068,
   0.116268,
   0.1162292,
   0.1161903,
   0.1161514,
   0.1161124,
   0.1160733,
   0.1160341,
   0.1159949,
   0.1159556,
   0.1159163,
   0.1158768,
   0.1158374,
   0.1157978,
   0.1157582,
   0.1157185,
   0.1156788,
   0.115639,
   0.1155992,
   0.1155592,
   0.1155193,
   0.1154793,
   0.1154392,
   0.115399,
   0.1153589,
   0.1153186,
   0.1152783,
   0.115238,
   0.1151976,
   0.1151571,
   0.1151166,
   0.1150761,
   0.1150355,
   0.1149948,
   0.1149541,
   0.1149134,
   0.1148726,
   0.1148318,
   0.1147909,
   0.11475,
   0.114709,
   0.114668,
   0.1146269,
   0.1145858,
   0.1145447,
   0.1145035,
   0.1144623,
   0.1144211,
   0.1143798,
   0.1143385,
   0.1142971,
   0.1142557,
   0.1142143,
   0.1141728,
   0.1141313,
   0.1140897,
   0.1140482,
   0.1140066,
   0.1139649,
   0.1139232,
   0.1138815,
   0.1138398,
   0.113798,
   0.1137562,
   0.1137144,
   0.1136726,
   0.1136307,
   0.1135888,
   0.1135469,
   0.1135049,
   0.1134629,
   0.1134209,
   0.1133789,
   0.1133368,
   0.1132947,
   0.1132526,
   0.1132105,
   0.1131683,
   0.1131261,
   0.1130839,
   0.1130417,
   0.1129995,
   0.1129572,
   0.1129149,
   0.1128726,
   0.1128303,
   0.112788,
   0.1127456,
   0.1127032,
   0.1126609,
   0.1126184,
   0.112576,
   0.1125336,
   0.1124911,
   0.1124487,
   0.1124062,
   0.1123637,
   0.1123212,
   0.1122786,
   0.1122361,
   0.1121936,
   0.112151,
   0.1121084,
   0.1120658,
   0.1120232,
   0.1119806,
   0.111938,
   0.1118954,
   0.1118528,
   0.1118101,
   0.1117675,
   0.1117248,
   0.1116821,
   0.1116395,
   0.1115968,
   0.1115541,
   0.1115114,
   0.1114687,
   0.111426,
   0.1113833,
   0.1113405,
   0.1112978,
   0.1112551,
   0.1112123,
   0.1111696,
   0.1111269,
   0.1110841,
   0.1110414,
   0.1109986,
   0.1109559,
   0.1109131,
   0.1108704,
   0.1108276,
   0.1107848,
   0.1107421,
   0.1106993,
   0.1106566,
   0.1106138,
   0.110571,
   0.1105283,
   0.1104855,
   0.1104428,
   0.1104,
   0.1103573,
   0.1103145,
   0.1102718,
   0.110229,
   0.1101863,
   0.1101435,
   0.1101008,
   0.1100581,
   0.1100153,
   0.1099726,
   0.1099299,
   0.1098872,
   0.1098445,
   0.1098018,
   0.1097591,
   0.1097164,
   0.1096737,
   0.109631,
   0.1095883,
   0.1095456,
   0.109503,
   0.1094603,
   0.1094177,
   0.109375,
   0.1093324,
   0.1092898,
   0.1092471,
   0.1092045,
   0.1091619,
   0.1091193,
   0.1090768,
   0.1090342,
   0.1089916,
   0.1089491,
   0.1089065,
   0.108864,
   0.1088214,
   0.1087789,
   0.1087364,
   0.1086939,
   0.1086514,
   0.108609,
   0.1085665,
   0.1085241,
   0.1084816,
   0.1084392,
   0.1083968,
   0.1083544,
   0.108312,
   0.1082696,
   0.1082273,
   0.1081849,
   0.1081426,
   0.1081002,
   0.1080579,
   0.1080156,
   0.1079733,
   0.1079311,
   0.1078888,
   0.1078466,
   0.1078044,
   0.1077621,
   0.1077199,
   0.1076778,
   0.1076356,
   0.1075934,
   0.1075513,
   0.1075092,
   0.1074671,
   0.107425,
   0.1073829,
   0.1073409,
   0.1072988,
   0.1072568,
   0.1072148,
   0.1071728,
   0.1071308,
   0.1070888,
   0.1070469,
   0.107005,
   0.1069631,
   0.1069212,
   0.1068793,
   0.1068375,
   0.1067956,
   0.1067538,
   0.106712,
   0.1066702,
   0.1066285,
   0.1065867,
   0.106545,
   0.1065033,
   0.1064616,
   0.1064199,
   0.1063783,
   0.1063366,
   0.106295,
   0.1062534,
   0.1062118,
   0.1061703,
   0.1061287,
   0.1060872,
   0.1060457,
   0.1060043,
   0.1059628,
   0.1059214,
   0.10588,
   0.1058386,
   0.1057972,
   0.1057558,
   0.1057145,
   0.1056732,
   0.1056319,
   0.1055906,
   0.1055494,
   0.1055081,
   0.1054669,
   0.1054257,
   0.1053846,
   0.1053434,
   0.1053023,
   0.1052612,
   0.1052201,
   0.1051791,
   0.105138,
   0.105097,
   0.105056,
   0.1050151,
   0.1049741,
   0.1049332,
   0.1048923,
   0.1048514,
   0.1048106,
   0.1047697,
   0.1047289,
   0.1046881,
   0.1046474,
   0.1046066,
   0.1045659,
   0.1045252,
   0.1044845,
   0.1044439,
   0.1044033,
   0.1043627,
   0.1043221,
   0.1042815,
   0.104241,
   0.1042005,
   0.10416,
   0.1041195,
   0.1040791,
   0.1040387,
   0.1039983,
   0.1039579,
   0.1039176,
   0.1038773,
   0.103837,
   0.1037967,
   0.1037565,
   0.1037162,
   0.103676,
   0.1036359,
   0.1035957,
   0.1035556,
   0.1035155,
   0.1034754,
   0.1034354,
   0.1033954,
   0.1033554,
   0.1033154,
   0.1032754,
   0.1032355,
   0.1031956,
   0.1031557,
   0.1031159,
   0.1030761,
   0.1030363,
   0.1029965,
   0.1029567,
   0.102917,
   0.1028773,
   0.1028377,
   0.102798,
   0.1027584,
   0.1027188,
   0.1026792,
   0.1026397,
   0.1026002,
   0.1025607,
   0.1025212,
   0.1024818,
   0.1024423,
   0.1024029,
   0.1023636,
   0.1023242,
   0.1022849,
   0.1022456,
   0.1022064,
   0.1021672,
   0.1021279,
   0.1020888,
   0.1020496,
   0.1020105,
   0.1019714,
   0.1019323,
   0.1018932,
   0.1018542,
   0.1018152,
   0.1017762,
   0.1017373,
   0.1016984,
   0.1016595,
   0.1016206,
   0.1015818,
   0.101543,
   0.1015042,
   0.1014654,
   0.1014267,
   0.101388,
   0.1013493,
   0.1013106,
   0.101272,
   0.1012334,
   0.1011948,
   0.1011563,
   0.1011178,
   0.1010793,
   0.1010408,
   0.1010024,
   0.100964,
   0.1009256,
   0.1008872,
   0.1008489,
   0.1008106,
   0.1007723,
   0.1007341,
   0.1006958,
   0.1006576,
   0.1006195,
   0.1005813,
   0.1005432,
   0.1005051,
   0.1004671,
   0.100429,
   0.100391,
   0.100353,
   0.1003151,
   0.1002772,
   0.1002393,
   0.1002014,
   0.1001635,
   0.1001257,
   0.1000879,
   0.1000502,
   0.1000124,
   0.09997473,
   0.09993705,
   0.09989939,
   0.09986176,
   0.09982417,
   0.09978659,
   0.09974905,
   0.09971153,
   0.09967404,
   0.09963658,
   0.09959914,
   0.09956173,
   0.09952435,
   0.099487,
   0.09944967,
   0.09941238,
   0.0993751,
   0.09933786,
   0.09930064,
   0.09926345,
   0.09922629,
   0.09918916,
   0.09915205,
   0.09911497,
   0.09907792,
   0.0990409,
   0.0990039,
   0.09896693,
   0.09892999,
   0.09889307,
   0.09885618,
   0.09881932,
   0.09878249,
   0.09874569,
   0.09870891,
   0.09867216,
   0.09863544,
   0.09859874,
   0.09856207,
   0.09852543,
   0.09848882,
   0.09845223,
   0.09841567,
   0.09837914,
   0.09834264,
   0.09830616,
   0.09826972,
   0.0982333,
   0.0981969,
   0.09816054,
   0.0981242,
   0.09808789,
   0.0980516,
   0.09801535,
   0.09797912,
   0.09794292,
   0.09790674,
   0.0978706,
   0.09783448,
   0.09779838,
   0.09776232,
   0.09772628,
   0.09769027,
   0.09765429,
   0.09761834,
   0.09758241,
   0.09754651,
   0.09751064,
   0.09747479,
   0.09743897,
   0.09740318,
   0.09736742,
   0.09733168,
   0.09729597,
   0.09726029,
   0.09722464,
   0.09718901,
   0.09715341,
   0.09711784,
   0.0970823,
   0.09704678,
   0.09701129,
   0.09697583,
   0.09694039,
   0.09690498,
   0.0968696,
   0.09683425,
   0.09679892,
   0.09676362,
   0.09672835,
   0.09669311,
   0.09665789,
   0.0966227,
   0.09658753,
   0.0965524,
   0.09651729,
   0.09648221,
   0.09644715,
   0.09641212,
   0.09637712,
   0.09634215,
   0.0963072,
   0.09627228,
   0.09623739,
   0.09620253,
   0.09616769,
   0.09613288,
   0.09609809,
   0.09606334,
   0.09602861,
   0.0959939,
   0.09595923,
   0.09592458,
   0.09588996,
   0.09585536,
   0.09582079,
   0.09578625,
   0.09575174,
   0.09571725,
   0.09568279,
   0.09564836,
   0.09561395,
   0.09557957,
   0.09554522,
   0.09551089,
   0.09547659,
   0.09544232,
   0.09540807,
   0.09537385,
   0.09533966,
   0.0953055,
   0.09527136,
   0.09523724,
   0.09520316,
   0.0951691,
   0.09513507,
   0.09510106,
   0.09506708,
   0.09503313,
   0.09499921,
   0.09496531,
   0.09493143,
   0.09489759,
   0.09486377,
   0.09482998,
   0.09479621,
   0.09476247,
   0.09472876,
   0.09469507,
   0.09466141,
   0.09462778,
   0.09459417,
   0.09456059,
   0.09452703,
   0.09449351,
   0.09446,
   0.09442653,
   0.09439308,
   0.09435966,
   0.09432626,
   0.09429289,
   0.09425954,
   0.09422623,
   0.09419294,
   0.09415967,
   0.09412643,
   0.09409322,
   0.09406003,
   0.09402687,
   0.09399374,
   0.09396063,
   0.09392754,
   0.09389449,
   0.09386146,
   0.09382845,
   0.09379548,
   0.09376252,
   0.0937296,
   0.0936967,
   0.09366382,
   0.09363098,
   0.09359815,
   0.09356536,
   0.09353259,
   0.09349984,
   0.09346712,
   0.09343443,
   0.09340176,
   0.09336912,
   0.09333651,
   0.09330392,
   0.09327135,
   0.09323881,
   0.0932063,
   0.09317381,
   0.09314135,
   0.09310892,
   0.09307651,
   0.09304412,
   0.09301176,
   0.09297943,
   0.09294712,
   0.09291484,
   0.09288258,
   0.09285035,
   0.09281815,
   0.09278597,
   0.09275381,
   0.09272168,
   0.09268958,
   0.0926575,
   0.09262545,
   0.09259342,
   0.09256141,
   0.09252944,
   0.09249749,
   0.09246556,
   0.09243366,
   0.09240178,
   0.09236993,
   0.0923381,
   0.0923063,
   0.09227453,
   0.09224278,
   0.09221105,
   0.09217935,
   0.09214768,
   0.09211603,
   0.0920844,
   0.0920528,
   0.09202122,
   0.09198967,
   0.09195815,
   0.09192665,
   0.09189517,
   0.09186372,
   0.0918323,
   0.0918009,
   0.09176952,
   0.09173817,
   0.09170684,
   0.09167554,
   0.09164426,
   0.09161301,
   0.09158178,
   0.09155058,
   0.0915194,
   0.09148825,
   0.09145712,
   0.09142602,
   0.09139494,
   0.09136388,
   0.09133285,
   0.09130184,
   0.09127086,
   0.09123991,
   0.09120897,
   0.09117806,
   0.09114718,
   0.09111632,
   0.09108549,
   0.09105468,
   0.09102389,
   0.09099313,
   0.09096239,
   0.09093167,
   0.09090099,
   0.09087032,
   0.09083968,
   0.09080906,
   0.09077847,
   0.0907479,
   0.09071736,
   0.09068684,
   0.09065634,
   0.09062587,
   0.09059542,
   0.090565,
   0.0905346,
   0.09050422,
   0.09047387,
   0.09044354,
   0.09041324,
   0.09038295,
   0.0903527,
   0.09032247,
   0.09029226,
   0.09026207,
   0.09023191,
   0.09020177,
   0.09017166,
   0.09014157,
   0.0901115,
   0.09008146,
   0.09005144,
   0.09002144,
   0.08999147,
   0.08996152,
   0.0899316,
   0.0899017,
   0.08987182,
   0.08984197,
   0.08981213,
   0.08978233,
   0.08975254,
   0.08972278};
   Double_t Rfunc7tev_errorband_fex1001[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Rfunc7tev_errorband_fey1001[1000] = {
   0.000960354,
   0.000960355,
   0.000960358,
   0.0009603628,
   0.0009603694,
   0.0009603777,
   0.0009603872,
   0.0009603979,
   0.0009604092,
   0.000960421,
   0.0009604327,
   0.0009604439,
   0.000960454,
   0.0009604626,
   0.0009604689,
   0.0009604724,
   0.0009604723,
   0.0009604679,
   0.0009604585,
   0.0009604433,
   0.0009604213,
   0.0009603918,
   0.0009603539,
   0.0009603065,
   0.0009602489,
   0.0009601798,
   0.0009600985,
   0.0009600038,
   0.0009598946,
   0.00095977,
   0.0009596289,
   0.0009594701,
   0.0009592925,
   0.0009590951,
   0.0009588768,
   0.0009586363,
   0.0009583727,
   0.0009580847,
   0.0009577713,
   0.0009574314,
   0.0009570638,
   0.0009566675,
   0.0009562414,
   0.0009557845,
   0.0009552956,
   0.0009547737,
   0.0009542179,
   0.0009536272,
   0.0009530006,
   0.0009523371,
   0.000951636,
   0.0009508962,
   0.0009501169,
   0.0009492974,
   0.0009484369,
   0.0009475345,
   0.0009465898,
   0.0009456018,
   0.0009445701,
   0.0009434941,
   0.0009423733,
   0.000941207,
   0.000939995,
   0.0009387368,
   0.0009374321,
   0.0009360806,
   0.0009346819,
   0.000933236,
   0.0009317427,
   0.0009302018,
   0.0009286134,
   0.0009269774,
   0.0009252939,
   0.0009235631,
   0.0009217851,
   0.0009199601,
   0.0009180884,
   0.0009161704,
   0.0009142065,
   0.000912197,
   0.0009101425,
   0.0009080436,
   0.0009059009,
   0.0009037151,
   0.0009014868,
   0.0008992169,
   0.0008969062,
   0.0008945556,
   0.000892166,
   0.0008897386,
   0.0008872742,
   0.000884774,
   0.0008822393,
   0.0008796712,
   0.000877071,
   0.00087444,
   0.0008717796,
   0.0008690912,
   0.0008663763,
   0.0008636365,
   0.0008608733,
   0.0008580884,
   0.0008552834,
   0.0008524601,
   0.0008496202,
   0.0008467656,
   0.0008438981,
   0.0008410196,
   0.0008381321,
   0.0008352376,
   0.0008323381,
   0.0008294358,
   0.0008265326,
   0.0008236308,
   0.0008207326,
   0.0008178402,
   0.0008149558,
   0.0008120818,
   0.0008092204,
   0.0008063741,
   0.0008035452,
   0.0008007361,
   0.0007979493,
   0.0007951871,
   0.0007924522,
   0.0007897469,
   0.0007870738,
   0.0007844354,
   0.0007818343,
   0.0007792729,
   0.0007767539,
   0.0007742797,
   0.000771853,
   0.0007694763,
   0.0007671522,
   0.0007648831,
   0.0007626716,
   0.0007605202,
   0.0007584315,
   0.0007564078,
   0.0007544517,
   0.0007525656,
   0.0007507518,
   0.0007490127,
   0.0007473506,
   0.0007457679,
   0.0007442667,
   0.0007428492,
   0.0007415176,
   0.0007402739,
   0.0007391201,
   0.0007380583,
   0.0007370901,
   0.0007362176,
   0.0007354424,
   0.0007347662,
   0.0007341905,
   0.000733717,
   0.0007333469,
   0.0007330816,
   0.0007329224,
   0.0007328704,
   0.0007329267,
   0.0007330922,
   0.0007333678,
   0.0007337543,
   0.0007342523,
   0.0007348623,
   0.000735585,
   0.0007364206,
   0.0007373694,
   0.0007384316,
   0.0007396073,
   0.0007408964,
   0.0007422988,
   0.0007438143,
   0.0007454425,
   0.0007471831,
   0.0007490356,
   0.0007509994,
   0.0007530739,
   0.0007552582,
   0.0007575515,
   0.0007599529,
   0.0007624615,
   0.0007650762,
   0.0007677958,
   0.0007706192,
   0.0007735451,
   0.0007765722,
   0.000779699,
   0.0007829243,
   0.0007862465,
   0.0007896641,
   0.0007931755,
   0.0007967792,
   0.0008004735,
   0.0008042567,
   0.0008081271,
   0.000812083,
   0.0008161227,
   0.0008202443,
   0.0008244462,
   0.0008287265,
   0.0008330833,
   0.0008375149,
   0.0008420194,
   0.000846595,
   0.0008512398,
   0.000855952,
   0.0008607298,
   0.0008655714,
   0.0008704748,
   0.0008754383,
   0.00088046,
   0.0008855382,
   0.000890671,
   0.0008958567,
   0.0009010935,
   0.0009063797,
   0.0009117135,
   0.0009170931,
   0.0009225169,
   0.0009279833,
   0.0009334904,
   0.0009390368,
   0.0009446207,
   0.0009502406,
   0.0009558949,
   0.0009615819,
   0.0009673003,
   0.0009730484,
   0.0009788248,
   0.000984628,
   0.0009904566,
   0.000996309,
   0.001002184,
   0.00100808,
   0.001013996,
   0.001019931,
   0.001025882,
   0.00103185,
   0.001037832,
   0.001043827,
   0.001049835,
   0.001055854,
   0.001061882,
   0.001067919,
   0.001073964,
   0.001080015,
   0.001086071,
   0.001092132,
   0.001098196,
   0.001104262,
   0.001110329,
   0.001116397,
   0.001122464,
   0.001128529,
   0.001134592,
   0.001140651,
   0.001146706,
   0.001152756,
   0.0011588,
   0.001164836,
   0.001170866,
   0.001176886,
   0.001182898,
   0.001188899,
   0.00119489,
   0.001200869,
   0.001206836,
   0.001212791,
   0.001218731,
   0.001224658,
   0.00123057,
   0.001236466,
   0.001242346,
   0.00124821,
   0.001254056,
   0.001259884,
   0.001265694,
   0.001271485,
   0.001277257,
   0.001283008,
   0.001288739,
   0.001294449,
   0.001300137,
   0.001305804,
   0.001311448,
   0.001317069,
   0.001322667,
   0.001328241,
   0.001333791,
   0.001339316,
   0.001344816,
   0.001350291,
   0.00135574,
   0.001361163,
   0.00136656,
   0.00137193,
   0.001377272,
   0.001382587,
   0.001387874,
   0.001393133,
   0.001398364,
   0.001403566,
   0.001408738,
   0.001413882,
   0.001418996,
   0.00142408,
   0.001429134,
   0.001434157,
   0.00143915,
   0.001444112,
   0.001449043,
   0.001453943,
   0.001458811,
   0.001463647,
   0.001468452,
   0.001473224,
   0.001477964,
   0.001482671,
   0.001487346,
   0.001491988,
   0.001496597,
   0.001501173,
   0.001505715,
   0.001510224,
   0.001514699,
   0.001519141,
   0.001523548,
   0.001527922,
   0.001532261,
   0.001536566,
   0.001540837,
   0.001545073,
   0.001549274,
   0.001553441,
   0.001557573,
   0.001561669,
   0.001565731,
   0.001569758,
   0.00157375,
   0.001577706,
   0.001581627,
   0.001585513,
   0.001589363,
   0.001593177,
   0.001596957,
   0.0016007,
   0.001604408,
   0.00160808,
   0.001611716,
   0.001615316,
   0.00161888,
   0.001622409,
   0.001625902,
   0.001629358,
   0.001632779,
   0.001636164,
   0.001639512,
   0.001642825,
   0.001646101,
   0.001649342,
   0.001652546,
   0.001655714,
   0.001658846,
   0.001661942,
   0.001665002,
   0.001668026,
   0.001671014,
   0.001673965,
   0.001676881,
   0.00167976,
   0.001682604,
   0.001685411,
   0.001688183,
   0.001690918,
   0.001693618,
   0.001696281,
   0.001698909,
   0.001701501,
   0.001704057,
   0.001706577,
   0.001709061,
   0.001711509,
   0.001713922,
   0.001716299,
   0.001718641,
   0.001720947,
   0.001723217,
   0.001725452,
   0.001727651,
   0.001729815,
   0.001731944,
   0.001734037,
   0.001736095,
   0.001738118,
   0.001740106,
   0.001742059,
   0.001743976,
   0.001745859,
   0.001747707,
   0.00174952,
   0.001751298,
   0.001753041,
   0.00175475,
   0.001756424,
   0.001758064,
   0.001759669,
   0.00176124,
   0.001762776,
   0.001764279,
   0.001765747,
   0.001767181,
   0.001768581,
   0.001769947,
   0.00177128,
   0.001772578,
   0.001773843,
   0.001775074,
   0.001776272,
   0.001777436,
   0.001778567,
   0.001779664,
   0.001780729,
   0.00178176,
   0.001782758,
   0.001783723,
   0.001784656,
   0.001785555,
   0.001786422,
   0.001787256,
   0.001788058,
   0.001788827,
   0.001789564,
   0.001790269,
   0.001790941,
   0.001791582,
   0.00179219,
   0.001792767,
   0.001793312,
   0.001793825,
   0.001794306,
   0.001794756,
   0.001795175,
   0.001795562,
   0.001795918,
   0.001796243,
   0.001796537,
   0.0017968,
   0.001797032,
   0.001797233,
   0.001797404,
   0.001797544,
   0.001797654,
   0.001797733,
   0.001797783,
   0.001797802,
   0.001797791,
   0.00179775,
   0.001797679,
   0.001797578,
   0.001797448,
   0.001797288,
   0.001797099,
   0.001796881,
   0.001796633,
   0.001796356,
   0.00179605,
   0.001795715,
   0.001795351,
   0.001794959,
   0.001794538,
   0.001794089,
   0.001793611,
   0.001793104,
   0.00179257,
   0.001792007,
   0.001791417,
   0.001790798,
   0.001790152,
   0.001789478,
   0.001788777,
   0.001788048,
   0.001787292,
   0.001786508,
   0.001785697,
   0.00178486,
   0.001783995,
   0.001783103,
   0.001782185,
   0.00178124,
   0.001780269,
   0.001779271,
   0.001778247,
   0.001777196,
   0.00177612,
   0.001775017,
   0.001773889,
   0.001772735,
   0.001771555,
   0.001770349,
   0.001769118,
   0.001767862,
   0.001766581,
   0.001765274,
   0.001763942,
   0.001762586,
   0.001761204,
   0.001759798,
   0.001758367,
   0.001756912,
   0.001755432,
   0.001753928,
   0.0017524,
   0.001750847,
   0.001749271,
   0.001747671,
   0.001746047,
   0.001744399,
   0.001742728,
   0.001741033,
   0.001739315,
   0.001737574,
   0.00173581,
   0.001734022,
   0.001732212,
   0.001730379,
   0.001728523,
   0.001726644,
   0.001724743,
   0.00172282,
   0.001720874,
   0.001718906,
   0.001716916,
   0.001714904,
   0.00171287,
   0.001710814,
   0.001708737,
   0.001706638,
   0.001704517,
   0.001702375,
   0.001700212,
   0.001698028,
   0.001695823,
   0.001693597,
   0.00169135,
   0.001689082,
   0.001686793,
   0.001684485,
   0.001682155,
   0.001679805,
   0.001677435,
   0.001675045,
   0.001672635,
   0.001670205,
   0.001667756,
   0.001665286,
   0.001662797,
   0.001660288,
   0.00165776,
   0.001655213,
   0.001652647,
   0.001650061,
   0.001647457,
   0.001644833,
   0.001642191,
   0.00163953,
   0.001636851,
   0.001634153,
   0.001631436,
   0.001628702,
   0.001625949,
   0.001623178,
   0.001620389,
   0.001617582,
   0.001614758,
   0.001611916,
   0.001609056,
   0.001606179,
   0.001603285,
   0.001600373,
   0.001597444,
   0.001594498,
   0.001591535,
   0.001588555,
   0.001585559,
   0.001582545,
   0.001579516,
   0.001576469,
   0.001573407,
   0.001570328,
   0.001567233,
   0.001564122,
   0.001560995,
   0.001557852,
   0.001554694,
   0.00155152,
   0.00154833,
   0.001545125,
   0.001541904,
   0.001538668,
   0.001535417,
   0.001532151,
   0.00152887,
   0.001525575,
   0.001522264,
   0.001518939,
   0.001515599,
   0.001512245,
   0.001508877,
   0.001505494,
   0.001502097,
   0.001498686,
   0.001495261,
   0.001491823,
   0.00148837,
   0.001484904,
   0.001481425,
   0.001477932,
   0.001474425,
   0.001470906,
   0.001467373,
   0.001463827,
   0.001460269,
   0.001456697,
   0.001453113,
   0.001449516,
   0.001445907,
   0.001442285,
   0.001438651,
   0.001435004,
   0.001431346,
   0.001427675,
   0.001423993,
   0.001420299,
   0.001416593,
   0.001412875,
   0.001409146,
   0.001405406,
   0.001401654,
   0.001397891,
   0.001394117,
   0.001390332,
   0.001386537,
   0.00138273,
   0.001378913,
   0.001375085,
   0.001371247,
   0.001367398,
   0.001363539,
   0.00135967,
   0.001355791,
   0.001351902,
   0.001348003,
   0.001344095,
   0.001340176,
   0.001336249,
   0.001332312,
   0.001328365,
   0.00132441,
   0.001320445,
   0.001316472,
   0.001312489,
   0.001308498,
   0.001304499,
   0.00130049,
   0.001296474,
   0.001292449,
   0.001288416,
   0.001284374,
   0.001280325,
   0.001276268,
   0.001272204,
   0.001268131,
   0.001264051,
   0.001259964,
   0.00125587,
   0.001251768,
   0.00124766,
   0.001243544,
   0.001239422,
   0.001235293,
   0.001231157,
   0.001227015,
   0.001222867,
   0.001218713,
   0.001214552,
   0.001210386,
   0.001206213,
   0.001202036,
   0.001197852,
   0.001193663,
   0.001189469,
   0.001185269,
   0.001181065,
   0.001176856,
   0.001172642,
   0.001168423,
   0.001164199,
   0.001159972,
   0.00115574,
   0.001151504,
   0.001147264,
   0.00114302,
   0.001138772,
   0.001134521,
   0.001130267,
   0.001126009,
   0.001121748,
   0.001117484,
   0.001113217,
   0.001108948,
   0.001104676,
   0.001100402,
   0.001096125,
   0.001091847,
   0.001087566,
   0.001083284,
   0.001079,
   0.001074715,
   0.001070428,
   0.00106614,
   0.001061851,
   0.001057562,
   0.001053272,
   0.001048981,
   0.00104469,
   0.0010404,
   0.001036109,
   0.001031818,
   0.001027528,
   0.001023238,
   0.001018949,
   0.001014662,
   0.001010375,
   0.00100609,
   0.001001806,
   0.0009975239,
   0.0009932438,
   0.0009889659,
   0.0009846903,
   0.0009804173,
   0.000976147,
   0.0009718796,
   0.0009676155,
   0.0009633547,
   0.0009590975,
   0.0009548442,
   0.0009505949,
   0.0009463498,
   0.0009421093,
   0.0009378735,
   0.0009336427,
   0.000929417,
   0.0009251969,
   0.0009209824,
   0.0009167738,
   0.0009125714,
   0.0009083755,
   0.0009041863,
   0.0009000041,
   0.000895829,
   0.0008916615,
   0.0008875018,
   0.00088335,
   0.0008792067,
   0.0008750719,
   0.000870946,
   0.0008668294,
   0.0008627222,
   0.0008586248,
   0.0008545375,
   0.0008504606,
   0.0008463945,
   0.0008423393,
   0.0008382956,
   0.0008342635,
   0.0008302435,
   0.0008262358,
   0.0008222408,
   0.0008182589,
   0.0008142904,
   0.0008103357,
   0.0008063951,
   0.000802469,
   0.0007985577,
   0.0007946617,
   0.0007907814,
   0.000786917,
   0.0007830691,
   0.000779238,
   0.0007754241,
   0.0007716279,
   0.0007678497,
   0.0007640901,
   0.0007603493,
   0.0007566279,
   0.0007529262,
   0.0007492448,
   0.0007455842,
   0.0007419446,
   0.0007383267,
   0.0007347309,
   0.0007311576,
   0.0007276075,
   0.0007240808,
   0.0007205782,
   0.0007171002,
   0.0007136472,
   0.0007102198,
   0.0007068185,
   0.0007034438,
   0.0007000963,
   0.0006967764,
   0.0006934848,
   0.000690222,
   0.0006869886,
   0.000683785,
   0.000680612,
   0.00067747,
   0.0006743596,
   0.0006712814,
   0.0006682361,
   0.0006652241,
   0.0006622462,
   0.0006593028,
   0.0006563946,
   0.0006535223,
   0.0006506863,
   0.0006478875,
   0.0006451262,
   0.0006424033,
   0.0006397193,
   0.0006370748,
   0.0006344705,
   0.0006319071,
   0.000629385,
   0.000626905,
   0.0006244677,
   0.0006220738,
   0.0006197239,
   0.0006174185,
   0.0006151584,
   0.0006129441,
   0.0006107764,
   0.0006086558,
   0.0006065829,
   0.0006045584,
   0.0006025828,
   0.0006006568,
   0.000598781,
   0.000596956,
   0.0005951824,
   0.0005934607,
   0.0005917915,
   0.0005901754,
   0.0005886129,
   0.0005871047,
   0.0005856511,
   0.0005842528,
   0.0005829103,
   0.000581624,
   0.0005803945,
   0.0005792222,
   0.0005781075,
   0.000577051,
   0.0005760531,
   0.0005751141,
   0.0005742345,
   0.0005734146,
   0.0005726548,
   0.0005719554,
   0.0005713168,
   0.0005707393,
   0.0005702232,
   0.0005697687,
   0.000569376,
   0.0005690454,
   0.0005687772,
   0.0005685714,
   0.0005684283,
   0.0005683479,
   0.0005683305,
   0.0005683761,
   0.0005684847,
   0.0005686565,
   0.0005688914,
   0.0005691895,
   0.0005695507,
   0.000569975,
   0.0005704624,
   0.0005710128,
   0.000571626,
   0.000572302,
   0.0005730406,
   0.0005738416,
   0.0005747049,
   0.0005756303,
   0.0005766174,
   0.0005776661,
   0.0005787762,
   0.0005799473,
   0.0005811791,
   0.0005824713,
   0.0005838236,
   0.0005852356,
   0.000586707,
   0.0005882373,
   0.0005898262,
   0.0005914733,
   0.0005931781,
   0.0005949403,
   0.0005967592,
   0.0005986346,
   0.0006005659,
   0.0006025526,
   0.0006045943,
   0.0006066903,
   0.0006088404,
   0.0006110438,
   0.0006133,
   0.0006156087,
   0.0006179691,
   0.0006203808,
   0.0006228432,
   0.0006253557,
   0.0006279178,
   0.0006305289,
   0.0006331885,
   0.000635896,
   0.0006386508,
   0.0006414523,
   0.0006443001,
   0.0006471934,
   0.0006501317,
   0.0006531145,
   0.0006561411,
   0.0006592111,
   0.0006623238,
   0.0006654786,
   0.0006686751,
   0.0006719125,
   0.0006751904,
   0.0006785083,
   0.0006818655,
   0.0006852614,
   0.0006886956,
   0.0006921675,
   0.0006956766,
   0.0006992223,
   0.000702804,
   0.0007064213,
   0.0007100737,
   0.0007137605,
   0.0007174814,
   0.0007212357,
   0.000725023,
   0.0007288429,
   0.0007326946,
   0.0007365779,
   0.0007404923,
   0.0007444371,
   0.0007484121,
   0.0007524166,
   0.0007564503,
   0.0007605127,
   0.0007646033,
   0.0007687218,
   0.0007728676,
   0.0007770404,
   0.0007812396,
   0.000785465,
   0.000789716,
   0.0007939924,
   0.0007982936,
   0.0008026193,
   0.0008069691,
   0.0008113425,
   0.0008157394,
   0.0008201591,
   0.0008246015,
   0.0008290661,
   0.0008335525,
   0.0008380605,
   0.0008425897,
   0.0008471397,
   0.0008517102,
   0.0008563008,
   0.0008609114,
   0.0008655414,
   0.0008701906,
   0.0008748588,
   0.0008795456,
   0.0008842506,
   0.0008889737,
   0.0008937145,
   0.0008984727,
   0.000903248};
   TGraphErrors *gre = new TGraphErrors(1000,Rfunc7tev_errorband_fx1001,Rfunc7tev_errorband_fy1001,Rfunc7tev_errorband_fex1001,Rfunc7tev_errorband_fey1001);
   gre->SetName("Rfunc7tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Rfunc7tev_errorband1001 = new TH1F("Graph_Rfunc7tev_errorband1001","Graph",1000,0,49.4505);
   Graph_Rfunc7tev_errorband1001->SetMinimum(0.0855147);
   Graph_Rfunc7tev_errorband1001->SetMaximum(0.1251727);
   Graph_Rfunc7tev_errorband1001->SetDirectory(0);
   Graph_Rfunc7tev_errorband1001->SetStats(0);
   Graph_Rfunc7tev_errorband1001->SetLineWidth(2);
   Graph_Rfunc7tev_errorband1001->SetMarkerStyle(20);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetNdivisions(505);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetLabelFont(132);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetLabelSize(0.07);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetTitleSize(0.1);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetTitleOffset(0.8);
   Graph_Rfunc7tev_errorband1001->GetXaxis()->SetTitleFont(132);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetLabelFont(132);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetLabelSize(0.07);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetTitleSize(0.1);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Rfunc7tev_errorband1001->GetYaxis()->SetTitleFont(132);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetLabelFont(132);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Rfunc7tev_errorband1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Rfunc7tev_errorband1001);
   
   gre->Draw("3l");
   
   TF1 *Rfunc7tev2 = new TF1("Rfunc7tev","[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   Rfunc7tev2->SetFillColor(1);
   Rfunc7tev2->SetFillStyle(0);
   Rfunc7tev2->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   Rfunc7tev2->SetLineColor(ci);
   Rfunc7tev2->SetLineWidth(2);
   Rfunc7tev2->GetXaxis()->SetNdivisions(505);
   Rfunc7tev2->GetXaxis()->SetLabelFont(132);
   Rfunc7tev2->GetXaxis()->SetLabelOffset(0.01);
   Rfunc7tev2->GetXaxis()->SetLabelSize(0.07);
   Rfunc7tev2->GetXaxis()->SetTitleSize(0.1);
   Rfunc7tev2->GetXaxis()->SetTitleOffset(0.8);
   Rfunc7tev2->GetXaxis()->SetTitleFont(132);
   Rfunc7tev2->GetYaxis()->SetLabelFont(132);
   Rfunc7tev2->GetYaxis()->SetLabelOffset(0.01);
   Rfunc7tev2->GetYaxis()->SetLabelSize(0.07);
   Rfunc7tev2->GetYaxis()->SetTitleSize(0.1);
   Rfunc7tev2->GetYaxis()->SetTitleOffset(0.8);
   Rfunc7tev2->GetYaxis()->SetTitleFont(132);
   Rfunc7tev2->SetParameter(0,0.228253);
   Rfunc7tev2->SetParError(0,0);
   Rfunc7tev2->SetParLimits(0,0.21,0.3);
   Rfunc7tev2->SetParameter(1,5.882481);
   Rfunc7tev2->SetParError(1,0);
   Rfunc7tev2->SetParLimits(1,2.001,12);
   Rfunc7tev2->SetParameter(2,3);
   Rfunc7tev2->SetParError(2,0);
   Rfunc7tev2->SetParLimits(2,1.01,3);
   Rfunc7tev2->SetParameter(3,0.9);
   Rfunc7tev2->SetParError(3,0);
   Rfunc7tev2->SetParLimits(3,0.8,1.1);
   Rfunc7tev2->SetParameter(4,1);
   Rfunc7tev2->SetParError(4,0);
   Rfunc7tev2->SetParLimits(4,0.9,3);
   Rfunc7tev2->SetParameter(5,0.5063928);
   Rfunc7tev2->SetParError(5,0);
   Rfunc7tev2->SetParLimits(5,0.2,0.6);
   Rfunc7tev2->Draw("SAME");
   
   Double_t Graph0_fx3002[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3002[12] = {
   0.1158698,
   0.1239866,
   0.1168121,
   0.1191638,
   0.1188727,
   0.1251476,
   0.1265045,
   0.1264138,
   0.1126553,
   0.1131588,
   0.1155616,
   0.1141535};
   Double_t Graph0_felx3002[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3002[12] = {
   0.002528166,
   0.002514347,
   0.002290594,
   0.002343277,
   0.002338056,
   0.002639304,
   0.002833,
   0.00306701,
   0.003061286,
   0.002908398,
   0.002910104,
   0.002670961};
   Double_t Graph0_fehx3002[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3002[12] = {
   0.002528166,
   0.002514347,
   0.002290594,
   0.002343277,
   0.002338056,
   0.002639304,
   0.002833,
   0.00306701,
   0.003061286,
   0.002908398,
   0.002910104,
   0.002670961};
   grae = new TGraphAsymmErrors(12,Graph0_fx3002,Graph0_fy3002,Graph0_felx3002,Graph0_fehx3002,Graph0_fely3002,Graph0_fehy3002);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030013002 = new TH1F("Graph_Graph_Graph030013002","Graph",100,0,45);
   Graph_Graph_Graph030013002->SetMinimum(0.1);
   Graph_Graph_Graph030013002->SetMaximum(0.18);
   Graph_Graph_Graph030013002->SetDirectory(0);
   Graph_Graph_Graph030013002->SetStats(0);
   Graph_Graph_Graph030013002->SetLineWidth(2);
   Graph_Graph_Graph030013002->SetMarkerStyle(20);
   Graph_Graph_Graph030013002->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030013002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030013002->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030013002->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030013002->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030013002->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph_Graph030013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030013002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030013002->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030013002->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030013002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030013002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030013002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030013002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030013002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030013002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030013002);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"7 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{J#kern[-0.2]{/}#kern[-0.2]{#psi}h}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Rfunc7tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_jpsi7->Modified();
   c_p_jpsi7->cd();
   c_p_jpsi7->SetSelected(c_p_jpsi7);
}


==> figs/Fig4b.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_jpsix_8tev_paper()
{
//=========Macro generated from canvas: c_p_jpsi8/c_p_jpsi8
//=========  (Tue Mar  9 15:21:55 2021) by ROOT version 6.22/02
   TCanvas *c_p_jpsi8 = new TCanvas("c_p_jpsi8", "c_p_jpsi8",50,64,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_jpsi8->SetHighLightColor(2);
   c_p_jpsi8->Range(-10,0.08051282,45.55556,0.1830769);
   c_p_jpsi8->SetFillColor(0);
   c_p_jpsi8->SetBorderMode(0);
   c_p_jpsi8->SetBorderSize(2);
   c_p_jpsi8->SetTickx(1);
   c_p_jpsi8->SetTicky(1);
   c_p_jpsi8->SetLeftMargin(0.18);
   c_p_jpsi8->SetRightMargin(0.01);
   c_p_jpsi8->SetTopMargin(0.03);
   c_p_jpsi8->SetBottomMargin(0.19);
   c_p_jpsi8->SetFrameLineWidth(2);
   c_p_jpsi8->SetFrameBorderMode(0);
   c_p_jpsi8->SetFrameLineWidth(2);
   c_p_jpsi8->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3003[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3003[12] = {
   0.1182047,
   0.1187036,
   0.1176046,
   0.1242789,
   0.1223375,
   0.1223822,
   0.1182192,
   0.1187313,
   0.1221474,
   0.1226138,
   0.116179,
   0.116518};
   Double_t Graph0_felx3003[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3003[12] = {
   0.001934567,
   0.001807833,
   0.001699286,
   0.001741509,
   0.001748664,
   0.001847495,
   0.001883055,
   0.002049717,
   0.002279349,
   0.002137362,
   0.002034492,
   0.001841593};
   Double_t Graph0_fehx3003[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3003[12] = {
   0.001934567,
   0.001807833,
   0.001699286,
   0.001741509,
   0.001748664,
   0.001847495,
   0.001883055,
   0.002049717,
   0.002279349,
   0.002137362,
   0.002034492,
   0.001841593};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,Graph0_fx3003,Graph0_fy3003,Graph0_felx3003,Graph0_fehx3003,Graph0_fely3003,Graph0_fehy3003);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03003 = new TH1F("Graph_Graph03003","Graph",100,0,45);
   Graph_Graph03003->SetMinimum(0.1);
   Graph_Graph03003->SetMaximum(0.18);
   Graph_Graph03003->SetDirectory(0);
   Graph_Graph03003->SetStats(0);
   Graph_Graph03003->SetLineWidth(2);
   Graph_Graph03003->SetMarkerStyle(20);
   Graph_Graph03003->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03003->GetXaxis()->SetNdivisions(505);
   Graph_Graph03003->GetXaxis()->SetLabelFont(132);
   Graph_Graph03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03003->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03003->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03003->GetXaxis()->SetTitleFont(132);
   Graph_Graph03003->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph03003->GetYaxis()->SetLabelFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03003->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03003->GetYaxis()->SetTitleFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03003);
   
   grae->Draw("ap");
   
   TF1 *Rfunc8tev3 = new TF1("Rfunc8tev","[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   Rfunc8tev3->SetFillColor(1);
   Rfunc8tev3->SetFillStyle(0);
   Rfunc8tev3->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   Rfunc8tev3->SetLineColor(ci);
   Rfunc8tev3->SetLineWidth(2);
   Rfunc8tev3->GetXaxis()->SetNdivisions(505);
   Rfunc8tev3->GetXaxis()->SetLabelFont(132);
   Rfunc8tev3->GetXaxis()->SetLabelOffset(0.01);
   Rfunc8tev3->GetXaxis()->SetLabelSize(0.07);
   Rfunc8tev3->GetXaxis()->SetTitleSize(0.1);
   Rfunc8tev3->GetXaxis()->SetTitleOffset(0.8);
   Rfunc8tev3->GetXaxis()->SetTitleFont(132);
   Rfunc8tev3->GetYaxis()->SetLabelFont(132);
   Rfunc8tev3->GetYaxis()->SetLabelOffset(0.01);
   Rfunc8tev3->GetYaxis()->SetLabelSize(0.07);
   Rfunc8tev3->GetYaxis()->SetTitleSize(0.1);
   Rfunc8tev3->GetYaxis()->SetTitleOffset(0.8);
   Rfunc8tev3->GetYaxis()->SetTitleFont(132);
   Rfunc8tev3->SetParameter(0,0.2350455);
   Rfunc8tev3->SetParError(0,0);
   Rfunc8tev3->SetParLimits(0,0.21,0.3);
   Rfunc8tev3->SetParameter(1,12);
   Rfunc8tev3->SetParError(1,0);
   Rfunc8tev3->SetParLimits(1,2.001,12);
   Rfunc8tev3->SetParameter(2,3);
   Rfunc8tev3->SetParError(2,0);
   Rfunc8tev3->SetParLimits(2,1.01,3);
   Rfunc8tev3->SetParameter(3,0.9);
   Rfunc8tev3->SetParError(3,0);
   Rfunc8tev3->SetParLimits(3,0.8,1.1);
   Rfunc8tev3->SetParameter(4,1);
   Rfunc8tev3->SetParError(4,0);
   Rfunc8tev3->SetParLimits(4,0.9,3);
   Rfunc8tev3->SetParameter(5,0.5063928);
   Rfunc8tev3->SetParError(5,0);
   Rfunc8tev3->SetParLimits(5,0.5,1.5);
   Rfunc8tev3->Draw("SAME");
   
   Double_t Rfunc8tev_errorband_fx1002[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t Rfunc8tev_errorband_fy1002[1000] = {
   0.1201656,
   0.1201657,
   0.1201661,
   0.1201667,
   0.1201676,
   0.1201687,
   0.1201701,
   0.1201717,
   0.1201735,
   0.1201756,
   0.120178,
   0.1201806,
   0.1201834,
   0.1201864,
   0.1201897,
   0.1201932,
   0.120197,
   0.1202009,
   0.1202051,
   0.1202095,
   0.1202141,
   0.1202189,
   0.1202239,
   0.1202291,
   0.1202345,
   0.1202401,
   0.1202459,
   0.1202519,
   0.120258,
   0.1202643,
   0.1202707,
   0.1202774,
   0.1202841,
   0.1202911,
   0.1202981,
   0.1203053,
   0.1203127,
   0.1203201,
   0.1203277,
   0.1203354,
   0.1203432,
   0.1203511,
   0.1203591,
   0.1203671,
   0.1203753,
   0.1203835,
   0.1203919,
   0.1204002,
   0.1204087,
   0.1204172,
   0.1204257,
   0.1204343,
   0.1204429,
   0.1204516,
   0.1204602,
   0.1204689,
   0.1204776,
   0.1204863,
   0.120495,
   0.1205037,
   0.1205124,
   0.1205211,
   0.1205298,
   0.1205384,
   0.120547,
   0.1205556,
   0.1205641,
   0.1205726,
   0.120581,
   0.1205894,
   0.1205977,
   0.1206059,
   0.1206141,
   0.1206222,
   0.1206302,
   0.1206381,
   0.120646,
   0.1206538,
   0.1206614,
   0.120669,
   0.1206764,
   0.1206838,
   0.120691,
   0.1206981,
   0.1207051,
   0.120712,
   0.1207188,
   0.1207254,
   0.1207319,
   0.1207383,
   0.1207445,
   0.1207506,
   0.1207565,
   0.1207623,
   0.120768,
   0.1207735,
   0.1207788,
   0.120784,
   0.120789,
   0.1207939,
   0.1207986,
   0.1208032,
   0.1208075,
   0.1208117,
   0.1208158,
   0.1208196,
   0.1208233,
   0.1208268,
   0.1208302,
   0.1208333,
   0.1208363,
   0.1208391,
   0.1208417,
   0.1208441,
   0.1208464,
   0.1208484,
   0.1208503,
   0.120852,
   0.1208535,
   0.1208547,
   0.1208559,
   0.1208568,
   0.1208575,
   0.120858,
   0.1208583,
   0.1208585,
   0.1208584,
   0.1208581,
   0.1208577,
   0.120857,
   0.1208562,
   0.1208551,
   0.1208539,
   0.1208524,
   0.1208508,
   0.1208489,
   0.1208469,
   0.1208446,
   0.1208422,
   0.1208395,
   0.1208367,
   0.1208336,
   0.1208304,
   0.1208269,
   0.1208233,
   0.1208194,
   0.1208153,
   0.1208111,
   0.1208066,
   0.120802,
   0.1207971,
   0.1207921,
   0.1207868,
   0.1207814,
   0.1207757,
   0.1207699,
   0.1207638,
   0.1207576,
   0.1207511,
   0.1207445,
   0.1207377,
   0.1207306,
   0.1207234,
   0.120716,
   0.1207084,
   0.1207006,
   0.1206926,
   0.1206844,
   0.120676,
   0.1206674,
   0.1206586,
   0.1206497,
   0.1206405,
   0.1206311,
   0.1206216,
   0.1206119,
   0.120602,
   0.1205919,
   0.1205816,
   0.1205711,
   0.1205604,
   0.1205496,
   0.1205386,
   0.1205273,
   0.1205159,
   0.1205044,
   0.1204926,
   0.1204807,
   0.1204685,
   0.1204562,
   0.1204437,
   0.1204311,
   0.1204182,
   0.1204052,
   0.120392,
   0.1203786,
   0.1203651,
   0.1203514,
   0.1203375,
   0.1203234,
   0.1203092,
   0.1202948,
   0.1202802,
   0.1202654,
   0.1202505,
   0.1202354,
   0.1202202,
   0.1202047,
   0.1201891,
   0.1201734,
   0.1201575,
   0.1201414,
   0.1201251,
   0.1201087,
   0.1200922,
   0.1200754,
   0.1200585,
   0.1200415,
   0.1200243,
   0.1200069,
   0.1199894,
   0.1199717,
   0.1199539,
   0.1199359,
   0.1199177,
   0.1198994,
   0.119881,
   0.1198624,
   0.1198436,
   0.1198247,
   0.1198056,
   0.1197864,
   0.1197671,
   0.1197476,
   0.1197279,
   0.1197082,
   0.1196882,
   0.1196681,
   0.1196479,
   0.1196275,
   0.119607,
   0.1195864,
   0.1195656,
   0.1195447,
   0.1195236,
   0.1195024,
   0.119481,
   0.1194595,
   0.1194379,
   0.1194162,
   0.1193943,
   0.1193722,
   0.1193501,
   0.1193278,
   0.1193054,
   0.1192828,
   0.1192601,
   0.1192373,
   0.1192144,
   0.1191913,
   0.1191681,
   0.1191448,
   0.1191213,
   0.1190977,
   0.119074,
   0.1190502,
   0.1190263,
   0.1190022,
   0.118978,
   0.1189537,
   0.1189292,
   0.1189047,
   0.11888,
   0.1188552,
   0.1188303,
   0.1188053,
   0.1187801,
   0.1187549,
   0.1187295,
   0.118704,
   0.1186784,
   0.1186526,
   0.1186268,
   0.1186009,
   0.1185748,
   0.1185486,
   0.1185224,
   0.118496,
   0.1184695,
   0.1184429,
   0.1184161,
   0.1183893,
   0.1183624,
   0.1183354,
   0.1183082,
   0.118281,
   0.1182536,
   0.1182262,
   0.1181986,
   0.118171,
   0.1181432,
   0.1181154,
   0.1180874,
   0.1180593,
   0.1180312,
   0.1180029,
   0.1179746,
   0.1179461,
   0.1179176,
   0.1178889,
   0.1178602,
   0.1178314,
   0.1178024,
   0.1177734,
   0.1177443,
   0.1177151,
   0.1176858,
   0.1176564,
   0.1176269,
   0.1175973,
   0.1175677,
   0.1175379,
   0.1175081,
   0.1174781,
   0.1174481,
   0.117418,
   0.1173878,
   0.1173575,
   0.1173272,
   0.1172967,
   0.1172662,
   0.1172356,
   0.1172049,
   0.1171741,
   0.1171432,
   0.1171123,
   0.1170812,
   0.1170501,
   0.1170189,
   0.1169877,
   0.1169563,
   0.1169249,
   0.1168934,
   0.1168618,
   0.1168301,
   0.1167984,
   0.1167666,
   0.1167347,
   0.1167027,
   0.1166707,
   0.1166385,
   0.1166063,
   0.1165741,
   0.1165417,
   0.1165093,
   0.1164768,
   0.1164443,
   0.1164117,
   0.116379,
   0.1163462,
   0.1163134,
   0.1162805,
   0.1162475,
   0.1162144,
   0.1161813,
   0.1161481,
   0.1161149,
   0.1160816,
   0.1160482,
   0.1160148,
   0.1159813,
   0.1159477,
   0.115914,
   0.1158803,
   0.1158466,
   0.1158127,
   0.1157788,
   0.1157449,
   0.1157109,
   0.1156768,
   0.1156427,
   0.1156085,
   0.1155742,
   0.1155399,
   0.1155055,
   0.1154711,
   0.1154366,
   0.115402,
   0.1153674,
   0.1153327,
   0.115298,
   0.1152632,
   0.1152284,
   0.1151935,
   0.1151585,
   0.1151235,
   0.1150885,
   0.1150533,
   0.1150182,
   0.114983,
   0.1149477,
   0.1149124,
   0.114877,
   0.1148415,
   0.1148061,
   0.1147705,
   0.1147349,
   0.1146993,
   0.1146636,
   0.1146279,
   0.1145921,
   0.1145563,
   0.1145204,
   0.1144844,
   0.1144485,
   0.1144124,
   0.1143764,
   0.1143402,
   0.1143041,
   0.1142679,
   0.1142316,
   0.1141953,
   0.1141589,
   0.1141225,
   0.1140861,
   0.1140496,
   0.1140131,
   0.1139765,
   0.1139399,
   0.1139032,
   0.1138665,
   0.1138298,
   0.113793,
   0.1137562,
   0.1137193,
   0.1136824,
   0.1136455,
   0.1136085,
   0.1135714,
   0.1135344,
   0.1134973,
   0.1134601,
   0.1134229,
   0.1133857,
   0.1133484,
   0.1133111,
   0.1132738,
   0.1132364,
   0.113199,
   0.1131616,
   0.1131241,
   0.1130866,
   0.113049,
   0.1130114,
   0.1129738,
   0.1129361,
   0.1128984,
   0.1128607,
   0.1128229,
   0.1127851,
   0.1127473,
   0.1127094,
   0.1126715,
   0.1126336,
   0.1125956,
   0.1125576,
   0.1125196,
   0.1124815,
   0.1124434,
   0.1124053,
   0.1123672,
   0.112329,
   0.1122908,
   0.1122525,
   0.1122143,
   0.112176,
   0.1121376,
   0.1120993,
   0.1120609,
   0.1120225,
   0.111984,
   0.1119455,
   0.111907,
   0.1118685,
   0.11183,
   0.1117914,
   0.1117528,
   0.1117141,
   0.1116755,
   0.1116368,
   0.1115981,
   0.1115593,
   0.1115206,
   0.1114818,
   0.111443,
   0.1114041,
   0.1113653,
   0.1113264,
   0.1112875,
   0.1112485,
   0.1112096,
   0.1111706,
   0.1111316,
   0.1110926,
   0.1110535,
   0.1110145,
   0.1109754,
   0.1109363,
   0.1108971,
   0.110858,
   0.1108188,
   0.1107796,
   0.1107404,
   0.1107011,
   0.1106619,
   0.1106226,
   0.1105833,
   0.110544,
   0.1105047,
   0.1104653,
   0.1104259,
   0.1103865,
   0.1103471,
   0.1103077,
   0.1102682,
   0.1102288,
   0.1101893,
   0.1101498,
   0.1101103,
   0.1100707,
   0.1100312,
   0.1099916,
   0.109952,
   0.1099124,
   0.1098728,
   0.1098332,
   0.1097935,
   0.1097539,
   0.1097142,
   0.1096745,
   0.1096348,
   0.1095951,
   0.1095553,
   0.1095156,
   0.1094758,
   0.109436,
   0.1093962,
   0.1093564,
   0.1093166,
   0.1092768,
   0.1092369,
   0.109197,
   0.1091572,
   0.1091173,
   0.1090774,
   0.1090375,
   0.1089975,
   0.1089576,
   0.1089177,
   0.1088777,
   0.1088377,
   0.1087977,
   0.1087578,
   0.1087178,
   0.1086777,
   0.1086377,
   0.1085977,
   0.1085576,
   0.1085176,
   0.1084775,
   0.1084374,
   0.1083974,
   0.1083573,
   0.1083172,
   0.108277,
   0.1082369,
   0.1081968,
   0.1081567,
   0.1081165,
   0.1080764,
   0.1080362,
   0.107996,
   0.1079558,
   0.1079157,
   0.1078755,
   0.1078353,
   0.1077951,
   0.1077548,
   0.1077146,
   0.1076744,
   0.1076342,
   0.1075939,
   0.1075537,
   0.1075134,
   0.1074732,
   0.1074329,
   0.1073926,
   0.1073523,
   0.1073121,
   0.1072718,
   0.1072315,
   0.1071912,
   0.1071509,
   0.1071106,
   0.1070702,
   0.1070299,
   0.1069896,
   0.1069493,
   0.106909,
   0.1068686,
   0.1068283,
   0.1067879,
   0.1067476,
   0.1067072,
   0.1066669,
   0.1066265,
   0.1065862,
   0.1065458,
   0.1065055,
   0.1064651,
   0.1064247,
   0.1063844,
   0.106344,
   0.1063036,
   0.1062632,
   0.1062228,
   0.1061825,
   0.1061421,
   0.1061017,
   0.1060613,
   0.1060209,
   0.1059805,
   0.1059401,
   0.1058998,
   0.1058594,
   0.105819,
   0.1057786,
   0.1057382,
   0.1056978,
   0.1056574,
   0.105617,
   0.1055766,
   0.1055362,
   0.1054958,
   0.1054554,
   0.105415,
   0.1053746,
   0.1053342,
   0.1052939,
   0.1052535,
   0.1052131,
   0.1051727,
   0.1051323,
   0.1050919,
   0.1050515,
   0.1050111,
   0.1049708,
   0.1049304,
   0.10489,
   0.1048496,
   0.1048093,
   0.1047689,
   0.1047285,
   0.1046881,
   0.1046478,
   0.1046074,
   0.1045671,
   0.1045267,
   0.1044863,
   0.104446,
   0.1044056,
   0.1043653,
   0.104325,
   0.1042846,
   0.1042443,
   0.104204,
   0.1041636,
   0.1041233,
   0.104083,
   0.1040427,
   0.1040023,
   0.103962,
   0.1039217,
   0.1038814,
   0.1038411,
   0.1038008,
   0.1037605,
   0.1037203,
   0.10368,
   0.1036397,
   0.1035994,
   0.1035592,
   0.1035189,
   0.1034787,
   0.1034384,
   0.1033982,
   0.1033579,
   0.1033177,
   0.1032775,
   0.1032373,
   0.103197,
   0.1031568,
   0.1031166,
   0.1030764,
   0.1030362,
   0.102996,
   0.1029559,
   0.1029157,
   0.1028755,
   0.1028354,
   0.1027952,
   0.1027551,
   0.1027149,
   0.1026748,
   0.1026346,
   0.1025945,
   0.1025544,
   0.1025143,
   0.1024742,
   0.1024341,
   0.102394,
   0.1023539,
   0.1023139,
   0.1022738,
   0.1022337,
   0.1021937,
   0.1021537,
   0.1021136,
   0.1020736,
   0.1020336,
   0.1019936,
   0.1019536,
   0.1019136,
   0.1018736,
   0.1018336,
   0.1017936,
   0.1017537,
   0.1017137,
   0.1016738,
   0.1016338,
   0.1015939,
   0.101554,
   0.1015141,
   0.1014742,
   0.1014343,
   0.1013944,
   0.1013545,
   0.1013147,
   0.1012748,
   0.101235,
   0.1011951,
   0.1011553,
   0.1011155,
   0.1010757,
   0.1010359,
   0.1009961,
   0.1009563,
   0.1009166,
   0.1008768,
   0.100837,
   0.1007973,
   0.1007576,
   0.1007179,
   0.1006781,
   0.1006384,
   0.1005988,
   0.1005591,
   0.1005194,
   0.1004797,
   0.1004401,
   0.1004005,
   0.1003608,
   0.1003212,
   0.1002816,
   0.100242,
   0.1002024,
   0.1001628,
   0.1001233,
   0.1000837,
   0.1000442,
   0.1000047,
   0.09996514,
   0.09992563,
   0.09988613,
   0.09984665,
   0.09980717,
   0.09976771,
   0.09972826,
   0.09968882,
   0.09964939,
   0.09960997,
   0.09957056,
   0.09953117,
   0.09949179,
   0.09945242,
   0.09941306,
   0.09937371,
   0.09933437,
   0.09929505,
   0.09925574,
   0.09921644,
   0.09917715,
   0.09913788,
   0.09909861,
   0.09905936,
   0.09902012,
   0.0989809,
   0.09894168,
   0.09890248,
   0.09886329,
   0.09882411,
   0.09878495,
   0.0987458,
   0.09870666,
   0.09866753,
   0.09862842,
   0.09858932,
   0.09855023,
   0.09851115,
   0.09847209,
   0.09843304,
   0.098394,
   0.09835498,
   0.09831597,
   0.09827697,
   0.09823799,
   0.09819901,
   0.09816006,
   0.09812111,
   0.09808218,
   0.09804326,
   0.09800436,
   0.09796546,
   0.09792659,
   0.09788772,
   0.09784887,
   0.09781003,
   0.09777121,
   0.0977324,
   0.0976936,
   0.09765482,
   0.09761605,
   0.09757729,
   0.09753855,
   0.09749982,
   0.09746111,
   0.09742241,
   0.09738372,
   0.09734505,
   0.09730639,
   0.09726774,
   0.09722911,
   0.0971905,
   0.0971519,
   0.09711331,
   0.09707474,
   0.09703618,
   0.09699763,
   0.0969591,
   0.09692058,
   0.09688208,
   0.09684359,
   0.09680512,
   0.09676666,
   0.09672822,
   0.09668979,
   0.09665137,
   0.09661297,
   0.09657459,
   0.09653622,
   0.09649786,
   0.09645952,
   0.09642119,
   0.09638288,
   0.09634458,
   0.0963063,
   0.09626803,
   0.09622978,
   0.09619154,
   0.09615332,
   0.09611511,
   0.09607692,
   0.09603875,
   0.09600058,
   0.09596244,
   0.0959243,
   0.09588619,
   0.09584808,
   0.09581,
   0.09577193,
   0.09573387,
   0.09569583,
   0.09565781,
   0.0956198,
   0.0955818,
   0.09554382,
   0.09550586,
   0.09546791,
   0.09542998,
   0.09539206,
   0.09535416,
   0.09531627,
   0.0952784,
   0.09524055,
   0.09520271,
   0.09516488,
   0.09512708,
   0.09508928,
   0.09505151,
   0.09501375,
   0.094976,
   0.09493827,
   0.09490056,
   0.09486286,
   0.09482518,
   0.09478751,
   0.09474987,
   0.09471223,
   0.09467461,
   0.09463701,
   0.09459943,
   0.09456186,
   0.0945243,
   0.09448676,
   0.09444924,
   0.09441174,
   0.09437425,
   0.09433678,
   0.09429932,
   0.09426188,
   0.09422445,
   0.09418704,
   0.09414965,
   0.09411228,
   0.09407492,
   0.09403757,
   0.09400025,
   0.09396294,
   0.09392564,
   0.09388836,
   0.0938511,
   0.09381386,
   0.09377663,
   0.09373942,
   0.09370222,
   0.09366504,
   0.09362788,
   0.09359073,
   0.09355361,
   0.09351649,
   0.0934794,
   0.09344232,
   0.09340525,
   0.09336821,
   0.09333118,
   0.09329416,
   0.09325717,
   0.09322019,
   0.09318323,
   0.09314628,
   0.09310935,
   0.09307244,
   0.09303554,
   0.09299866,
   0.0929618,
   0.09292496,
   0.09288813,
   0.09285132,
   0.09281452,
   0.09277774,
   0.09274098,
   0.09270424,
   0.09266751,
   0.0926308,
   0.09259411,
   0.09255743,
   0.09252077,
   0.09248413,
   0.0924475,
   0.0924109,
   0.0923743,
   0.09233773,
   0.09230117,
   0.09226463,
   0.09222811,
   0.09219161,
   0.09215512,
   0.09211865,
   0.09208219,
   0.09204575,
   0.09200933,
   0.09197293,
   0.09193655,
   0.09190018,
   0.09186383,
   0.09182749,
   0.09179118,
   0.09175488,
   0.0917186,
   0.09168233};
   Double_t Rfunc8tev_errorband_fex1002[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Rfunc8tev_errorband_fey1002[1000] = {
   0.0005362374,
   0.0005362379,
   0.0005362396,
   0.0005362424,
   0.0005362463,
   0.0005362513,
   0.0005362574,
   0.0005362646,
   0.0005362729,
   0.0005362823,
   0.0005362927,
   0.0005363043,
   0.0005363168,
   0.0005363305,
   0.0005363451,
   0.0005363608,
   0.0005363775,
   0.0005363951,
   0.0005364138,
   0.0005364333,
   0.0005364539,
   0.0005364753,
   0.0005364977,
   0.0005365209,
   0.0005365451,
   0.00053657,
   0.0005365958,
   0.0005366223,
   0.0005366497,
   0.0005366778,
   0.0005367066,
   0.0005367362,
   0.0005367664,
   0.0005367973,
   0.0005368288,
   0.000536861,
   0.0005368937,
   0.0005369269,
   0.0005369607,
   0.000536995,
   0.0005370298,
   0.0005370651,
   0.0005371007,
   0.0005371368,
   0.0005371732,
   0.00053721,
   0.0005372471,
   0.0005372845,
   0.0005373222,
   0.0005373601,
   0.0005373982,
   0.0005374365,
   0.0005374749,
   0.0005375135,
   0.0005375522,
   0.000537591,
   0.0005376298,
   0.0005376687,
   0.0005377075,
   0.0005377464,
   0.0005377852,
   0.0005378239,
   0.0005378625,
   0.0005379011,
   0.0005379394,
   0.0005379777,
   0.0005380157,
   0.0005380535,
   0.0005380911,
   0.0005381285,
   0.0005381656,
   0.0005382023,
   0.0005382388,
   0.0005382749,
   0.0005383107,
   0.0005383461,
   0.0005383812,
   0.0005384158,
   0.00053845,
   0.0005384837,
   0.000538517,
   0.0005385498,
   0.0005385821,
   0.0005386139,
   0.0005386451,
   0.0005386758,
   0.000538706,
   0.0005387356,
   0.0005387646,
   0.000538793,
   0.0005388208,
   0.0005388479,
   0.0005388744,
   0.0005389003,
   0.0005389255,
   0.0005389501,
   0.0005389739,
   0.000538997,
   0.0005390195,
   0.0005390412,
   0.0005390622,
   0.0005390825,
   0.000539102,
   0.0005391208,
   0.0005391388,
   0.000539156,
   0.0005391725,
   0.0005391881,
   0.000539203,
   0.0005392171,
   0.0005392304,
   0.0005392429,
   0.0005392545,
   0.0005392653,
   0.0005392753,
   0.0005392845,
   0.0005392928,
   0.0005393003,
   0.0005393069,
   0.0005393127,
   0.0005393176,
   0.0005393217,
   0.0005393249,
   0.0005393272,
   0.0005393287,
   0.0005393293,
   0.000539329,
   0.0005393278,
   0.0005393258,
   0.0005393228,
   0.000539319,
   0.0005393143,
   0.0005393087,
   0.0005393023,
   0.0005392949,
   0.0005392866,
   0.0005392775,
   0.0005392675,
   0.0005392565,
   0.0005392447,
   0.000539232,
   0.0005392184,
   0.0005392038,
   0.0005391884,
   0.0005391721,
   0.0005391549,
   0.0005391368,
   0.0005391179,
   0.000539098,
   0.0005390772,
   0.0005390556,
   0.000539033,
   0.0005390096,
   0.0005389853,
   0.00053896,
   0.0005389339,
   0.000538907,
   0.0005388791,
   0.0005388504,
   0.0005388207,
   0.0005387902,
   0.0005387589,
   0.0005387266,
   0.0005386935,
   0.0005386595,
   0.0005386247,
   0.0005385889,
   0.0005385524,
   0.0005385149,
   0.0005384766,
   0.0005384375,
   0.0005383974,
   0.0005383566,
   0.0005383149,
   0.0005382723,
   0.0005382289,
   0.0005381847,
   0.0005381396,
   0.0005380937,
   0.0005380469,
   0.0005379993,
   0.0005379509,
   0.0005379017,
   0.0005378516,
   0.0005378008,
   0.0005377491,
   0.0005376966,
   0.0005376433,
   0.0005375892,
   0.0005375343,
   0.0005374785,
   0.000537422,
   0.0005373647,
   0.0005373066,
   0.0005372477,
   0.0005371881,
   0.0005371276,
   0.0005370664,
   0.0005370044,
   0.0005369416,
   0.0005368781,
   0.0005368138,
   0.0005367487,
   0.0005366829,
   0.0005366163,
   0.0005365489,
   0.0005364809,
   0.000536412,
   0.0005363425,
   0.0005362722,
   0.0005362011,
   0.0005361293,
   0.0005360568,
   0.0005359836,
   0.0005359097,
   0.000535835,
   0.0005357596,
   0.0005356835,
   0.0005356067,
   0.0005355292,
   0.000535451,
   0.0005353721,
   0.0005352925,
   0.0005352122,
   0.0005351312,
   0.0005350496,
   0.0005349672,
   0.0005348842,
   0.0005348005,
   0.0005347161,
   0.0005346311,
   0.0005345454,
   0.0005344591,
   0.000534372,
   0.0005342844,
   0.000534196,
   0.0005341071,
   0.0005340175,
   0.0005339272,
   0.0005338363,
   0.0005337448,
   0.0005336526,
   0.0005335599,
   0.0005334665,
   0.0005333724,
   0.0005332778,
   0.0005331825,
   0.0005330866,
   0.0005329902,
   0.0005328931,
   0.0005327954,
   0.0005326971,
   0.0005325982,
   0.0005324988,
   0.0005323987,
   0.000532298,
   0.0005321968,
   0.000532095,
   0.0005319926,
   0.0005318897,
   0.0005317861,
   0.0005316821,
   0.0005315774,
   0.0005314722,
   0.0005313664,
   0.0005312601,
   0.0005311532,
   0.0005310458,
   0.0005309378,
   0.0005308293,
   0.0005307202,
   0.0005306106,
   0.0005305005,
   0.0005303899,
   0.0005302787,
   0.000530167,
   0.0005300548,
   0.000529942,
   0.0005298288,
   0.000529715,
   0.0005296007,
   0.0005294859,
   0.0005293706,
   0.0005292549,
   0.0005291386,
   0.0005290218,
   0.0005289045,
   0.0005287868,
   0.0005286685,
   0.0005285498,
   0.0005284306,
   0.0005283109,
   0.0005281907,
   0.0005280701,
   0.000527949,
   0.0005278274,
   0.0005277054,
   0.0005275829,
   0.0005274599,
   0.0005273365,
   0.0005272126,
   0.0005270883,
   0.0005269636,
   0.0005268384,
   0.0005267127,
   0.0005265866,
   0.0005264601,
   0.0005263331,
   0.0005262057,
   0.0005260779,
   0.0005259497,
   0.000525821,
   0.0005256919,
   0.0005255624,
   0.0005254325,
   0.0005253021,
   0.0005251714,
   0.0005250402,
   0.0005249086,
   0.0005247767,
   0.0005246443,
   0.0005245115,
   0.0005243783,
   0.0005242448,
   0.0005241108,
   0.0005239765,
   0.0005238417,
   0.0005237066,
   0.0005235711,
   0.0005234352,
   0.000523299,
   0.0005231623,
   0.0005230253,
   0.000522888,
   0.0005227502,
   0.0005226121,
   0.0005224736,
   0.0005223348,
   0.0005221956,
   0.0005220561,
   0.0005219162,
   0.0005217759,
   0.0005216353,
   0.0005214944,
   0.0005213531,
   0.0005212114,
   0.0005210694,
   0.0005209271,
   0.0005207845,
   0.0005206415,
   0.0005204981,
   0.0005203545,
   0.0005202105,
   0.0005200662,
   0.0005199216,
   0.0005197766,
   0.0005196313,
   0.0005194857,
   0.0005193398,
   0.0005191936,
   0.0005190471,
   0.0005189002,
   0.0005187531,
   0.0005186056,
   0.0005184579,
   0.0005183098,
   0.0005181615,
   0.0005180128,
   0.0005178639,
   0.0005177146,
   0.0005175651,
   0.0005174153,
   0.0005172651,
   0.0005171148,
   0.0005169641,
   0.0005168131,
   0.0005166619,
   0.0005165103,
   0.0005163585,
   0.0005162065,
   0.0005160541,
   0.0005159015,
   0.0005157486,
   0.0005155955,
   0.0005154421,
   0.0005152884,
   0.0005151345,
   0.0005149803,
   0.0005148258,
   0.0005146711,
   0.0005145161,
   0.0005143609,
   0.0005142054,
   0.0005140497,
   0.0005138938,
   0.0005137375,
   0.0005135811,
   0.0005134244,
   0.0005132675,
   0.0005131103,
   0.0005129529,
   0.0005127952,
   0.0005126373,
   0.0005124792,
   0.0005123209,
   0.0005121623,
   0.0005120035,
   0.0005118445,
   0.0005116852,
   0.0005115258,
   0.0005113661,
   0.0005112062,
   0.0005110461,
   0.0005108857,
   0.0005107252,
   0.0005105644,
   0.0005104034,
   0.0005102422,
   0.0005100808,
   0.0005099192,
   0.0005097574,
   0.0005095954,
   0.0005094332,
   0.0005092708,
   0.0005091082,
   0.0005089454,
   0.0005087823,
   0.0005086191,
   0.0005084558,
   0.0005082922,
   0.0005081284,
   0.0005079644,
   0.0005078003,
   0.000507636,
   0.0005074714,
   0.0005073067,
   0.0005071419,
   0.0005069768,
   0.0005068115,
   0.0005066461,
   0.0005064805,
   0.0005063148,
   0.0005061488,
   0.0005059827,
   0.0005058164,
   0.00050565,
   0.0005054834,
   0.0005053166,
   0.0005051496,
   0.0005049825,
   0.0005048152,
   0.0005046478,
   0.0005044802,
   0.0005043125,
   0.0005041445,
   0.0005039765,
   0.0005038083,
   0.0005036399,
   0.0005034714,
   0.0005033027,
   0.0005031339,
   0.0005029649,
   0.0005027958,
   0.0005026265,
   0.0005024571,
   0.0005022875,
   0.0005021178,
   0.000501948,
   0.000501778,
   0.0005016079,
   0.0005014377,
   0.0005012673,
   0.0005010967,
   0.0005009261,
   0.0005007553,
   0.0005005844,
   0.0005004133,
   0.0005002422,
   0.0005000708,
   0.0004998994,
   0.0004997279,
   0.0004995562,
   0.0004993844,
   0.0004992124,
   0.0004990404,
   0.0004988682,
   0.0004986959,
   0.0004985235,
   0.000498351,
   0.0004981784,
   0.0004980056,
   0.0004978328,
   0.0004976598,
   0.0004974867,
   0.0004973135,
   0.0004971402,
   0.0004969668,
   0.0004967933,
   0.0004966196,
   0.0004964459,
   0.0004962721,
   0.0004960981,
   0.0004959241,
   0.0004957499,
   0.0004955757,
   0.0004954014,
   0.0004952269,
   0.0004950524,
   0.0004948778,
   0.000494703,
   0.0004945282,
   0.0004943533,
   0.0004941783,
   0.0004940032,
   0.000493828,
   0.0004936527,
   0.0004934774,
   0.0004933019,
   0.0004931264,
   0.0004929508,
   0.0004927751,
   0.0004925993,
   0.0004924234,
   0.0004922475,
   0.0004920714,
   0.0004918953,
   0.0004917191,
   0.0004915429,
   0.0004913665,
   0.0004911901,
   0.0004910136,
   0.000490837,
   0.0004906604,
   0.0004904837,
   0.0004903069,
   0.00049013,
   0.0004899531,
   0.0004897761,
   0.000489599,
   0.0004894219,
   0.0004892447,
   0.0004890674,
   0.0004888901,
   0.0004887127,
   0.0004885352,
   0.0004883577,
   0.0004881801,
   0.0004880025,
   0.0004878248,
   0.000487647,
   0.0004874692,
   0.0004872913,
   0.0004871134,
   0.0004869354,
   0.0004867573,
   0.0004865792,
   0.0004864011,
   0.0004862229,
   0.0004860446,
   0.0004858663,
   0.0004856879,
   0.0004855095,
   0.000485331,
   0.0004851525,
   0.000484974,
   0.0004847954,
   0.0004846167,
   0.000484438,
   0.0004842593,
   0.0004840805,
   0.0004839017,
   0.0004837228,
   0.0004835439,
   0.0004833649,
   0.0004831859,
   0.0004830069,
   0.0004828278,
   0.0004826487,
   0.0004824696,
   0.0004822904,
   0.0004821112,
   0.0004819319,
   0.0004817526,
   0.0004815733,
   0.0004813939,
   0.0004812145,
   0.0004810351,
   0.0004808557,
   0.0004806762,
   0.0004804967,
   0.0004803171,
   0.0004801375,
   0.0004799579,
   0.0004797783,
   0.0004795987,
   0.000479419,
   0.0004792393,
   0.0004790595,
   0.0004788798,
   0.0004787,
   0.0004785202,
   0.0004783404,
   0.0004781605,
   0.0004779806,
   0.0004778007,
   0.0004776208,
   0.0004774409,
   0.000477261,
   0.000477081,
   0.000476901,
   0.000476721,
   0.000476541,
   0.0004763609,
   0.0004761809,
   0.0004760008,
   0.0004758208,
   0.0004756407,
   0.0004754606,
   0.0004752804,
   0.0004751003,
   0.0004749202,
   0.00047474,
   0.0004745599,
   0.0004743797,
   0.0004741995,
   0.0004740193,
   0.0004738391,
   0.0004736589,
   0.0004734787,
   0.0004732985,
   0.0004731183,
   0.000472938,
   0.0004727578,
   0.0004725776,
   0.0004723973,
   0.0004722171,
   0.0004720368,
   0.0004718566,
   0.0004716763,
   0.0004714961,
   0.0004713158,
   0.0004711356,
   0.0004709553,
   0.0004707751,
   0.0004705948,
   0.0004704146,
   0.0004702343,
   0.0004700541,
   0.0004698738,
   0.0004696936,
   0.0004695134,
   0.0004693331,
   0.0004691529,
   0.0004689727,
   0.0004687925,
   0.0004686123,
   0.0004684321,
   0.0004682519,
   0.0004680717,
   0.0004678915,
   0.0004677114,
   0.0004675312,
   0.0004673511,
   0.0004671709,
   0.0004669908,
   0.0004668107,
   0.0004666306,
   0.0004664505,
   0.0004662704,
   0.0004660903,
   0.0004659103,
   0.0004657303,
   0.0004655502,
   0.0004653702,
   0.0004651902,
   0.0004650103,
   0.0004648303,
   0.0004646503,
   0.0004644704,
   0.0004642905,
   0.0004641106,
   0.0004639307,
   0.0004637509,
   0.000463571,
   0.0004633912,
   0.0004632114,
   0.0004630316,
   0.0004628519,
   0.0004626721,
   0.0004624924,
   0.0004623127,
   0.000462133,
   0.0004619534,
   0.0004617738,
   0.0004615942,
   0.0004614146,
   0.000461235,
   0.0004610555,
   0.000460876,
   0.0004606965,
   0.000460517,
   0.0004603376,
   0.0004601582,
   0.0004599788,
   0.0004597994,
   0.0004596201,
   0.0004594408,
   0.0004592615,
   0.0004590823,
   0.0004589031,
   0.0004587239,
   0.0004585447,
   0.0004583656,
   0.0004581865,
   0.0004580074,
   0.0004578284,
   0.0004576494,
   0.0004574704,
   0.0004572915,
   0.0004571126,
   0.0004569337,
   0.0004567548,
   0.000456576,
   0.0004563972,
   0.0004562185,
   0.0004560398,
   0.0004558611,
   0.0004556824,
   0.0004555038,
   0.0004553253,
   0.0004551467,
   0.0004549682,
   0.0004547897,
   0.0004546113,
   0.0004544329,
   0.0004542546,
   0.0004540762,
   0.000453898,
   0.0004537197,
   0.0004535415,
   0.0004533633,
   0.0004531852,
   0.0004530071,
   0.0004528291,
   0.0004526511,
   0.0004524731,
   0.0004522952,
   0.0004521173,
   0.0004519394,
   0.0004517616,
   0.0004515839,
   0.0004514061,
   0.0004512284,
   0.0004510508,
   0.0004508732,
   0.0004506957,
   0.0004505181,
   0.0004503407,
   0.0004501632,
   0.0004499859,
   0.0004498085,
   0.0004496312,
   0.000449454,
   0.0004492768,
   0.0004490996,
   0.0004489225,
   0.0004487455,
   0.0004485684,
   0.0004483915,
   0.0004482145,
   0.0004480376,
   0.0004478608,
   0.000447684,
   0.0004475073,
   0.0004473306,
   0.000447154,
   0.0004469774,
   0.0004468008,
   0.0004466243,
   0.0004464479,
   0.0004462715,
   0.0004460951,
   0.0004459188,
   0.0004457426,
   0.0004455664,
   0.0004453902,
   0.0004452141,
   0.0004450381,
   0.0004448621,
   0.0004446861,
   0.0004445102,
   0.0004443344,
   0.0004441586,
   0.0004439828,
   0.0004438071,
   0.0004436315,
   0.0004434559,
   0.0004432804,
   0.0004431049,
   0.0004429295,
   0.0004427541,
   0.0004425788,
   0.0004424036,
   0.0004422283,
   0.0004420532,
   0.0004418781,
   0.0004417031,
   0.0004415281,
   0.0004413531,
   0.0004411783,
   0.0004410034,
   0.0004408287,
   0.000440654,
   0.0004404793,
   0.0004403047,
   0.0004401302,
   0.0004399557,
   0.0004397813,
   0.0004396069,
   0.0004394326,
   0.0004392583,
   0.0004390841,
   0.00043891,
   0.0004387359,
   0.0004385619,
   0.0004383879,
   0.000438214,
   0.0004380402,
   0.0004378664,
   0.0004376926,
   0.000437519,
   0.0004373454,
   0.0004371718,
   0.0004369983,
   0.0004368249,
   0.0004366515,
   0.0004364782,
   0.000436305,
   0.0004361318,
   0.0004359587,
   0.0004357856,
   0.0004356126,
   0.0004354397,
   0.0004352668,
   0.000435094,
   0.0004349212,
   0.0004347485,
   0.0004345759,
   0.0004344033,
   0.0004342308,
   0.0004340583,
   0.000433886,
   0.0004337136,
   0.0004335414,
   0.0004333692,
   0.0004331971,
   0.000433025,
   0.000432853,
   0.0004326811,
   0.0004325092,
   0.0004323374,
   0.0004321656,
   0.0004319939,
   0.0004318223,
   0.0004316508,
   0.0004314793,
   0.0004313079,
   0.0004311365,
   0.0004309652,
   0.000430794,
   0.0004306228,
   0.0004304517,
   0.0004302807,
   0.0004301098,
   0.0004299389,
   0.000429768,
   0.0004295973,
   0.0004294266,
   0.0004292559,
   0.0004290854,
   0.0004289149,
   0.0004287445,
   0.0004285741,
   0.0004284038,
   0.0004282336,
   0.0004280634,
   0.0004278933,
   0.0004277233,
   0.0004275533,
   0.0004273835,
   0.0004272136,
   0.0004270439,
   0.0004268742,
   0.0004267046,
   0.000426535,
   0.0004263656,
   0.0004261962,
   0.0004260268,
   0.0004258575,
   0.0004256883,
   0.0004255192,
   0.0004253502,
   0.0004251812,
   0.0004250122,
   0.0004248434,
   0.0004246746,
   0.0004245059,
   0.0004243373,
   0.0004241687,
   0.0004240002,
   0.0004238317,
   0.0004236634,
   0.0004234951,
   0.0004233269,
   0.0004231587,
   0.0004229906,
   0.0004228226,
   0.0004226547,
   0.0004224868,
   0.000422319,
   0.0004221513,
   0.0004219837,
   0.0004218161,
   0.0004216486,
   0.0004214812,
   0.0004213138,
   0.0004211465,
   0.0004209793,
   0.0004208121,
   0.0004206451,
   0.0004204781,
   0.0004203111,
   0.0004201443,
   0.0004199775,
   0.0004198108,
   0.0004196441,
   0.0004194776,
   0.0004193111,
   0.0004191447,
   0.0004189783,
   0.000418812,
   0.0004186458,
   0.0004184797,
   0.0004183137,
   0.0004181477,
   0.0004179818,
   0.0004178159,
   0.0004176502,
   0.0004174845,
   0.0004173189,
   0.0004171533,
   0.0004169879,
   0.0004168225,
   0.0004166572,
   0.0004164919,
   0.0004163268,
   0.0004161617,
   0.0004159967,
   0.0004158317,
   0.0004156669,
   0.0004155021,
   0.0004153373,
   0.0004151727,
   0.0004150081,
   0.0004148436,
   0.0004146792,
   0.0004145149,
   0.0004143506,
   0.0004141864,
   0.0004140223,
   0.0004138583,
   0.0004136943,
   0.0004135304,
   0.0004133666,
   0.0004132029,
   0.0004130392,
   0.0004128756,
   0.0004127121,
   0.0004125487,
   0.0004123853,
   0.000412222,
   0.0004120588,
   0.0004118957,
   0.0004117326,
   0.0004115696,
   0.0004114067,
   0.0004112439,
   0.0004110812,
   0.0004109185,
   0.0004107559,
   0.0004105934,
   0.0004104309,
   0.0004102686,
   0.0004101063,
   0.0004099441,
   0.0004097819,
   0.0004096199,
   0.0004094579,
   0.000409296,
   0.0004091342};
   TGraphErrors *gre = new TGraphErrors(1000,Rfunc8tev_errorband_fx1002,Rfunc8tev_errorband_fy1002,Rfunc8tev_errorband_fex1002,Rfunc8tev_errorband_fey1002);
   gre->SetName("Rfunc8tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Rfunc8tev_errorband1002 = new TH1F("Graph_Rfunc8tev_errorband1002","Graph",1000,0,49.4505);
   Graph_Rfunc8tev_errorband1002->SetMinimum(0.08826074);
   Graph_Rfunc8tev_errorband1002->SetMaximum(0.1244102);
   Graph_Rfunc8tev_errorband1002->SetDirectory(0);
   Graph_Rfunc8tev_errorband1002->SetStats(0);
   Graph_Rfunc8tev_errorband1002->SetLineWidth(2);
   Graph_Rfunc8tev_errorband1002->SetMarkerStyle(20);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetNdivisions(505);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetLabelFont(132);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetLabelSize(0.07);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetTitleSize(0.1);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetTitleOffset(0.8);
   Graph_Rfunc8tev_errorband1002->GetXaxis()->SetTitleFont(132);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetLabelFont(132);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetLabelSize(0.07);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetTitleSize(0.1);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Rfunc8tev_errorband1002->GetYaxis()->SetTitleFont(132);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetLabelFont(132);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetLabelSize(0.06);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetTitleSize(0.072);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Rfunc8tev_errorband1002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Rfunc8tev_errorband1002);
   
   gre->Draw("3l");
   
   TF1 *Rfunc8tev4 = new TF1("Rfunc8tev","[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   Rfunc8tev4->SetFillColor(1);
   Rfunc8tev4->SetFillStyle(0);
   Rfunc8tev4->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   Rfunc8tev4->SetLineColor(ci);
   Rfunc8tev4->SetLineWidth(2);
   Rfunc8tev4->GetXaxis()->SetNdivisions(505);
   Rfunc8tev4->GetXaxis()->SetLabelFont(132);
   Rfunc8tev4->GetXaxis()->SetLabelOffset(0.01);
   Rfunc8tev4->GetXaxis()->SetLabelSize(0.07);
   Rfunc8tev4->GetXaxis()->SetTitleSize(0.1);
   Rfunc8tev4->GetXaxis()->SetTitleOffset(0.8);
   Rfunc8tev4->GetXaxis()->SetTitleFont(132);
   Rfunc8tev4->GetYaxis()->SetLabelFont(132);
   Rfunc8tev4->GetYaxis()->SetLabelOffset(0.01);
   Rfunc8tev4->GetYaxis()->SetLabelSize(0.07);
   Rfunc8tev4->GetYaxis()->SetTitleSize(0.1);
   Rfunc8tev4->GetYaxis()->SetTitleOffset(0.8);
   Rfunc8tev4->GetYaxis()->SetTitleFont(132);
   Rfunc8tev4->SetParameter(0,0.2350455);
   Rfunc8tev4->SetParError(0,0);
   Rfunc8tev4->SetParLimits(0,0.21,0.3);
   Rfunc8tev4->SetParameter(1,12);
   Rfunc8tev4->SetParError(1,0);
   Rfunc8tev4->SetParLimits(1,2.001,12);
   Rfunc8tev4->SetParameter(2,3);
   Rfunc8tev4->SetParError(2,0);
   Rfunc8tev4->SetParLimits(2,1.01,3);
   Rfunc8tev4->SetParameter(3,0.9);
   Rfunc8tev4->SetParError(3,0);
   Rfunc8tev4->SetParLimits(3,0.8,1.1);
   Rfunc8tev4->SetParameter(4,1);
   Rfunc8tev4->SetParError(4,0);
   Rfunc8tev4->SetParLimits(4,0.9,3);
   Rfunc8tev4->SetParameter(5,0.5063928);
   Rfunc8tev4->SetParError(5,0);
   Rfunc8tev4->SetParLimits(5,0.5,1.5);
   Rfunc8tev4->Draw("SAME");
   
   Double_t Graph0_fx3004[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3004[12] = {
   0.1182047,
   0.1187036,
   0.1176046,
   0.1242789,
   0.1223375,
   0.1223822,
   0.1182192,
   0.1187313,
   0.1221474,
   0.1226138,
   0.116179,
   0.116518};
   Double_t Graph0_felx3004[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3004[12] = {
   0.001934567,
   0.001807833,
   0.001699286,
   0.001741509,
   0.001748664,
   0.001847495,
   0.001883055,
   0.002049717,
   0.002279349,
   0.002137362,
   0.002034492,
   0.001841593};
   Double_t Graph0_fehx3004[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3004[12] = {
   0.001934567,
   0.001807833,
   0.001699286,
   0.001741509,
   0.001748664,
   0.001847495,
   0.001883055,
   0.002049717,
   0.002279349,
   0.002137362,
   0.002034492,
   0.001841593};
   grae = new TGraphAsymmErrors(12,Graph0_fx3004,Graph0_fy3004,Graph0_felx3004,Graph0_fehx3004,Graph0_fely3004,Graph0_fehy3004);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030033004 = new TH1F("Graph_Graph_Graph030033004","Graph",100,0,45);
   Graph_Graph_Graph030033004->SetMinimum(0.1);
   Graph_Graph_Graph030033004->SetMaximum(0.18);
   Graph_Graph_Graph030033004->SetDirectory(0);
   Graph_Graph_Graph030033004->SetStats(0);
   Graph_Graph_Graph030033004->SetLineWidth(2);
   Graph_Graph_Graph030033004->SetMarkerStyle(20);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030033004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030033004->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030033004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030033004->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030033004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030033004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030033004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030033004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030033004);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{J#kern[-0.2]{/}#kern[-0.2]{#psi}h}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Rfunc8tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_jpsi8->Modified();
   c_p_jpsi8->cd();
   c_p_jpsi8->SetSelected(c_p_jpsi8);
}


==> figs/Fig4c.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_jpsix_13tev_paper()
{
//=========Macro generated from canvas: c_p_jpsi13/c_p_jpsi13
//=========  (Tue Mar  9 15:21:55 2021) by ROOT version 6.22/02
   TCanvas *c_p_jpsi13 = new TCanvas("c_p_jpsi13", "c_p_jpsi13",95,109,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_jpsi13->SetHighLightColor(2);
   c_p_jpsi13->Range(-10,0.08051282,45.55556,0.1830769);
   c_p_jpsi13->SetFillColor(0);
   c_p_jpsi13->SetBorderMode(0);
   c_p_jpsi13->SetBorderSize(2);
   c_p_jpsi13->SetTickx(1);
   c_p_jpsi13->SetTicky(1);
   c_p_jpsi13->SetLeftMargin(0.18);
   c_p_jpsi13->SetRightMargin(0.01);
   c_p_jpsi13->SetTopMargin(0.03);
   c_p_jpsi13->SetBottomMargin(0.19);
   c_p_jpsi13->SetFrameLineWidth(2);
   c_p_jpsi13->SetFrameBorderMode(0);
   c_p_jpsi13->SetFrameLineWidth(2);
   c_p_jpsi13->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3005[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3005[12] = {
   0.1298519,
   0.1290225,
   0.1306674,
   0.1292095,
   0.130615,
   0.1255862,
   0.1284311,
   0.1263616,
   0.1250423,
   0.1255468,
   0.1149415,
   0.1183451};
   Double_t Graph0_felx3005[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3005[12] = {
   0.00213117,
   0.001860617,
   0.001777979,
   0.001706134,
   0.00168069,
   0.001713694,
   0.001804172,
   0.001890646,
   0.002011239,
   0.001895491,
   0.001689399,
   0.001559283};
   Double_t Graph0_fehx3005[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3005[12] = {
   0.00213117,
   0.001860617,
   0.001777979,
   0.001706134,
   0.00168069,
   0.001713694,
   0.001804172,
   0.001890646,
   0.002011239,
   0.001895491,
   0.001689399,
   0.001559283};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,Graph0_fx3005,Graph0_fy3005,Graph0_felx3005,Graph0_fehx3005,Graph0_fely3005,Graph0_fehy3005);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03005 = new TH1F("Graph_Graph03005","Graph",100,0,45);
   Graph_Graph03005->SetMinimum(0.1);
   Graph_Graph03005->SetMaximum(0.18);
   Graph_Graph03005->SetDirectory(0);
   Graph_Graph03005->SetStats(0);
   Graph_Graph03005->SetLineWidth(2);
   Graph_Graph03005->SetMarkerStyle(20);
   Graph_Graph03005->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03005->GetXaxis()->SetNdivisions(505);
   Graph_Graph03005->GetXaxis()->SetLabelFont(132);
   Graph_Graph03005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03005->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03005->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03005->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03005->GetXaxis()->SetTitleFont(132);
   Graph_Graph03005->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph03005->GetYaxis()->SetLabelFont(132);
   Graph_Graph03005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03005->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03005->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03005->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03005->GetYaxis()->SetTitleFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03005);
   
   grae->Draw("ap");
   
   TF1 *Rfunc13tev5 = new TF1("Rfunc13tev","[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   Rfunc13tev5->SetFillColor(1);
   Rfunc13tev5->SetFillStyle(0);
   Rfunc13tev5->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   Rfunc13tev5->SetLineColor(ci);
   Rfunc13tev5->SetLineWidth(2);
   Rfunc13tev5->GetXaxis()->SetNdivisions(505);
   Rfunc13tev5->GetXaxis()->SetLabelFont(132);
   Rfunc13tev5->GetXaxis()->SetLabelOffset(0.01);
   Rfunc13tev5->GetXaxis()->SetLabelSize(0.07);
   Rfunc13tev5->GetXaxis()->SetTitleSize(0.1);
   Rfunc13tev5->GetXaxis()->SetTitleOffset(0.8);
   Rfunc13tev5->GetXaxis()->SetTitleFont(132);
   Rfunc13tev5->GetYaxis()->SetLabelFont(132);
   Rfunc13tev5->GetYaxis()->SetLabelOffset(0.01);
   Rfunc13tev5->GetYaxis()->SetLabelSize(0.07);
   Rfunc13tev5->GetYaxis()->SetTitleSize(0.1);
   Rfunc13tev5->GetYaxis()->SetTitleOffset(0.8);
   Rfunc13tev5->GetYaxis()->SetTitleFont(132);
   Rfunc13tev5->SetParameter(0,0.21);
   Rfunc13tev5->SetParError(0,0);
   Rfunc13tev5->SetParLimits(0,0.21,0.3);
   Rfunc13tev5->SetParameter(1,3.068657);
   Rfunc13tev5->SetParError(1,0);
   Rfunc13tev5->SetParLimits(1,2.001,12);
   Rfunc13tev5->SetParameter(2,2.586389);
   Rfunc13tev5->SetParError(2,0);
   Rfunc13tev5->SetParLimits(2,0.8,3);
   Rfunc13tev5->SetParameter(3,0.9);
   Rfunc13tev5->SetParError(3,0);
   Rfunc13tev5->SetParLimits(3,0.8,1.1);
   Rfunc13tev5->SetParameter(4,1);
   Rfunc13tev5->SetParError(4,0);
   Rfunc13tev5->SetParLimits(4,0.9,3.1);
   Rfunc13tev5->SetParameter(5,0.5063928);
   Rfunc13tev5->SetParError(5,0);
   Rfunc13tev5->SetParLimits(5,0.5,1.5);
   Rfunc13tev5->Draw("SAME");
   
   Double_t Rfunc13tev_errorband_fx1003[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t Rfunc13tev_errorband_fy1003[1000] = {
   0.1287385,
   0.1287387,
   0.1287391,
   0.1287399,
   0.128741,
   0.1287424,
   0.1287441,
   0.1287461,
   0.1287484,
   0.1287509,
   0.1287538,
   0.128757,
   0.1287604,
   0.1287641,
   0.128768,
   0.1287722,
   0.1287767,
   0.1287814,
   0.1287863,
   0.1287915,
   0.1287968,
   0.1288024,
   0.1288081,
   0.128814,
   0.1288201,
   0.1288264,
   0.1288327,
   0.1288393,
   0.1288459,
   0.1288526,
   0.1288595,
   0.1288664,
   0.1288734,
   0.1288804,
   0.1288875,
   0.1288946,
   0.1289017,
   0.1289089,
   0.128916,
   0.1289231,
   0.1289301,
   0.1289371,
   0.128944,
   0.1289509,
   0.1289576,
   0.1289642,
   0.1289707,
   0.1289771,
   0.1289833,
   0.1289894,
   0.1289953,
   0.129001,
   0.1290065,
   0.1290118,
   0.1290169,
   0.1290217,
   0.1290263,
   0.1290306,
   0.1290347,
   0.1290385,
   0.129042,
   0.1290452,
   0.129048,
   0.1290506,
   0.1290528,
   0.1290547,
   0.1290562,
   0.1290574,
   0.1290582,
   0.1290587,
   0.1290587,
   0.1290584,
   0.1290577,
   0.1290566,
   0.129055,
   0.1290531,
   0.1290507,
   0.1290479,
   0.1290447,
   0.129041,
   0.1290369,
   0.1290324,
   0.1290274,
   0.1290219,
   0.129016,
   0.1290096,
   0.1290028,
   0.1289955,
   0.1289877,
   0.1289795,
   0.1289708,
   0.1289616,
   0.1289519,
   0.1289417,
   0.1289311,
   0.12892,
   0.1289084,
   0.1288963,
   0.1288837,
   0.1288707,
   0.1288572,
   0.1288431,
   0.1288287,
   0.1288137,
   0.1287982,
   0.1287823,
   0.1287659,
   0.128749,
   0.1287316,
   0.1287138,
   0.1286955,
   0.1286767,
   0.1286574,
   0.1286377,
   0.1286175,
   0.1285969,
   0.1285758,
   0.1285542,
   0.1285322,
   0.1285098,
   0.1284869,
   0.1284635,
   0.1284397,
   0.1284155,
   0.1283908,
   0.1283657,
   0.1283401,
   0.1283142,
   0.1282878,
   0.128261,
   0.1282338,
   0.1282061,
   0.1281781,
   0.1281497,
   0.1281208,
   0.1280916,
   0.128062,
   0.1280319,
   0.1280015,
   0.1279707,
   0.1279396,
   0.127908,
   0.1278761,
   0.1278439,
   0.1278112,
   0.1277782,
   0.1277449,
   0.1277112,
   0.1276772,
   0.1276428,
   0.1276081,
   0.127573,
   0.1275376,
   0.1275019,
   0.1274659,
   0.1274296,
   0.1273929,
   0.127356,
   0.1273187,
   0.1272811,
   0.1272433,
   0.1272051,
   0.1271667,
   0.1271279,
   0.1270889,
   0.1270496,
   0.1270101,
   0.1269703,
   0.1269302,
   0.1268898,
   0.1268492,
   0.1268083,
   0.1267672,
   0.1267259,
   0.1266843,
   0.1266424,
   0.1266003,
   0.126558,
   0.1265155,
   0.1264727,
   0.1264298,
   0.1263866,
   0.1263432,
   0.1262995,
   0.1262557,
   0.1262117,
   0.1261674,
   0.126123,
   0.1260784,
   0.1260336,
   0.1259886,
   0.1259434,
   0.1258981,
   0.1258525,
   0.1258068,
   0.1257609,
   0.1257149,
   0.1256687,
   0.1256223,
   0.1255758,
   0.1255291,
   0.1254823,
   0.1254353,
   0.1253881,
   0.1253409,
   0.1252934,
   0.1252459,
   0.1251982,
   0.1251504,
   0.1251024,
   0.1250543,
   0.1250061,
   0.1249578,
   0.1249093,
   0.1248608,
   0.1248121,
   0.1247633,
   0.1247144,
   0.1246654,
   0.1246163,
   0.1245671,
   0.1245177,
   0.1244683,
   0.1244188,
   0.1243692,
   0.1243195,
   0.1242697,
   0.1242199,
   0.1241699,
   0.1241199,
   0.1240698,
   0.1240196,
   0.1239693,
   0.123919,
   0.1238686,
   0.1238181,
   0.1237675,
   0.1237169,
   0.1236662,
   0.1236155,
   0.1235647,
   0.1235138,
   0.1234629,
   0.1234119,
   0.1233609,
   0.1233098,
   0.1232587,
   0.1232075,
   0.1231563,
   0.1231051,
   0.1230537,
   0.1230024,
   0.122951,
   0.1228996,
   0.1228481,
   0.1227966,
   0.1227451,
   0.1226935,
   0.1226419,
   0.1225903,
   0.1225386,
   0.122487,
   0.1224352,
   0.1223835,
   0.1223318,
   0.12228,
   0.1222282,
   0.1221764,
   0.1221245,
   0.1220727,
   0.1220208,
   0.121969,
   0.1219171,
   0.1218652,
   0.1218133,
   0.1217614,
   0.1217094,
   0.1216575,
   0.1216056,
   0.1215536,
   0.1215017,
   0.1214497,
   0.1213978,
   0.1213458,
   0.1212939,
   0.1212419,
   0.12119,
   0.121138,
   0.1210861,
   0.1210342,
   0.1209823,
   0.1209303,
   0.1208784,
   0.1208265,
   0.1207746,
   0.1207228,
   0.1206709,
   0.120619,
   0.1205672,
   0.1205154,
   0.1204635,
   0.1204118,
   0.12036,
   0.1203082,
   0.1202565,
   0.1202047,
   0.120153,
   0.1201013,
   0.1200497,
   0.119998,
   0.1199464,
   0.1198948,
   0.1198432,
   0.1197917,
   0.1197401,
   0.1196886,
   0.1196372,
   0.1195857,
   0.1195343,
   0.1194829,
   0.1194315,
   0.1193802,
   0.1193289,
   0.1192776,
   0.1192264,
   0.1191751,
   0.119124,
   0.1190728,
   0.1190217,
   0.1189706,
   0.1189195,
   0.1188685,
   0.1188175,
   0.1187666,
   0.1187157,
   0.1186648,
   0.118614,
   0.1185632,
   0.1185124,
   0.1184617,
   0.118411,
   0.1183603,
   0.1183097,
   0.1182591,
   0.1182086,
   0.1181581,
   0.1181076,
   0.1180572,
   0.1180069,
   0.1179565,
   0.1179062,
   0.117856,
   0.1178058,
   0.1177556,
   0.1177055,
   0.1176554,
   0.1176054,
   0.1175554,
   0.1175055,
   0.1174556,
   0.1174057,
   0.1173559,
   0.1173062,
   0.1172565,
   0.1172068,
   0.1171572,
   0.1171076,
   0.1170581,
   0.1170086,
   0.1169592,
   0.1169098,
   0.1168604,
   0.1168111,
   0.1167619,
   0.1167127,
   0.1166636,
   0.1166145,
   0.1165654,
   0.1165164,
   0.1164675,
   0.1164186,
   0.1163697,
   0.1163209,
   0.1162722,
   0.1162235,
   0.1161749,
   0.1161263,
   0.1160777,
   0.1160292,
   0.1159808,
   0.1159324,
   0.1158841,
   0.1158358,
   0.1157875,
   0.1157394,
   0.1156912,
   0.1156432,
   0.1155951,
   0.1155472,
   0.1154992,
   0.1154514,
   0.1154036,
   0.1153558,
   0.1153081,
   0.1152604,
   0.1152128,
   0.1151653,
   0.1151178,
   0.1150704,
   0.115023,
   0.1149756,
   0.1149284,
   0.1148811,
   0.114834,
   0.1147869,
   0.1147398,
   0.1146928,
   0.1146458,
   0.1145989,
   0.1145521,
   0.1145053,
   0.1144586,
   0.1144119,
   0.1143653,
   0.1143187,
   0.1142722,
   0.1142257,
   0.1141793,
   0.114133,
   0.1140867,
   0.1140404,
   0.1139943,
   0.1139481,
   0.1139021,
   0.113856,
   0.1138101,
   0.1137642,
   0.1137183,
   0.1136725,
   0.1136268,
   0.1135811,
   0.1135355,
   0.1134899,
   0.1134444,
   0.1133989,
   0.1133535,
   0.1133082,
   0.1132629,
   0.1132176,
   0.1131724,
   0.1131273,
   0.1130822,
   0.1130372,
   0.1129923,
   0.1129474,
   0.1129025,
   0.1128577,
   0.112813,
   0.1127683,
   0.1127237,
   0.1126791,
   0.1126346,
   0.1125901,
   0.1125457,
   0.1125014,
   0.1124571,
   0.1124128,
   0.1123686,
   0.1123245,
   0.1122804,
   0.1122364,
   0.1121925,
   0.1121486,
   0.1121047,
   0.1120609,
   0.1120172,
   0.1119735,
   0.1119299,
   0.1118863,
   0.1118428,
   0.1117993,
   0.1117559,
   0.1117126,
   0.1116693,
   0.111626,
   0.1115828,
   0.1115397,
   0.1114966,
   0.1114536,
   0.1114107,
   0.1113677,
   0.1113249,
   0.1112821,
   0.1112393,
   0.1111967,
   0.111154,
   0.1111114,
   0.1110689,
   0.1110264,
   0.110984,
   0.1109417,
   0.1108993,
   0.1108571,
   0.1108149,
   0.1107728,
   0.1107307,
   0.1106886,
   0.1106466,
   0.1106047,
   0.1105628,
   0.110521,
   0.1104793,
   0.1104375,
   0.1103959,
   0.1103543,
   0.1103127,
   0.1102712,
   0.1102298,
   0.1101884,
   0.1101471,
   0.1101058,
   0.1100645,
   0.1100234,
   0.1099822,
   0.1099412,
   0.1099002,
   0.1098592,
   0.1098183,
   0.1097774,
   0.1097366,
   0.1096959,
   0.1096552,
   0.1096145,
   0.1095739,
   0.1095334,
   0.1094929,
   0.1094525,
   0.1094121,
   0.1093718,
   0.1093315,
   0.1092913,
   0.1092511,
   0.109211,
   0.1091709,
   0.1091309,
   0.1090909,
   0.109051,
   0.1090111,
   0.1089713,
   0.1089316,
   0.1088919,
   0.1088522,
   0.1088126,
   0.108773,
   0.1087335,
   0.1086941,
   0.1086547,
   0.1086153,
   0.108576,
   0.1085368,
   0.1084976,
   0.1084585,
   0.1084194,
   0.1083803,
   0.1083413,
   0.1083024,
   0.1082635,
   0.1082247,
   0.1081859,
   0.1081471,
   0.1081084,
   0.1080698,
   0.1080312,
   0.1079927,
   0.1079542,
   0.1079157,
   0.1078773,
   0.107839,
   0.1078007,
   0.1077625,
   0.1077243,
   0.1076861,
   0.107648,
   0.10761,
   0.107572,
   0.107534,
   0.1074961,
   0.1074583,
   0.1074205,
   0.1073827,
   0.107345,
   0.1073074,
   0.1072698,
   0.1072322,
   0.1071947,
   0.1071572,
   0.1071198,
   0.1070825,
   0.1070451,
   0.1070079,
   0.1069707,
   0.1069335,
   0.1068964,
   0.1068593,
   0.1068222,
   0.1067853,
   0.1067483,
   0.1067114,
   0.1066746,
   0.1066378,
   0.1066011,
   0.1065644,
   0.1065277,
   0.1064911,
   0.1064545,
   0.106418,
   0.1063816,
   0.1063451,
   0.1063088,
   0.1062724,
   0.1062362,
   0.1061999,
   0.1061637,
   0.1061276,
   0.1060915,
   0.1060555,
   0.1060195,
   0.1059835,
   0.1059476,
   0.1059117,
   0.1058759,
   0.1058401,
   0.1058044,
   0.1057687,
   0.1057331,
   0.1056975,
   0.1056619,
   0.1056264,
   0.105591,
   0.1055555,
   0.1055202,
   0.1054849,
   0.1054496,
   0.1054143,
   0.1053791,
   0.105344,
   0.1053089,
   0.1052738,
   0.1052388,
   0.1052039,
   0.1051689,
   0.1051341,
   0.1050992,
   0.1050644,
   0.1050297,
   0.104995,
   0.1049603,
   0.1049257,
   0.1048911,
   0.1048566,
   0.1048221,
   0.1047876,
   0.1047532,
   0.1047189,
   0.1046846,
   0.1046503,
   0.1046161,
   0.1045819,
   0.1045477,
   0.1045136,
   0.1044796,
   0.1044455,
   0.1044116,
   0.1043776,
   0.1043437,
   0.1043099,
   0.1042761,
   0.1042423,
   0.1042086,
   0.1041749,
   0.1041413,
   0.1041077,
   0.1040741,
   0.1040406,
   0.1040071,
   0.1039737,
   0.1039403,
   0.103907,
   0.1038737,
   0.1038404,
   0.1038072,
   0.103774,
   0.1037408,
   0.1037077,
   0.1036747,
   0.1036416,
   0.1036087,
   0.1035757,
   0.1035428,
   0.10351,
   0.1034771,
   0.1034444,
   0.1034116,
   0.1033789,
   0.1033463,
   0.1033137,
   0.1032811,
   0.1032485,
   0.103216,
   0.1031836,
   0.1031512,
   0.1031188,
   0.1030864,
   0.1030541,
   0.1030219,
   0.1029896,
   0.1029575,
   0.1029253,
   0.1028932,
   0.1028611,
   0.1028291,
   0.1027971,
   0.1027652,
   0.1027333,
   0.1027014,
   0.1026696,
   0.1026378,
   0.102606,
   0.1025743,
   0.1025426,
   0.102511,
   0.1024794,
   0.1024478,
   0.1024163,
   0.1023848,
   0.1023533,
   0.1023219,
   0.1022905,
   0.1022592,
   0.1022279,
   0.1021966,
   0.1021654,
   0.1021342,
   0.102103,
   0.1020719,
   0.1020408,
   0.1020098,
   0.1019788,
   0.1019478,
   0.1019169,
   0.101886,
   0.1018552,
   0.1018243,
   0.1017935,
   0.1017628,
   0.1017321,
   0.1017014,
   0.1016708,
   0.1016402,
   0.1016096,
   0.1015791,
   0.1015486,
   0.1015181,
   0.1014877,
   0.1014573,
   0.101427,
   0.1013967,
   0.1013664,
   0.1013361,
   0.1013059,
   0.1012758,
   0.1012456,
   0.1012155,
   0.1011855,
   0.1011554,
   0.1011254,
   0.1010955,
   0.1010656,
   0.1010357,
   0.1010058,
   0.100976,
   0.1009462,
   0.1009165,
   0.1008867,
   0.1008571,
   0.1008274,
   0.1007978,
   0.1007682,
   0.1007387,
   0.1007092,
   0.1006797,
   0.1006503,
   0.1006209,
   0.1005915,
   0.1005621,
   0.1005328,
   0.1005036,
   0.1004743,
   0.1004451,
   0.100416,
   0.1003868,
   0.1003577,
   0.1003287,
   0.1002996,
   0.1002706,
   0.1002417,
   0.1002127,
   0.1001838,
   0.100155,
   0.1001261,
   0.1000973,
   0.1000685,
   0.1000398,
   0.1000111,
   0.09998243,
   0.0999538,
   0.09992519,
   0.09989662,
   0.09986808,
   0.09983957,
   0.0998111,
   0.09978265,
   0.09975424,
   0.09972587,
   0.09969752,
   0.09966921,
   0.09964092,
   0.09961268,
   0.09958446,
   0.09955627,
   0.09952812,
   0.0995,
   0.09947191,
   0.09944385,
   0.09941582,
   0.09938783,
   0.09935986,
   0.09933193,
   0.09930403,
   0.09927616,
   0.09924832,
   0.09922051,
   0.09919274,
   0.09916499,
   0.09913728,
   0.0991096,
   0.09908194,
   0.09905432,
   0.09902673,
   0.09899917,
   0.09897165,
   0.09894415,
   0.09891668,
   0.09888925,
   0.09886184,
   0.09883446,
   0.09880712,
   0.0987798,
   0.09875252,
   0.09872527,
   0.09869804,
   0.09867085,
   0.09864368,
   0.09861655,
   0.09858945,
   0.09856237,
   0.09853533,
   0.09850832,
   0.09848133,
   0.09845438,
   0.09842745,
   0.09840056,
   0.09837369,
   0.09834685,
   0.09832005,
   0.09829327,
   0.09826652,
   0.0982398,
   0.09821311,
   0.09818645,
   0.09815982,
   0.09813322,
   0.09810665,
   0.0980801,
   0.09805359,
   0.0980271,
   0.09800064,
   0.09797422,
   0.09794782,
   0.09792145,
   0.0978951,
   0.09786879,
   0.0978425,
   0.09781625,
   0.09779002,
   0.09776382,
   0.09773765,
   0.0977115,
   0.09768539,
   0.0976593,
   0.09763324,
   0.09760721,
   0.09758121,
   0.09755523,
   0.09752929,
   0.09750337,
   0.09747748,
   0.09745161,
   0.09742578,
   0.09739997,
   0.09737419,
   0.09734844,
   0.09732271,
   0.09729701,
   0.09727134,
   0.0972457,
   0.09722009,
   0.0971945,
   0.09716894,
   0.0971434,
   0.0971179,
   0.09709242,
   0.09706697,
   0.09704154,
   0.09701614,
   0.09699077,
   0.09696543,
   0.09694011,
   0.09691482,
   0.09688956,
   0.09686432,
   0.09683911,
   0.09681392,
   0.09678877,
   0.09676363,
   0.09673853,
   0.09671345,
   0.0966884,
   0.09666338,
   0.09663838,
   0.0966134,
   0.09658846,
   0.09656354,
   0.09653864,
   0.09651377,
   0.09648893,
   0.09646412,
   0.09643933,
   0.09641456,
   0.09638982,
   0.09636511,
   0.09634042,
   0.09631576,
   0.09629113,
   0.09626652,
   0.09624193,
   0.09621737,
   0.09619284,
   0.09616833,
   0.09614385,
   0.09611939,
   0.09609496,
   0.09607055,
   0.09604617,
   0.09602181,
   0.09599748,
   0.09597318,
   0.0959489,
   0.09592464,
   0.09590041,
   0.0958762,
   0.09585202,
   0.09582787,
   0.09580373,
   0.09577963,
   0.09575555,
   0.09573149,
   0.09570746,
   0.09568345,
   0.09565946,
   0.09563551,
   0.09561157,
   0.09558766,
   0.09556377,
   0.09553991,
   0.09551608,
   0.09549226,
   0.09546847,
   0.09544471,
   0.09542097,
   0.09539725,
   0.09537356,
   0.09534989,
   0.09532625,
   0.09530263,
   0.09527903,
   0.09525546,
   0.09523191,
   0.09520839,
   0.09518489};
   Double_t Rfunc13tev_errorband_fex1003[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Rfunc13tev_errorband_fey1003[1000] = {
   0.0007008843,
   0.0007008953,
   0.0007009282,
   0.0007009829,
   0.0007010593,
   0.0007011571,
   0.0007012759,
   0.0007014154,
   0.0007015751,
   0.0007017545,
   0.0007019531,
   0.0007021701,
   0.0007024048,
   0.0007026565,
   0.0007029243,
   0.0007032073,
   0.0007035045,
   0.000703815,
   0.0007041377,
   0.0007044714,
   0.000704815,
   0.0007051672,
   0.0007055269,
   0.0007058926,
   0.0007062632,
   0.0007066372,
   0.0007070131,
   0.0007073897,
   0.0007077654,
   0.0007081387,
   0.0007085081,
   0.0007088722,
   0.0007092294,
   0.0007095781,
   0.0007099168,
   0.000710244,
   0.000710558,
   0.0007108574,
   0.0007111406,
   0.000711406,
   0.0007116521,
   0.0007118775,
   0.0007120805,
   0.0007122598,
   0.0007124139,
   0.0007125413,
   0.0007126407,
   0.0007127106,
   0.0007127498,
   0.0007127569,
   0.0007127307,
   0.00071267,
   0.0007125735,
   0.0007124402,
   0.0007122689,
   0.0007120586,
   0.0007118083,
   0.000711517,
   0.0007111839,
   0.0007108081,
   0.0007103888,
   0.0007099252,
   0.0007094168,
   0.0007088629,
   0.0007082628,
   0.0007076161,
   0.0007069224,
   0.0007061812,
   0.0007053922,
   0.0007045551,
   0.0007036698,
   0.0007027359,
   0.0007017535,
   0.0007007225,
   0.0006996429,
   0.0006985147,
   0.0006973381,
   0.0006961132,
   0.0006948403,
   0.0006935197,
   0.0006921518,
   0.0006907368,
   0.0006892752,
   0.0006877677,
   0.0006862146,
   0.0006846166,
   0.0006829743,
   0.0006812884,
   0.0006795598,
   0.0006777891,
   0.0006759771,
   0.0006741248,
   0.0006722331,
   0.0006703029,
   0.0006683352,
   0.0006663311,
   0.0006642916,
   0.0006622178,
   0.000660111,
   0.0006579721,
   0.0006558026,
   0.0006536035,
   0.0006513763,
   0.0006491221,
   0.0006468423,
   0.0006445384,
   0.0006422116,
   0.0006398634,
   0.0006374953,
   0.0006351086,
   0.0006327049,
   0.0006302857,
   0.0006278525,
   0.0006254068,
   0.0006229503,
   0.0006204844,
   0.0006180108,
   0.000615531,
   0.0006130468,
   0.0006105598,
   0.0006080715,
   0.0006055837,
   0.0006030979,
   0.000600616,
   0.0005981395,
   0.0005956702,
   0.0005932097,
   0.0005907597,
   0.000588322,
   0.0005858982,
   0.00058349,
   0.0005810992,
   0.0005787273,
   0.0005763762,
   0.0005740475,
   0.0005717428,
   0.0005694639,
   0.0005672123,
   0.0005649899,
   0.0005627981,
   0.0005606386,
   0.0005585131,
   0.0005564231,
   0.0005543702,
   0.000552356,
   0.000550382,
   0.0005484496,
   0.0005465605,
   0.0005447161,
   0.0005429178,
   0.000541167,
   0.0005394651,
   0.0005378135,
   0.0005362134,
   0.0005346662,
   0.0005331731,
   0.0005317352,
   0.0005303539,
   0.0005290301,
   0.0005277651,
   0.0005265597,
   0.0005254151,
   0.0005243321,
   0.0005233117,
   0.0005223548,
   0.0005214621,
   0.0005206343,
   0.0005198723,
   0.0005191766,
   0.0005185479,
   0.0005179867,
   0.0005174934,
   0.0005170686,
   0.0005167126,
   0.0005164258,
   0.0005162084,
   0.0005160606,
   0.0005159826,
   0.0005159745,
   0.0005160365,
   0.0005161684,
   0.0005163702,
   0.0005166419,
   0.0005169833,
   0.0005173942,
   0.0005178743,
   0.0005184233,
   0.0005190409,
   0.0005197268,
   0.0005204804,
   0.0005213013,
   0.0005221889,
   0.0005231428,
   0.0005241623,
   0.0005252467,
   0.0005263955,
   0.0005276078,
   0.000528883,
   0.0005302204,
   0.000531619,
   0.0005330781,
   0.0005345968,
   0.0005361743,
   0.0005378097,
   0.000539502,
   0.0005412504,
   0.0005430539,
   0.0005449116,
   0.0005468224,
   0.0005487853,
   0.0005507995,
   0.0005528639,
   0.0005549775,
   0.0005571392,
   0.0005593481,
   0.0005616032,
   0.0005639033,
   0.0005662476,
   0.0005686349,
   0.0005710643,
   0.0005735347,
   0.0005760452,
   0.0005785946,
   0.0005811821,
   0.0005838066,
   0.0005864671,
   0.0005891627,
   0.0005918923,
   0.000594655,
   0.0005974499,
   0.000600276,
   0.0006031324,
   0.0006060182,
   0.0006089323,
   0.0006118741,
   0.0006148425,
   0.0006178366,
   0.0006208557,
   0.0006238989,
   0.0006269653,
   0.0006300542,
   0.0006331646,
   0.0006362959,
   0.0006394472,
   0.0006426177,
   0.0006458068,
   0.0006490137,
   0.0006522376,
   0.0006554778,
   0.0006587337,
   0.0006620045,
   0.0006652897,
   0.0006685884,
   0.0006719001,
   0.0006752242,
   0.00067856,
   0.000681907,
   0.0006852644,
   0.0006886319,
   0.0006920087,
   0.0006953944,
   0.0006987883,
   0.0007021901,
   0.000705599,
   0.0007090148,
   0.0007124367,
   0.0007158645,
   0.0007192975,
   0.0007227354,
   0.0007261776,
   0.0007296239,
   0.0007330736,
   0.0007365264,
   0.000739982,
   0.0007434398,
   0.0007468996,
   0.0007503609,
   0.0007538234,
   0.0007572867,
   0.0007607504,
   0.0007642143,
   0.000767678,
   0.0007711411,
   0.0007746034,
   0.0007780645,
   0.0007815242,
   0.0007849822,
   0.0007884381,
   0.0007918917,
   0.0007953427,
   0.000798791,
   0.0008022361,
   0.0008056779,
   0.0008091161,
   0.0008125506,
   0.000815981,
   0.0008194072,
   0.0008228288,
   0.0008262459,
   0.000829658,
   0.0008330651,
   0.0008364669,
   0.0008398633,
   0.0008432541,
   0.000846639,
   0.000850018,
   0.0008533909,
   0.0008567574,
   0.0008601176,
   0.0008634711,
   0.0008668179,
   0.0008701578,
   0.0008734907,
   0.0008768164,
   0.0008801349,
   0.0008834459,
   0.0008867495,
   0.0008900454,
   0.0008933335,
   0.0008966138,
   0.0008998862,
   0.0009031504,
   0.0009064066,
   0.0009096544,
   0.000912894,
   0.000916125,
   0.0009193476,
   0.0009225616,
   0.0009257669,
   0.0009289634,
   0.0009321512,
   0.00093533,
   0.0009384999,
   0.0009416607,
   0.0009448124,
   0.0009479551,
   0.0009510884,
   0.0009542126,
   0.0009573274,
   0.0009604329,
   0.0009635289,
   0.0009666155,
   0.0009696926,
   0.0009727602,
   0.0009758182,
   0.0009788665,
   0.0009819052,
   0.0009849342,
   0.0009879535,
   0.0009909631,
   0.0009939629,
   0.0009969528,
   0.000999933,
   0.001002903,
   0.001005864,
   0.001008814,
   0.001011755,
   0.001014686,
   0.001017606,
   0.001020517,
   0.001023418,
   0.001026309,
   0.001029189,
   0.00103206,
   0.001034921,
   0.001037772,
   0.001040613,
   0.001043443,
   0.001046264,
   0.001049075,
   0.001051875,
   0.001054666,
   0.001057446,
   0.001060217,
   0.001062977,
   0.001065728,
   0.001068468,
   0.001071199,
   0.001073919,
   0.001076629,
   0.00107933,
   0.00108202,
   0.0010847,
   0.001087371,
   0.001090031,
   0.001092682,
   0.001095322,
   0.001097953,
   0.001100573,
   0.001103184,
   0.001105785,
   0.001108376,
   0.001110957,
   0.001113529,
   0.00111609,
   0.001118642,
   0.001121184,
   0.001123716,
   0.001126238,
   0.001128751,
   0.001131254,
   0.001133747,
   0.001136231,
   0.001138704,
   0.001141169,
   0.001143623,
   0.001146068,
   0.001148504,
   0.00115093,
   0.001153346,
   0.001155753,
   0.001158151,
   0.001160539,
   0.001162917,
   0.001165286,
   0.001167646,
   0.001169997,
   0.001172338,
   0.001174669,
   0.001176992,
   0.001179305,
   0.001181609,
   0.001183904,
   0.00118619,
   0.001188466,
   0.001190734,
   0.001192992,
   0.001195241,
   0.001197482,
   0.001199713,
   0.001201935,
   0.001204148,
   0.001206353,
   0.001208548,
   0.001210735,
   0.001212912,
   0.001215081,
   0.001217241,
   0.001219393,
   0.001221536,
   0.00122367,
   0.001225795,
   0.001227911,
   0.00123002,
   0.001232119,
   0.00123421,
   0.001236292,
   0.001238366,
   0.001240432,
   0.001242489,
   0.001244537,
   0.001246578,
   0.00124861,
   0.001250633,
   0.001252649,
   0.001254656,
   0.001256655,
   0.001258645,
   0.001260628,
   0.001262602,
   0.001264568,
   0.001266526,
   0.001268477,
   0.001270419,
   0.001272353,
   0.001274279,
   0.001276197,
   0.001278108,
   0.00128001,
   0.001281905,
   0.001283792,
   0.001285671,
   0.001287542,
   0.001289406,
   0.001291262,
   0.00129311,
   0.001294951,
   0.001296784,
   0.00129861,
   0.001300428,
   0.001302238,
   0.001304041,
   0.001305837,
   0.001307625,
   0.001309406,
   0.001311179,
   0.001312945,
   0.001314704,
   0.001316455,
   0.0013182,
   0.001319937,
   0.001321667,
   0.001323389,
   0.001325105,
   0.001326813,
   0.001328515,
   0.001330209,
   0.001331897,
   0.001333577,
   0.00133525,
   0.001336917,
   0.001338577,
   0.001340229,
   0.001341875,
   0.001343514,
   0.001345147,
   0.001346772,
   0.001348391,
   0.001350003,
   0.001351609,
   0.001353208,
   0.0013548,
   0.001356385,
   0.001357965,
   0.001359537,
   0.001361103,
   0.001362663,
   0.001364216,
   0.001365762,
   0.001367303,
   0.001368837,
   0.001370364,
   0.001371885,
   0.0013734,
   0.001374909,
   0.001376412,
   0.001377908,
   0.001379398,
   0.001380882,
   0.00138236,
   0.001383831,
   0.001385297,
   0.001386756,
   0.00138821,
   0.001389657,
   0.001391099,
   0.001392535,
   0.001393964,
   0.001395388,
   0.001396806,
   0.001398218,
   0.001399624,
   0.001401024,
   0.001402419,
   0.001403808,
   0.001405191,
   0.001406569,
   0.00140794,
   0.001409306,
   0.001410667,
   0.001412022,
   0.001413371,
   0.001414715,
   0.001416053,
   0.001417386,
   0.001418713,
   0.001420035,
   0.001421351,
   0.001422662,
   0.001423968,
   0.001425268,
   0.001426563,
   0.001427852,
   0.001429136,
   0.001430415,
   0.001431689,
   0.001432957,
   0.001434221,
   0.001435479,
   0.001436732,
   0.001437979,
   0.001439222,
   0.00144046,
   0.001441692,
   0.00144292,
   0.001444142,
   0.001445359,
   0.001446572,
   0.001447779,
   0.001448982,
   0.001450179,
   0.001451372,
   0.00145256,
   0.001453743,
   0.001454921,
   0.001456094,
   0.001457263,
   0.001458427,
   0.001459586,
   0.00146074,
   0.001461889,
   0.001463034,
   0.001464175,
   0.00146531,
   0.001466441,
   0.001467567,
   0.001468689,
   0.001469806,
   0.001470919,
   0.001472027,
   0.001473131,
   0.00147423,
   0.001475324,
   0.001476414,
   0.0014775,
   0.001478582,
   0.001479659,
   0.001480731,
   0.001481799,
   0.001482863,
   0.001483923,
   0.001484978,
   0.001486029,
   0.001487076,
   0.001488118,
   0.001489157,
   0.001490191,
   0.001491221,
   0.001492246,
   0.001493268,
   0.001494285,
   0.001495299,
   0.001496308,
   0.001497313,
   0.001498314,
   0.001499311,
   0.001500304,
   0.001501293,
   0.001502278,
   0.001503259,
   0.001504236,
   0.00150521,
   0.001506179,
   0.001507144,
   0.001508106,
   0.001509063,
   0.001510017,
   0.001510967,
   0.001511913,
   0.001512855,
   0.001513794,
   0.001514728,
   0.001515659,
   0.001516586,
   0.00151751,
   0.00151843,
   0.001519346,
   0.001520258,
   0.001521167,
   0.001522072,
   0.001522974,
   0.001523872,
   0.001524766,
   0.001525657,
   0.001526544,
   0.001527427,
   0.001528307,
   0.001529184,
   0.001530057,
   0.001530927,
   0.001531793,
   0.001532655,
   0.001533514,
   0.00153437,
   0.001535223,
   0.001536071,
   0.001536917,
   0.001537759,
   0.001538598,
   0.001539434,
   0.001540266,
   0.001541095,
   0.00154192,
   0.001542743,
   0.001543562,
   0.001544377,
   0.00154519,
   0.001545999,
   0.001546805,
   0.001547608,
   0.001548408,
   0.001549204,
   0.001549998,
   0.001550788,
   0.001551575,
   0.001552359,
   0.00155314,
   0.001553918,
   0.001554692,
   0.001555464,
   0.001556233,
   0.001556998,
   0.001557761,
   0.00155852,
   0.001559277,
   0.00156003,
   0.001560781,
   0.001561528,
   0.001562273,
   0.001563015,
   0.001563753,
   0.001564489,
   0.001565222,
   0.001565952,
   0.00156668,
   0.001567404,
   0.001568125,
   0.001568844,
   0.00156956,
   0.001570273,
   0.001570983,
   0.00157169,
   0.001572395,
   0.001573097,
   0.001573796,
   0.001574492,
   0.001575186,
   0.001575877,
   0.001576565,
   0.001577251,
   0.001577934,
   0.001578614,
   0.001579291,
   0.001579966,
   0.001580638,
   0.001581308,
   0.001581975,
   0.001582639,
   0.001583301,
   0.00158396,
   0.001584617,
   0.001585271,
   0.001585922,
   0.001586571,
   0.001587218,
   0.001587861,
   0.001588503,
   0.001589142,
   0.001589778,
   0.001590412,
   0.001591043,
   0.001591672,
   0.001592299,
   0.001592923,
   0.001593545,
   0.001594164,
   0.001594781,
   0.001595395,
   0.001596007,
   0.001596617,
   0.001597224,
   0.001597829,
   0.001598432,
   0.001599032,
   0.00159963,
   0.001600226,
   0.001600819,
   0.00160141,
   0.001601999,
   0.001602585,
   0.00160317,
   0.001603751,
   0.001604331,
   0.001604909,
   0.001605484,
   0.001606057,
   0.001606627,
   0.001607196,
   0.001607762,
   0.001608327,
   0.001608889,
   0.001609448,
   0.001610006,
   0.001610562,
   0.001611115,
   0.001611666,
   0.001612215,
   0.001612762,
   0.001613307,
   0.00161385,
   0.001614391,
   0.001614929,
   0.001615466,
   0.001616,
   0.001616533,
   0.001617063,
   0.001617591,
   0.001618118,
   0.001618642,
   0.001619164,
   0.001619685,
   0.001620203,
   0.001620719,
   0.001621234,
   0.001621746,
   0.001622256,
   0.001622765,
   0.001623271,
   0.001623776,
   0.001624278,
   0.001624779,
   0.001625278,
   0.001625775,
   0.001626269,
   0.001626763,
   0.001627254,
   0.001627743,
   0.00162823,
   0.001628716,
   0.0016292,
   0.001629682,
   0.001630162,
   0.00163064,
   0.001631116,
   0.001631591,
   0.001632063,
   0.001632534,
   0.001633003,
   0.001633471,
   0.001633936,
   0.0016344,
   0.001634862,
   0.001635322,
   0.001635781,
   0.001636238,
   0.001636693,
   0.001637146,
   0.001637597,
   0.001638047,
   0.001638495,
   0.001638942,
   0.001639387,
   0.00163983,
   0.001640271,
   0.001640711,
   0.001641149,
   0.001641585,
   0.00164202,
   0.001642453,
   0.001642884,
   0.001643314,
   0.001643742,
   0.001644169,
   0.001644594,
   0.001645017,
   0.001645439,
   0.001645859,
   0.001646277,
   0.001646694,
   0.001647109,
   0.001647523,
   0.001647935,
   0.001648346,
   0.001648755,
   0.001649163,
   0.001649569,
   0.001649973,
   0.001650376,
   0.001650777,
   0.001651177,
   0.001651576,
   0.001651973,
   0.001652368,
   0.001652762,
   0.001653154,
   0.001653545,
   0.001653935,
   0.001654323,
   0.001654709,
   0.001655094,
   0.001655478,
   0.00165586,
   0.001656241,
   0.00165662,
   0.001656998,
   0.001657374,
   0.001657749,
   0.001658123,
   0.001658495,
   0.001658866,
   0.001659235,
   0.001659603,
   0.00165997,
   0.001660335,
   0.001660699,
   0.001661061,
   0.001661422,
   0.001661782,
   0.001662141,
   0.001662498,
   0.001662853,
   0.001663208,
   0.001663561,
   0.001663913,
   0.001664263,
   0.001664612,
   0.00166496,
   0.001665307,
   0.001665652,
   0.001665996,
   0.001666338,
   0.00166668,
   0.00166702,
   0.001667358,
   0.001667696,
   0.001668032,
   0.001668367,
   0.001668701,
   0.001669033,
   0.001669364,
   0.001669694,
   0.001670023,
   0.001670351,
   0.001670677,
   0.001671002,
   0.001671326,
   0.001671649,
   0.00167197,
   0.00167229,
   0.001672609,
   0.001672927,
   0.001673244,
   0.001673559,
   0.001673873,
   0.001674187,
   0.001674498,
   0.001674809,
   0.001675119,
   0.001675427,
   0.001675735,
   0.001676041,
   0.001676346,
   0.00167665,
   0.001676952,
   0.001677254,
   0.001677554,
   0.001677854,
   0.001678152,
   0.001678449,
   0.001678745,
   0.00167904,
   0.001679334,
   0.001679627,
   0.001679918,
   0.001680209,
   0.001680498,
   0.001680787,
   0.001681074,
   0.00168136,
   0.001681645,
   0.001681929,
   0.001682212,
   0.001682494,
   0.001682775,
   0.001683055,
   0.001683334,
   0.001683612,
   0.001683889,
   0.001684164,
   0.001684439,
   0.001684713,
   0.001684985,
   0.001685257,
   0.001685528,
   0.001685797,
   0.001686066,
   0.001686333,
   0.0016866,
   0.001686866,
   0.00168713,
   0.001687394,
   0.001687657,
   0.001687918,
   0.001688179,
   0.001688439,
   0.001688698,
   0.001688956,
   0.001689212,
   0.001689468,
   0.001689723,
   0.001689977,
   0.00169023,
   0.001690482,
   0.001690734,
   0.001690984,
   0.001691233,
   0.001691482,
   0.001691729,
   0.001691976,
   0.001692221,
   0.001692466,
   0.00169271,
   0.001692953,
   0.001693195,
   0.001693436,
   0.001693676,
   0.001693915,
   0.001694154,
   0.001694391,
   0.001694628};
   TGraphErrors *gre = new TGraphErrors(1000,Rfunc13tev_errorband_fx1003,Rfunc13tev_errorband_fy1003,Rfunc13tev_errorband_fex1003,Rfunc13tev_errorband_fey1003);
   gre->SetName("Rfunc13tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Rfunc13tev_errorband1003 = new TH1F("Graph_Rfunc13tev_errorband1003","Graph",1000,0,49.4505);
   Graph_Rfunc13tev_errorband1003->SetMinimum(0.08986292);
   Graph_Rfunc13tev_errorband1003->SetMaximum(0.133391);
   Graph_Rfunc13tev_errorband1003->SetDirectory(0);
   Graph_Rfunc13tev_errorband1003->SetStats(0);
   Graph_Rfunc13tev_errorband1003->SetLineWidth(2);
   Graph_Rfunc13tev_errorband1003->SetMarkerStyle(20);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetNdivisions(505);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetLabelFont(132);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetLabelSize(0.07);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetTitleSize(0.1);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetTitleOffset(0.8);
   Graph_Rfunc13tev_errorband1003->GetXaxis()->SetTitleFont(132);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetLabelFont(132);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetLabelSize(0.07);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetTitleSize(0.1);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Rfunc13tev_errorband1003->GetYaxis()->SetTitleFont(132);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetLabelFont(132);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetLabelSize(0.06);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetTitleSize(0.072);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Rfunc13tev_errorband1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Rfunc13tev_errorband1003);
   
   gre->Draw("3l");
   
   TF1 *Rfunc13tev6 = new TF1("Rfunc13tev","[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   Rfunc13tev6->SetFillColor(1);
   Rfunc13tev6->SetFillStyle(0);
   Rfunc13tev6->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   Rfunc13tev6->SetLineColor(ci);
   Rfunc13tev6->SetLineWidth(2);
   Rfunc13tev6->GetXaxis()->SetNdivisions(505);
   Rfunc13tev6->GetXaxis()->SetLabelFont(132);
   Rfunc13tev6->GetXaxis()->SetLabelOffset(0.01);
   Rfunc13tev6->GetXaxis()->SetLabelSize(0.07);
   Rfunc13tev6->GetXaxis()->SetTitleSize(0.1);
   Rfunc13tev6->GetXaxis()->SetTitleOffset(0.8);
   Rfunc13tev6->GetXaxis()->SetTitleFont(132);
   Rfunc13tev6->GetYaxis()->SetLabelFont(132);
   Rfunc13tev6->GetYaxis()->SetLabelOffset(0.01);
   Rfunc13tev6->GetYaxis()->SetLabelSize(0.07);
   Rfunc13tev6->GetYaxis()->SetTitleSize(0.1);
   Rfunc13tev6->GetYaxis()->SetTitleOffset(0.8);
   Rfunc13tev6->GetYaxis()->SetTitleFont(132);
   Rfunc13tev6->SetParameter(0,0.21);
   Rfunc13tev6->SetParError(0,0);
   Rfunc13tev6->SetParLimits(0,0.21,0.3);
   Rfunc13tev6->SetParameter(1,3.068657);
   Rfunc13tev6->SetParError(1,0);
   Rfunc13tev6->SetParLimits(1,2.001,12);
   Rfunc13tev6->SetParameter(2,2.586389);
   Rfunc13tev6->SetParError(2,0);
   Rfunc13tev6->SetParLimits(2,0.8,3);
   Rfunc13tev6->SetParameter(3,0.9);
   Rfunc13tev6->SetParError(3,0);
   Rfunc13tev6->SetParLimits(3,0.8,1.1);
   Rfunc13tev6->SetParameter(4,1);
   Rfunc13tev6->SetParError(4,0);
   Rfunc13tev6->SetParLimits(4,0.9,3.1);
   Rfunc13tev6->SetParameter(5,0.5063928);
   Rfunc13tev6->SetParError(5,0);
   Rfunc13tev6->SetParLimits(5,0.5,1.5);
   Rfunc13tev6->Draw("SAME");
   
   Double_t Graph0_fx3006[12] = {
   1.309563,
   2.509793,
   3.497839,
   4.491858,
   5.487923,
   6.482752,
   7.479886,
   8.477361,
   9.476856,
   10.73769,
   12.54141,
   18.36885};
   Double_t Graph0_fy3006[12] = {
   0.1298519,
   0.1290225,
   0.1306674,
   0.1292095,
   0.130615,
   0.1255862,
   0.1284311,
   0.1263616,
   0.1250423,
   0.1255468,
   0.1149415,
   0.1183451};
   Double_t Graph0_felx3006[12] = {
   0.8095632,
   0.5097925,
   0.4978395,
   0.4918573,
   0.4879234,
   0.4827522,
   0.4798859,
   0.4773603,
   0.4768562,
   0.7376853,
   1.041414,
   4.368847};
   Double_t Graph0_fely3006[12] = {
   0.00213117,
   0.001860617,
   0.001777979,
   0.001706134,
   0.00168069,
   0.001713694,
   0.001804172,
   0.001890646,
   0.002011239,
   0.001895491,
   0.001689399,
   0.001559283};
   Double_t Graph0_fehx3006[12] = {
   0.6904368,
   0.4902075,
   0.5021605,
   0.5081427,
   0.5120767,
   0.5172478,
   0.5201141,
   0.5226396,
   0.5231438,
   0.7623147,
   1.458586,
   21.63115};
   Double_t Graph0_fehy3006[12] = {
   0.00213117,
   0.001860617,
   0.001777979,
   0.001706134,
   0.00168069,
   0.001713694,
   0.001804172,
   0.001890646,
   0.002011239,
   0.001895491,
   0.001689399,
   0.001559283};
   grae = new TGraphAsymmErrors(12,Graph0_fx3006,Graph0_fy3006,Graph0_felx3006,Graph0_fehx3006,Graph0_fely3006,Graph0_fehy3006);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030053006 = new TH1F("Graph_Graph_Graph030053006","Graph",100,0,45);
   Graph_Graph_Graph030053006->SetMinimum(0.1);
   Graph_Graph_Graph030053006->SetMaximum(0.18);
   Graph_Graph_Graph030053006->SetDirectory(0);
   Graph_Graph_Graph030053006->SetStats(0);
   Graph_Graph_Graph030053006->SetLineWidth(2);
   Graph_Graph_Graph030053006->SetMarkerStyle(20);
   Graph_Graph_Graph030053006->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030053006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030053006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030053006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030053006->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030053006->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030053006->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030053006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030053006->GetYaxis()->SetTitle("#it{R}");
   Graph_Graph_Graph030053006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030053006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030053006->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030053006->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030053006->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030053006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030053006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030053006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030053006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030053006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030053006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030053006);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{J#kern[-0.2]{/}#kern[-0.2]{#psi}h}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Rfunc13tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_jpsi13->Modified();
   c_p_jpsi13->cd();
   c_p_jpsi13->SetSelected(c_p_jpsi13);
}


==> figs/Fig4d.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_hadronic_7tev_paper()
{
//=========Macro generated from canvas: c_p_had/c_p_had
//=========  (Tue Mar  9 15:21:56 2021) by ROOT version 6.22/02
   TCanvas *c_p_had = new TCanvas("c_p_had", "c_p_had",140,154,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_had->SetHighLightColor(2);
   c_p_had->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_had->SetFillColor(0);
   c_p_had->SetBorderMode(0);
   c_p_had->SetBorderSize(2);
   c_p_had->SetTickx(1);
   c_p_had->SetTicky(1);
   c_p_had->SetLeftMargin(0.18);
   c_p_had->SetRightMargin(0.01);
   c_p_had->SetTopMargin(0.03);
   c_p_had->SetBottomMargin(0.19);
   c_p_had->SetFrameLineWidth(2);
   c_p_had->SetFrameBorderMode(0);
   c_p_had->SetFrameLineWidth(2);
   c_p_had->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3007[20] = {
   2.516715,
   4.038117,
   4.885412,
   5.637654,
   6.242957,
   6.743818,
   7.242873,
   7.743044,
   8.242083,
   8.741841,
   9.24084,
   9.740607,
   10.33847,
   11.0836,
   11.83806,
   12.58504,
   13.61465,
   15.07707,
   17.70653,
   24.73201};
   Double_t Graph0_fy3007[20] = {
   0.2994998,
   0.2994315,
   0.2719797,
   0.2536245,
   0.2575931,
   0.2662088,
   0.2642116,
   0.2933615,
   0.2753766,
   0.2695286,
   0.2351483,
   0.2685804,
   0.2416006,
   0.2713824,
   0.2738977,
   0.2798635,
   0.2513256,
   0.25488,
   0.2414911,
   0.2421016};
   Double_t Graph0_felx3007[20] = {
   1.016715,
   0.4381168,
   0.3854121,
   0.3376544,
   0.2429573,
   0.2438176,
   0.2428726,
   0.2430442,
   0.2420827,
   0.2418409,
   0.2408395,
   0.2406072,
   0.3384711,
   1.083604,
   0.3380566,
   0.3850358,
   0.6146498,
   0.7770738,
   1.706535,
   4.532014};
   Double_t Graph0_fely3007[20] = {
   0.01421174,
   0.01429434,
   0.01241708,
   0.01161727,
   0.01274074,
   0.01257718,
   0.01248127,
   0.0137498,
   0.01296364,
   0.01293053,
   0.0116451,
   0.01330702,
   0.01065147,
   0.01175073,
   0.01307461,
   0.01344865,
   0.01079349,
   0.0115025,
   0.01033739,
   0.01323039};
   Double_t Graph0_fehx3007[20] = {
   1.083285,
   0.4618832,
   0.4145879,
   0.3623456,
   0.2570427,
   0.2561824,
   0.2571274,
   0.2569558,
   0.2579173,
   0.2581591,
   0.2591605,
   0.2593928,
   0.3615289,
   0.4163964,
   0.3619434,
   0.4149642,
   1.714964,
   0.9229262,
   2.493465,
   15.26799};
   Double_t Graph0_fehy3007[20] = {
   0.01421174,
   0.01429434,
   0.01241708,
   0.01161727,
   0.01274074,
   0.01257718,
   0.01248127,
   0.0137498,
   0.01296364,
   0.01293053,
   0.0116451,
   0.01330702,
   0.01065147,
   0.01175073,
   0.01307461,
   0.01344865,
   0.01079349,
   0.0115025,
   0.01033739,
   0.01323039};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03007 = new TH1F("Graph_Graph03007","Graph",100,0,45);
   Graph_Graph03007->SetMinimum(0.2);
   Graph_Graph03007->SetMaximum(0.36);
   Graph_Graph03007->SetDirectory(0);
   Graph_Graph03007->SetStats(0);
   Graph_Graph03007->SetLineWidth(2);
   Graph_Graph03007->SetMarkerStyle(20);
   Graph_Graph03007->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03007->GetXaxis()->SetNdivisions(505);
   Graph_Graph03007->GetXaxis()->SetLabelFont(132);
   Graph_Graph03007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03007->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03007->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03007->GetXaxis()->SetTitleFont(132);
   Graph_Graph03007->GetYaxis()->SetTitle("#it{r}_{AF} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03007->GetYaxis()->SetLabelFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03007->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03007->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03007->GetYaxis()->SetTitleFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03007);
   
   grae->Draw("ap");
   
   TF1 *f_fsfd_had_7tev7 = new TF1("f_fsfd_had_7tev","[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   f_fsfd_had_7tev7->SetFillColor(1);
   f_fsfd_had_7tev7->SetFillStyle(0);
   f_fsfd_had_7tev7->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   f_fsfd_had_7tev7->SetLineColor(ci);
   f_fsfd_had_7tev7->SetLineWidth(2);
   f_fsfd_had_7tev7->GetXaxis()->SetNdivisions(505);
   f_fsfd_had_7tev7->GetXaxis()->SetLabelFont(132);
   f_fsfd_had_7tev7->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_had_7tev7->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_had_7tev7->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_had_7tev7->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_had_7tev7->GetXaxis()->SetTitleFont(132);
   f_fsfd_had_7tev7->GetYaxis()->SetLabelFont(132);
   f_fsfd_had_7tev7->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_had_7tev7->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_had_7tev7->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_had_7tev7->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_had_7tev7->GetYaxis()->SetTitleFont(132);
   f_fsfd_had_7tev7->SetParameter(0,0.228253);
   f_fsfd_had_7tev7->SetParError(0,0.01065563);
   f_fsfd_had_7tev7->SetParLimits(0,0,0);
   f_fsfd_had_7tev7->SetParameter(1,5.882481);
   f_fsfd_had_7tev7->SetParError(1,2.888419);
   f_fsfd_had_7tev7->SetParLimits(1,0,0);
   f_fsfd_had_7tev7->SetParameter(2,3);
   f_fsfd_had_7tev7->SetParError(2,1.507122);
   f_fsfd_had_7tev7->SetParLimits(2,0,0);
   f_fsfd_had_7tev7->SetParameter(3,0.9);
   f_fsfd_had_7tev7->SetParError(3,0);
   f_fsfd_had_7tev7->SetParLimits(3,0,0);
   f_fsfd_had_7tev7->SetParameter(4,1);
   f_fsfd_had_7tev7->SetParError(4,0);
   f_fsfd_had_7tev7->SetParLimits(4,0,0);
   f_fsfd_had_7tev7->SetParameter(5,1.069496);
   f_fsfd_had_7tev7->SetParError(5,0.03344636);
   f_fsfd_had_7tev7->SetParLimits(5,0,0);
   f_fsfd_had_7tev7->Draw("SAME");
   
   Double_t f_fsfd_had_7tev_errorband_fx1004[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_had_7tev_errorband_fy1004[1000] = {
   0.2545534,
   0.2545537,
   0.2545545,
   0.2545558,
   0.2545577,
   0.25456,
   0.2545629,
   0.2545663,
   0.2545703,
   0.2545747,
   0.2545797,
   0.2545851,
   0.254591,
   0.2545974,
   0.2546043,
   0.2546117,
   0.2546195,
   0.2546278,
   0.2546365,
   0.2546456,
   0.2546552,
   0.2546652,
   0.2546755,
   0.2546863,
   0.2546974,
   0.2547089,
   0.2547207,
   0.2547329,
   0.2547454,
   0.2547582,
   0.2547713,
   0.2547846,
   0.2547982,
   0.2548121,
   0.2548262,
   0.2548405,
   0.254855,
   0.2548697,
   0.2548845,
   0.2548995,
   0.2549146,
   0.2549299,
   0.2549452,
   0.2549607,
   0.2549762,
   0.2549917,
   0.2550073,
   0.255023,
   0.2550386,
   0.2550542,
   0.2550698,
   0.2550853,
   0.2551008,
   0.2551161,
   0.2551314,
   0.2551466,
   0.2551617,
   0.2551766,
   0.2551914,
   0.255206,
   0.2552205,
   0.2552347,
   0.2552487,
   0.2552625,
   0.2552761,
   0.2552894,
   0.2553024,
   0.2553152,
   0.2553276,
   0.2553398,
   0.2553516,
   0.2553632,
   0.2553743,
   0.2553852,
   0.2553956,
   0.2554057,
   0.2554155,
   0.2554248,
   0.2554337,
   0.2554422,
   0.2554503,
   0.2554579,
   0.2554651,
   0.2554719,
   0.2554782,
   0.255484,
   0.2554893,
   0.2554942,
   0.2554986,
   0.2555025,
   0.2555059,
   0.2555087,
   0.2555111,
   0.2555129,
   0.2555143,
   0.255515,
   0.2555153,
   0.255515,
   0.2555141,
   0.2555127,
   0.2555108,
   0.2555082,
   0.2555051,
   0.2555015,
   0.2554973,
   0.2554925,
   0.2554871,
   0.2554811,
   0.2554746,
   0.2554675,
   0.2554598,
   0.2554515,
   0.2554426,
   0.2554331,
   0.255423,
   0.2554123,
   0.255401,
   0.2553891,
   0.2553767,
   0.2553636,
   0.2553499,
   0.2553356,
   0.2553208,
   0.2553053,
   0.2552892,
   0.2552725,
   0.2552552,
   0.2552374,
   0.2552189,
   0.2551998,
   0.2551801,
   0.2551598,
   0.255139,
   0.2551175,
   0.2550954,
   0.2550728,
   0.2550495,
   0.2550257,
   0.2550013,
   0.2549763,
   0.2549507,
   0.2549245,
   0.2548977,
   0.2548704,
   0.2548424,
   0.254814,
   0.2547849,
   0.2547552,
   0.254725,
   0.2546943,
   0.2546629,
   0.254631,
   0.2545986,
   0.2545655,
   0.254532,
   0.2544978,
   0.2544632,
   0.254428,
   0.2543922,
   0.2543559,
   0.2543191,
   0.2542817,
   0.2542438,
   0.2542054,
   0.2541664,
   0.2541269,
   0.2540869,
   0.2540464,
   0.2540054,
   0.2539638,
   0.2539218,
   0.2538792,
   0.2538362,
   0.2537926,
   0.2537486,
   0.253704,
   0.253659,
   0.2536135,
   0.2535675,
   0.2535211,
   0.2534741,
   0.2534267,
   0.2533788,
   0.2533305,
   0.2532817,
   0.2532324,
   0.2531827,
   0.2531325,
   0.2530819,
   0.2530308,
   0.2529793,
   0.2529273,
   0.2528749,
   0.2528221,
   0.2527689,
   0.2527152,
   0.2526611,
   0.2526066,
   0.2525517,
   0.2524963,
   0.2524406,
   0.2523844,
   0.2523279,
   0.2522709,
   0.2522136,
   0.2521558,
   0.2520977,
   0.2520392,
   0.2519803,
   0.251921,
   0.2518613,
   0.2518013,
   0.2517409,
   0.2516801,
   0.251619,
   0.2515575,
   0.2514956,
   0.2514334,
   0.2513708,
   0.2513079,
   0.2512447,
   0.2511811,
   0.2511172,
   0.2510529,
   0.2509883,
   0.2509233,
   0.2508581,
   0.2507925,
   0.2507266,
   0.2506604,
   0.2505938,
   0.250527,
   0.2504598,
   0.2503924,
   0.2503246,
   0.2502565,
   0.2501881,
   0.2501195,
   0.2500505,
   0.2499813,
   0.2499117,
   0.2498419,
   0.2497718,
   0.2497014,
   0.2496308,
   0.2495599,
   0.2494887,
   0.2494172,
   0.2493455,
   0.2492735,
   0.2492012,
   0.2491287,
   0.2490559,
   0.2489829,
   0.2489097,
   0.2488362,
   0.2487624,
   0.2486884,
   0.2486142,
   0.2485397,
   0.248465,
   0.24839,
   0.2483149,
   0.2482395,
   0.2481638,
   0.248088,
   0.2480119,
   0.2479356,
   0.2478591,
   0.2477824,
   0.2477055,
   0.2476284,
   0.247551,
   0.2474735,
   0.2473958,
   0.2473178,
   0.2472397,
   0.2471613,
   0.2470828,
   0.2470041,
   0.2469252,
   0.2468461,
   0.2467668,
   0.2466873,
   0.2466077,
   0.2465279,
   0.2464479,
   0.2463677,
   0.2462874,
   0.2462068,
   0.2461262,
   0.2460453,
   0.2459643,
   0.2458831,
   0.2458018,
   0.2457203,
   0.2456386,
   0.2455568,
   0.2454749,
   0.2453928,
   0.2453105,
   0.2452281,
   0.2451455,
   0.2450628,
   0.24498,
   0.244897,
   0.2448139,
   0.2447306,
   0.2446473,
   0.2445637,
   0.2444801,
   0.2443963,
   0.2443124,
   0.2442283,
   0.2441442,
   0.2440599,
   0.2439755,
   0.243891,
   0.2438063,
   0.2437215,
   0.2436367,
   0.2435517,
   0.2434666,
   0.2433814,
   0.243296,
   0.2432106,
   0.2431251,
   0.2430394,
   0.2429537,
   0.2428678,
   0.2427819,
   0.2426958,
   0.2426097,
   0.2425235,
   0.2424371,
   0.2423507,
   0.2422642,
   0.2421776,
   0.2420909,
   0.2420041,
   0.2419172,
   0.2418303,
   0.2417432,
   0.2416561,
   0.2415689,
   0.2414816,
   0.2413942,
   0.2413068,
   0.2412193,
   0.2411317,
   0.241044,
   0.2409563,
   0.2408685,
   0.2407806,
   0.2406927,
   0.2406047,
   0.2405166,
   0.2404285,
   0.2403402,
   0.240252,
   0.2401636,
   0.2400753,
   0.2399868,
   0.2398983,
   0.2398097,
   0.2397211,
   0.2396324,
   0.2395437,
   0.2394549,
   0.2393661,
   0.2392772,
   0.2391883,
   0.2390993,
   0.2390102,
   0.2389212,
   0.238832,
   0.2387429,
   0.2386537,
   0.2385644,
   0.2384751,
   0.2383858,
   0.2382964,
   0.238207,
   0.2381175,
   0.238028,
   0.2379385,
   0.2378489,
   0.2377594,
   0.2376697,
   0.2375801,
   0.2374904,
   0.2374006,
   0.2373109,
   0.2372211,
   0.2371313,
   0.2370415,
   0.2369516,
   0.2368617,
   0.2367718,
   0.2366819,
   0.2365919,
   0.2365019,
   0.2364119,
   0.2363219,
   0.2362318,
   0.2361418,
   0.2360517,
   0.2359616,
   0.2358715,
   0.2357813,
   0.2356912,
   0.235601,
   0.2355109,
   0.2354207,
   0.2353305,
   0.2352402,
   0.23515,
   0.2350598,
   0.2349695,
   0.2348793,
   0.234789,
   0.2346988,
   0.2346085,
   0.2345182,
   0.2344279,
   0.2343376,
   0.2342473,
   0.234157,
   0.2340667,
   0.2339764,
   0.2338861,
   0.2337958,
   0.2337055,
   0.2336152,
   0.2335249,
   0.2334346,
   0.2333443,
   0.233254,
   0.2331637,
   0.2330734,
   0.2329831,
   0.2328928,
   0.2328025,
   0.2327122,
   0.232622,
   0.2325317,
   0.2324415,
   0.2323512,
   0.232261,
   0.2321707,
   0.2320805,
   0.2319903,
   0.2319001,
   0.2318099,
   0.2317198,
   0.2316296,
   0.2315395,
   0.2314493,
   0.2313592,
   0.2312691,
   0.231179,
   0.2310889,
   0.2309989,
   0.2309088,
   0.2308188,
   0.2307288,
   0.2306388,
   0.2305488,
   0.2304589,
   0.2303689,
   0.230279,
   0.2301891,
   0.2300992,
   0.2300094,
   0.2299195,
   0.2298297,
   0.2297399,
   0.2296502,
   0.2295604,
   0.2294707,
   0.229381,
   0.2292913,
   0.2292017,
   0.229112,
   0.2290224,
   0.2289329,
   0.2288433,
   0.2287538,
   0.2286643,
   0.2285748,
   0.2284854,
   0.2283959,
   0.2283066,
   0.2282172,
   0.2281279,
   0.2280386,
   0.2279493,
   0.22786,
   0.2277708,
   0.2276816,
   0.2275925,
   0.2275034,
   0.2274143,
   0.2273252,
   0.2272362,
   0.2271472,
   0.2270582,
   0.2269693,
   0.2268804,
   0.2267916,
   0.2267027,
   0.2266139,
   0.2265252,
   0.2264365,
   0.2263478,
   0.2262591,
   0.2261705,
   0.2260819,
   0.2259934,
   0.2259049,
   0.2258164,
   0.225728,
   0.2256396,
   0.2255512,
   0.2254629,
   0.2253746,
   0.2252864,
   0.2251981,
   0.22511,
   0.2250219,
   0.2249338,
   0.2248457,
   0.2247577,
   0.2246697,
   0.2245818,
   0.2244939,
   0.2244061,
   0.2243183,
   0.2242305,
   0.2241428,
   0.2240551,
   0.2239675,
   0.2238799,
   0.2237923,
   0.2237048,
   0.2236173,
   0.2235299,
   0.2234425,
   0.2233552,
   0.2232679,
   0.2231806,
   0.2230934,
   0.2230063,
   0.2229191,
   0.2228321,
   0.222745,
   0.222658,
   0.2225711,
   0.2224842,
   0.2223974,
   0.2223106,
   0.2222238,
   0.2221371,
   0.2220504,
   0.2219638,
   0.2218772,
   0.2217907,
   0.2217042,
   0.2216178,
   0.2215314,
   0.2214451,
   0.2213588,
   0.2212726,
   0.2211864,
   0.2211002,
   0.2210141,
   0.2209281,
   0.2208421,
   0.2207561,
   0.2206702,
   0.2205844,
   0.2204986,
   0.2204128,
   0.2203271,
   0.2202415,
   0.2201559,
   0.2200703,
   0.2199848,
   0.2198993,
   0.2198139,
   0.2197286,
   0.2196433,
   0.219558,
   0.2194728,
   0.2193877,
   0.2193026,
   0.2192175,
   0.2191325,
   0.2190476,
   0.2189627,
   0.2188779,
   0.2187931,
   0.2187083,
   0.2186236,
   0.218539,
   0.2184544,
   0.2183699,
   0.2182854,
   0.218201,
   0.2181166,
   0.2180323,
   0.217948,
   0.2178638,
   0.2177797,
   0.2176955,
   0.2176115,
   0.2175275,
   0.2174435,
   0.2173596,
   0.2172758,
   0.217192,
   0.2171083,
   0.2170246,
   0.216941,
   0.2168574,
   0.2167739,
   0.2166904,
   0.216607,
   0.2165237,
   0.2164404,
   0.2163571,
   0.2162739,
   0.2161908,
   0.2161077,
   0.2160247,
   0.2159417,
   0.2158588,
   0.2157759,
   0.2156931,
   0.2156104,
   0.2155277,
   0.215445,
   0.2153624,
   0.2152799,
   0.2151974,
   0.215115,
   0.2150327,
   0.2149503,
   0.2148681,
   0.2147859,
   0.2147038,
   0.2146217,
   0.2145396,
   0.2144577,
   0.2143757,
   0.2142939,
   0.2142121,
   0.2141303,
   0.2140486,
   0.213967,
   0.2138854,
   0.2138039,
   0.2137224,
   0.213641,
   0.2135597,
   0.2134784,
   0.2133971,
   0.213316,
   0.2132348,
   0.2131538,
   0.2130727,
   0.2129918,
   0.2129109,
   0.21283,
   0.2127493,
   0.2126685,
   0.2125879,
   0.2125072,
   0.2124267,
   0.2123462,
   0.2122657,
   0.2121854,
   0.212105,
   0.2120248,
   0.2119445,
   0.2118644,
   0.2117843,
   0.2117042,
   0.2116243,
   0.2115443,
   0.2114645,
   0.2113846,
   0.2113049,
   0.2112252,
   0.2111456,
   0.211066,
   0.2109864,
   0.210907,
   0.2108276,
   0.2107482,
   0.2106689,
   0.2105897,
   0.2105105,
   0.2104314,
   0.2103523,
   0.2102733,
   0.2101944,
   0.2101155,
   0.2100366,
   0.2099579,
   0.2098792,
   0.2098005,
   0.2097219,
   0.2096434,
   0.2095649,
   0.2094864,
   0.2094081,
   0.2093298,
   0.2092515,
   0.2091733,
   0.2090952,
   0.2090171,
   0.2089391,
   0.2088611,
   0.2087832,
   0.2087054,
   0.2086276,
   0.2085498,
   0.2084722,
   0.2083945,
   0.208317,
   0.2082395,
   0.208162,
   0.2080847,
   0.2080073,
   0.2079301,
   0.2078529,
   0.2077757,
   0.2076986,
   0.2076216,
   0.2075446,
   0.2074677,
   0.2073908,
   0.207314,
   0.2072373,
   0.2071606,
   0.2070839,
   0.2070074,
   0.2069308,
   0.2068544,
   0.206778,
   0.2067016,
   0.2066254,
   0.2065491,
   0.206473,
   0.2063969,
   0.2063208,
   0.2062448,
   0.2061689,
   0.206093,
   0.2060172,
   0.2059414,
   0.2058657,
   0.2057901,
   0.2057145,
   0.2056389,
   0.2055635,
   0.2054881,
   0.2054127,
   0.2053374,
   0.2052622,
   0.205187,
   0.2051118,
   0.2050368,
   0.2049618,
   0.2048868,
   0.2048119,
   0.2047371,
   0.2046623,
   0.2045876,
   0.2045129,
   0.2044383,
   0.2043637,
   0.2042892,
   0.2042148,
   0.2041404,
   0.2040661,
   0.2039918,
   0.2039176,
   0.2038435,
   0.2037694,
   0.2036954,
   0.2036214,
   0.2035475,
   0.2034736,
   0.2033998,
   0.203326,
   0.2032523,
   0.2031787,
   0.2031051,
   0.2030316,
   0.2029581,
   0.2028847,
   0.2028114,
   0.2027381,
   0.2026649,
   0.2025917,
   0.2025186,
   0.2024455,
   0.2023725,
   0.2022995,
   0.2022266,
   0.2021538,
   0.202081,
   0.2020083,
   0.2019356,
   0.201863,
   0.2017905,
   0.201718,
   0.2016455,
   0.2015732,
   0.2015008,
   0.2014286,
   0.2013563,
   0.2012842,
   0.2012121,
   0.20114,
   0.2010681,
   0.2009961,
   0.2009242,
   0.2008524,
   0.2007807,
   0.200709,
   0.2006373,
   0.2005657,
   0.2004942,
   0.2004227,
   0.2003513,
   0.2002799,
   0.2002086,
   0.2001373,
   0.2000661,
   0.199995,
   0.1999239,
   0.1998529,
   0.1997819,
   0.1997109,
   0.1996401,
   0.1995693,
   0.1994985,
   0.1994278,
   0.1993572,
   0.1992866,
   0.199216,
   0.1991456,
   0.1990751,
   0.1990048,
   0.1989345,
   0.1988642,
   0.198794,
   0.1987239,
   0.1986538,
   0.1985837,
   0.1985138,
   0.1984438,
   0.198374,
   0.1983042,
   0.1982344,
   0.1981647,
   0.198095,
   0.1980254,
   0.1979559,
   0.1978864,
   0.197817,
   0.1977476,
   0.1976783,
   0.197609,
   0.1975398,
   0.1974707,
   0.1974016,
   0.1973325,
   0.1972635,
   0.1971946,
   0.1971257,
   0.1970569,
   0.1969881,
   0.1969194,
   0.1968507,
   0.1967821,
   0.1967135,
   0.196645,
   0.1965766,
   0.1965082,
   0.1964398,
   0.1963716,
   0.1963033,
   0.1962351,
   0.196167,
   0.1960989,
   0.1960309,
   0.195963,
   0.1958951,
   0.1958272,
   0.1957594,
   0.1956916,
   0.1956239,
   0.1955563,
   0.1954887,
   0.1954212,
   0.1953537,
   0.1952863,
   0.1952189,
   0.1951516,
   0.1950843,
   0.1950171,
   0.1949499,
   0.1948828,
   0.1948158,
   0.1947488,
   0.1946818,
   0.1946149,
   0.1945481,
   0.1944813,
   0.1944145,
   0.1943478,
   0.1942812,
   0.1942146,
   0.1941481,
   0.1940816,
   0.1940152,
   0.1939488,
   0.1938825,
   0.1938162,
   0.19375,
   0.1936839,
   0.1936178,
   0.1935517,
   0.1934857,
   0.1934197,
   0.1933538,
   0.193288,
   0.1932222,
   0.1931565,
   0.1930908,
   0.1930251,
   0.1929595,
   0.192894,
   0.1928285,
   0.1927631,
   0.1926977,
   0.1926324,
   0.1925671,
   0.1925019,
   0.1924367,
   0.1923716,
   0.1923065,
   0.1922415,
   0.1921765,
   0.1921116,
   0.1920467,
   0.1919819,
   0.1919171,
   0.1918524,
   0.1917878,
   0.1917232,
   0.1916586,
   0.1915941,
   0.1915296,
   0.1914652,
   0.1914009,
   0.1913366,
   0.1912723,
   0.1912081,
   0.1911439,
   0.1910798,
   0.1910158,
   0.1909518,
   0.1908878,
   0.1908239,
   0.1907601,
   0.1906963,
   0.1906325,
   0.1905688,
   0.1905052,
   0.1904416,
   0.190378,
   0.1903145,
   0.1902511,
   0.1901877,
   0.1901243,
   0.190061,
   0.1899978,
   0.1899346,
   0.1898714,
   0.1898083,
   0.1897453,
   0.1896823,
   0.1896193,
   0.1895564,
   0.1894936};
   Double_t f_fsfd_had_7tev_errorband_fex1004[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_had_7tev_errorband_fey1004[1000] = {
   0.007966719,
   0.007966727,
   0.007966752,
   0.007966793,
   0.007966851,
   0.007966925,
   0.007967016,
   0.007967123,
   0.007967246,
   0.007967385,
   0.007967539,
   0.00796771,
   0.007967895,
   0.007968096,
   0.007968312,
   0.007968542,
   0.007968787,
   0.007969046,
   0.007969318,
   0.007969605,
   0.007969904,
   0.007970216,
   0.00797054,
   0.007970877,
   0.007971225,
   0.007971585,
   0.007971955,
   0.007972336,
   0.007972726,
   0.007973127,
   0.007973536,
   0.007973954,
   0.00797438,
   0.007974814,
   0.007975254,
   0.007975702,
   0.007976156,
   0.007976615,
   0.00797708,
   0.00797755,
   0.007978023,
   0.007978501,
   0.007978981,
   0.007979464,
   0.00797995,
   0.007980437,
   0.007980925,
   0.007981413,
   0.007981902,
   0.00798239,
   0.007982878,
   0.007983364,
   0.007983848,
   0.00798433,
   0.007984809,
   0.007985284,
   0.007985756,
   0.007986223,
   0.007986686,
   0.007987143,
   0.007987595,
   0.00798804,
   0.007988479,
   0.007988911,
   0.007989335,
   0.007989751,
   0.007990159,
   0.007990559,
   0.007990949,
   0.00799133,
   0.0079917,
   0.007992061,
   0.007992411,
   0.00799275,
   0.007993077,
   0.007993393,
   0.007993697,
   0.007993989,
   0.007994268,
   0.007994534,
   0.007994787,
   0.007995026,
   0.007995251,
   0.007995463,
   0.00799566,
   0.007995842,
   0.00799601,
   0.007996162,
   0.007996299,
   0.007996421,
   0.007996527,
   0.007996617,
   0.007996691,
   0.007996748,
   0.007996789,
   0.007996814,
   0.007996821,
   0.007996812,
   0.007996785,
   0.007996741,
   0.00799668,
   0.007996601,
   0.007996504,
   0.00799639,
   0.007996258,
   0.007996108,
   0.007995939,
   0.007995753,
   0.007995548,
   0.007995325,
   0.007995084,
   0.007994824,
   0.007994546,
   0.007994249,
   0.007993933,
   0.007993599,
   0.007993246,
   0.007992874,
   0.007992484,
   0.007992074,
   0.007991646,
   0.0079912,
   0.007990734,
   0.007990249,
   0.007989746,
   0.007989224,
   0.007988683,
   0.007988124,
   0.007987545,
   0.007986948,
   0.007986332,
   0.007985698,
   0.007985044,
   0.007984372,
   0.007983682,
   0.007982973,
   0.007982245,
   0.007981499,
   0.007980735,
   0.007979952,
   0.007979151,
   0.007978331,
   0.007977494,
   0.007976638,
   0.007975764,
   0.007974872,
   0.007973962,
   0.007973035,
   0.007972089,
   0.007971126,
   0.007970145,
   0.007969147,
   0.007968131,
   0.007967098,
   0.007966047,
   0.007964979,
   0.007963894,
   0.007962792,
   0.007961673,
   0.007960537,
   0.007959384,
   0.007958214,
   0.007957028,
   0.007955825,
   0.007954606,
   0.00795337,
   0.007952118,
   0.00795085,
   0.007949566,
   0.007948266,
   0.00794695,
   0.007945618,
   0.007944271,
   0.007942908,
   0.00794153,
   0.007940136,
   0.007938727,
   0.007937302,
   0.007935863,
   0.007934409,
   0.00793294,
   0.007931456,
   0.007929957,
   0.007928444,
   0.007926916,
   0.007925374,
   0.007923818,
   0.007922248,
   0.007920663,
   0.007919065,
   0.007917453,
   0.007915827,
   0.007914188,
   0.007912535,
   0.007910868,
   0.007909188,
   0.007907495,
   0.007905789,
   0.00790407,
   0.007902338,
   0.007900593,
   0.007898836,
   0.007897066,
   0.007895283,
   0.007893488,
   0.007891681,
   0.007889862,
   0.00788803,
   0.007886186,
   0.007884331,
   0.007882464,
   0.007880585,
   0.007878695,
   0.007876793,
   0.007874879,
   0.007872955,
   0.007871019,
   0.007869072,
   0.007867114,
   0.007865145,
   0.007863165,
   0.007861175,
   0.007859174,
   0.007857163,
   0.007855141,
   0.007853109,
   0.007851066,
   0.007849014,
   0.007846951,
   0.007844878,
   0.007842796,
   0.007840704,
   0.007838602,
   0.00783649,
   0.007834369,
   0.007832239,
   0.007830099,
   0.00782795,
   0.007825792,
   0.007823624,
   0.007821448,
   0.007819263,
   0.007817069,
   0.007814867,
   0.007812655,
   0.007810436,
   0.007808207,
   0.007805971,
   0.007803726,
   0.007801473,
   0.007799211,
   0.007796942,
   0.007794665,
   0.00779238,
   0.007790087,
   0.007787786,
   0.007785478,
   0.007783162,
   0.007780838,
   0.007778507,
   0.007776169,
   0.007773824,
   0.007771471,
   0.007769111,
   0.007766745,
   0.007764371,
   0.00776199,
   0.007759603,
   0.007757209,
   0.007754808,
   0.0077524,
   0.007749986,
   0.007747566,
   0.007745139,
   0.007742706,
   0.007740267,
   0.007737821,
   0.007735369,
   0.007732912,
   0.007730448,
   0.007727978,
   0.007725503,
   0.007723022,
   0.007720535,
   0.007718042,
   0.007715544,
   0.00771304,
   0.007710531,
   0.007708017,
   0.007705497,
   0.007702972,
   0.007700441,
   0.007697906,
   0.007695365,
   0.00769282,
   0.007690269,
   0.007687714,
   0.007685153,
   0.007682588,
   0.007680018,
   0.007677444,
   0.007674865,
   0.007672281,
   0.007669693,
   0.0076671,
   0.007664503,
   0.007661902,
   0.007659297,
   0.007656687,
   0.007654073,
   0.007651455,
   0.007648833,
   0.007646206,
   0.007643576,
   0.007640942,
   0.007638304,
   0.007635663,
   0.007633017,
   0.007630368,
   0.007627715,
   0.007625059,
   0.007622399,
   0.007619735,
   0.007617068,
   0.007614398,
   0.007611724,
   0.007609047,
   0.007606367,
   0.007603683,
   0.007600996,
   0.007598306,
   0.007595613,
   0.007592917,
   0.007590218,
   0.007587516,
   0.007584812,
   0.007582104,
   0.007579393,
   0.00757668,
   0.007573964,
   0.007571245,
   0.007568524,
   0.007565799,
   0.007563073,
   0.007560344,
   0.007557612,
   0.007554878,
   0.007552141,
   0.007549402,
   0.007546661,
   0.007543918,
   0.007541172,
   0.007538424,
   0.007535674,
   0.007532921,
   0.007530167,
   0.00752741,
   0.007524652,
   0.007521891,
   0.007519128,
   0.007516364,
   0.007513598,
   0.007510829,
   0.007508059,
   0.007505288,
   0.007502514,
   0.007499739,
   0.007496962,
   0.007494183,
   0.007491403,
   0.007488621,
   0.007485837,
   0.007483053,
   0.007480266,
   0.007477478,
   0.007474689,
   0.007471898,
   0.007469106,
   0.007466313,
   0.007463518,
   0.007460722,
   0.007457925,
   0.007455126,
   0.007452327,
   0.007449526,
   0.007446724,
   0.007443921,
   0.007441117,
   0.007438312,
   0.007435506,
   0.007432699,
   0.007429891,
   0.007427082,
   0.007424272,
   0.007421461,
   0.007418649,
   0.007415837,
   0.007413024,
   0.00741021,
   0.007407395,
   0.007404579,
   0.007401763,
   0.007398946,
   0.007396129,
   0.007393311,
   0.007390492,
   0.007387673,
   0.007384853,
   0.007382032,
   0.007379212,
   0.00737639,
   0.007373568,
   0.007370746,
   0.007367923,
   0.0073651,
   0.007362277,
   0.007359453,
   0.007356629,
   0.007353805,
   0.00735098,
   0.007348155,
   0.00734533,
   0.007342505,
   0.007339679,
   0.007336854,
   0.007334028,
   0.007331202,
   0.007328376,
   0.007325549,
   0.007322723,
   0.007319897,
   0.00731707,
   0.007314244,
   0.007311418,
   0.007308591,
   0.007305765,
   0.007302939,
   0.007300113,
   0.007297286,
   0.007294461,
   0.007291635,
   0.007288809,
   0.007285984,
   0.007283158,
   0.007280333,
   0.007277508,
   0.007274684,
   0.007271859,
   0.007269035,
   0.007266211,
   0.007263388,
   0.007260565,
   0.007257742,
   0.007254919,
   0.007252097,
   0.007249276,
   0.007246454,
   0.007243633,
   0.007240813,
   0.007237993,
   0.007235173,
   0.007232354,
   0.007229535,
   0.007226717,
   0.0072239,
   0.007221083,
   0.007218266,
   0.00721545,
   0.007212635,
   0.00720982,
   0.007207006,
   0.007204193,
   0.00720138,
   0.007198567,
   0.007195756,
   0.007192945,
   0.007190135,
   0.007187325,
   0.007184516,
   0.007181708,
   0.007178901,
   0.007176094,
   0.007173288,
   0.007170483,
   0.007167679,
   0.007164875,
   0.007162073,
   0.007159271,
   0.00715647,
   0.00715367,
   0.00715087,
   0.007148072,
   0.007145274,
   0.007142478,
   0.007139682,
   0.007136887,
   0.007134093,
   0.0071313,
   0.007128508,
   0.007125717,
   0.007122926,
   0.007120137,
   0.007117349,
   0.007114562,
   0.007111775,
   0.00710899,
   0.007106206,
   0.007103423,
   0.007100641,
   0.00709786,
   0.00709508,
   0.007092301,
   0.007089523,
   0.007086746,
   0.007083971,
   0.007081196,
   0.007078423,
   0.00707565,
   0.007072879,
   0.007070109,
   0.00706734,
   0.007064573,
   0.007061806,
   0.007059041,
   0.007056276,
   0.007053513,
   0.007050752,
   0.007047991,
   0.007045232,
   0.007042474,
   0.007039717,
   0.007036961,
   0.007034207,
   0.007031453,
   0.007028702,
   0.007025951,
   0.007023202,
   0.007020454,
   0.007017707,
   0.007014961,
   0.007012217,
   0.007009474,
   0.007006733,
   0.007003993,
   0.007001254,
   0.006998516,
   0.00699578,
   0.006993045,
   0.006990312,
   0.00698758,
   0.006984849,
   0.00698212,
   0.006979392,
   0.006976665,
   0.00697394,
   0.006971216,
   0.006968494,
   0.006965773,
   0.006963053,
   0.006960335,
   0.006957619,
   0.006954903,
   0.00695219,
   0.006949477,
   0.006946766,
   0.006944057,
   0.006941349,
   0.006938643,
   0.006935938,
   0.006933234,
   0.006930532,
   0.006927832,
   0.006925133,
   0.006922435,
   0.006919739,
   0.006917044,
   0.006914351,
   0.00691166,
   0.00690897,
   0.006906282,
   0.006903595,
   0.006900909,
   0.006898226,
   0.006895543,
   0.006892863,
   0.006890183,
   0.006887506,
   0.00688483,
   0.006882155,
   0.006879483,
   0.006876811,
   0.006874142,
   0.006871473,
   0.006868807,
   0.006866142,
   0.006863479,
   0.006860817,
   0.006858157,
   0.006855498,
   0.006852841,
   0.006850186,
   0.006847532,
   0.00684488,
   0.00684223,
   0.006839581,
   0.006836934,
   0.006834288,
   0.006831644,
   0.006829002,
   0.006826362,
   0.006823723,
   0.006821085,
   0.00681845,
   0.006815816,
   0.006813183,
   0.006810553,
   0.006807924,
   0.006805296,
   0.006802671,
   0.006800047,
   0.006797424,
   0.006794804,
   0.006792185,
   0.006789568,
   0.006786952,
   0.006784338,
   0.006781726,
   0.006779116,
   0.006776507,
   0.0067739,
   0.006771295,
   0.006768691,
   0.006766089,
   0.006763489,
   0.00676089,
   0.006758294,
   0.006755699,
   0.006753105,
   0.006750514,
   0.006747924,
   0.006745336,
   0.006742749,
   0.006740165,
   0.006737582,
   0.006735,
   0.006732421,
   0.006729843,
   0.006727267,
   0.006724693,
   0.00672212,
   0.00671955,
   0.006716981,
   0.006714413,
   0.006711848,
   0.006709284,
   0.006706722,
   0.006704162,
   0.006701603,
   0.006699047,
   0.006696492,
   0.006693939,
   0.006691387,
   0.006688837,
   0.00668629,
   0.006683743,
   0.006681199,
   0.006678657,
   0.006676116,
   0.006673577,
   0.00667104,
   0.006668504,
   0.00666597,
   0.006663438,
   0.006660908,
   0.00665838,
   0.006655853,
   0.006653329,
   0.006650806,
   0.006648284,
   0.006645765,
   0.006643247,
   0.006640732,
   0.006638218,
   0.006635705,
   0.006633195,
   0.006630686,
   0.006628179,
   0.006625674,
   0.006623171,
   0.00662067,
   0.00661817,
   0.006615672,
   0.006613176,
   0.006610682,
   0.006608189,
   0.006605698,
   0.00660321,
   0.006600723,
   0.006598237,
   0.006595754,
   0.006593272,
   0.006590792,
   0.006588314,
   0.006585838,
   0.006583364,
   0.006580891,
   0.00657842,
   0.006575951,
   0.006573484,
   0.006571019,
   0.006568555,
   0.006566093,
   0.006563633,
   0.006561175,
   0.006558719,
   0.006556264,
   0.006553811,
   0.006551361,
   0.006548912,
   0.006546464,
   0.006544019,
   0.006541575,
   0.006539133,
   0.006536693,
   0.006534255,
   0.006531819,
   0.006529384,
   0.006526951,
   0.00652452,
   0.006522091,
   0.006519664,
   0.006517238,
   0.006514815,
   0.006512393,
   0.006509973,
   0.006507554,
   0.006505138,
   0.006502723,
   0.006500311,
   0.0064979,
   0.00649549,
   0.006493083,
   0.006490677,
   0.006488274,
   0.006485872,
   0.006483472,
   0.006481073,
   0.006478677,
   0.006476282,
   0.006473889,
   0.006471498,
   0.006469109,
   0.006466722,
   0.006464336,
   0.006461952,
   0.00645957,
   0.00645719,
   0.006454812,
   0.006452435,
   0.00645006,
   0.006447687,
   0.006445316,
   0.006442947,
   0.006440579,
   0.006438214,
   0.00643585,
   0.006433488,
   0.006431127,
   0.006428769,
   0.006426412,
   0.006424057,
   0.006421704,
   0.006419353,
   0.006417004,
   0.006414656,
   0.00641231,
   0.006409966,
   0.006407624,
   0.006405283,
   0.006402945,
   0.006400608,
   0.006398273,
   0.00639594,
   0.006393608,
   0.006391279,
   0.006388951,
   0.006386625,
   0.0063843,
   0.006381978,
   0.006379657,
   0.006377338,
   0.006375021,
   0.006372706,
   0.006370393,
   0.006368081,
   0.006365771,
   0.006363463,
   0.006361157,
   0.006358852,
   0.006356549,
   0.006354248,
   0.006351949,
   0.006349652,
   0.006347356,
   0.006345062,
   0.00634277,
   0.00634048,
   0.006338192,
   0.006335905,
   0.00633362,
   0.006331337,
   0.006329056,
   0.006326776,
   0.006324498,
   0.006322222,
   0.006319948,
   0.006317675,
   0.006315405,
   0.006313136,
   0.006310869,
   0.006308603,
   0.00630634,
   0.006304078,
   0.006301818,
   0.00629956,
   0.006297303,
   0.006295048,
   0.006292795,
   0.006290544,
   0.006288295,
   0.006286047,
   0.006283801,
   0.006281557,
   0.006279314,
   0.006277074,
   0.006274835,
   0.006272597,
   0.006270362,
   0.006268128,
   0.006265897,
   0.006263666,
   0.006261438,
   0.006259211,
   0.006256986,
   0.006254763,
   0.006252542,
   0.006250322,
   0.006248104,
   0.006245888,
   0.006243674,
   0.006241461,
   0.00623925,
   0.006237041,
   0.006234833,
   0.006232628,
   0.006230424,
   0.006228221,
   0.006226021,
   0.006223822,
   0.006221625,
   0.00621943,
   0.006217236,
   0.006215044,
   0.006212854,
   0.006210666,
   0.006208479,
   0.006206294,
   0.006204111,
   0.006201929,
   0.006199749,
   0.006197571,
   0.006195395,
   0.00619322,
   0.006191047,
   0.006188876,
   0.006186707,
   0.006184539,
   0.006182373,
   0.006180208,
   0.006178046,
   0.006175885,
   0.006173725,
   0.006171568,
   0.006169412,
   0.006167258,
   0.006165105,
   0.006162955,
   0.006160806,
   0.006158658,
   0.006156513,
   0.006154369,
   0.006152226,
   0.006150086,
   0.006147947,
   0.00614581,
   0.006143674,
   0.006141541,
   0.006139408,
   0.006137278,
   0.006135149,
   0.006133022,
   0.006130897,
   0.006128773,
   0.006126651,
   0.006124531,
   0.006122412,
   0.006120295,
   0.00611818,
   0.006116066,
   0.006113954,
   0.006111844,
   0.006109735,
   0.006107628,
   0.006105523,
   0.006103419,
   0.006101317,
   0.006099217,
   0.006097118,
   0.006095021,
   0.006092926,
   0.006090832,
   0.00608874,
   0.00608665,
   0.006084561,
   0.006082474,
   0.006080388,
   0.006078305,
   0.006076223,
   0.006074142,
   0.006072063,
   0.006069986,
   0.00606791,
   0.006065837,
   0.006063764,
   0.006061694,
   0.006059625,
   0.006057557,
   0.006055492,
   0.006053427,
   0.006051365,
   0.006049304,
   0.006047245,
   0.006045187,
   0.006043131,
   0.006041077,
   0.006039024,
   0.006036973,
   0.006034924,
   0.006032876,
   0.00603083,
   0.006028785,
   0.006026742,
   0.006024701,
   0.006022661,
   0.006020623,
   0.006018586,
   0.006016551,
   0.006014518,
   0.006012486,
   0.006010456,
   0.006008428,
   0.006006401,
   0.006004375,
   0.006002352,
   0.006000329,
   0.005998309,
   0.00599629,
   0.005994273,
   0.005992257,
   0.005990243,
   0.00598823,
   0.005986219,
   0.00598421,
   0.005982202,
   0.005980196,
   0.005978191,
   0.005976188,
   0.005974186,
   0.005972187,
   0.005970188,
   0.005968191,
   0.005966196,
   0.005964203,
   0.005962211,
   0.00596022,
   0.005958231,
   0.005956244,
   0.005954258,
   0.005952274,
   0.005950291,
   0.00594831,
   0.00594633,
   0.005944352,
   0.005942376,
   0.005940401,
   0.005938428,
   0.005936456,
   0.005934486,
   0.005932517,
   0.00593055};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_had_7tev_errorband_fx1004,f_fsfd_had_7tev_errorband_fy1004,f_fsfd_had_7tev_errorband_fex1004,f_fsfd_had_7tev_errorband_fey1004);
   gre->SetName("f_fsfd_had_7tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_had_7tev_errorband1004 = new TH1F("Graph_f_fsfd_had_7tev_errorband1004","Graph",1000,0,49.4505);
   Graph_f_fsfd_had_7tev_errorband1004->SetMinimum(0.1755681);
   Graph_f_fsfd_had_7tev_errorband1004->SetMaximum(0.271507);
   Graph_f_fsfd_had_7tev_errorband1004->SetDirectory(0);
   Graph_f_fsfd_had_7tev_errorband1004->SetStats(0);
   Graph_f_fsfd_had_7tev_errorband1004->SetLineWidth(2);
   Graph_f_fsfd_had_7tev_errorband1004->SetMarkerStyle(20);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_had_7tev_errorband1004->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_had_7tev_errorband1004->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_had_7tev_errorband1004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_had_7tev_errorband1004);
   
   gre->Draw("3l");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"7 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph0_fx3008[20] = {
   2.516715,
   4.038117,
   4.885412,
   5.637654,
   6.242957,
   6.743818,
   7.242873,
   7.743044,
   8.242083,
   8.741841,
   9.24084,
   9.740607,
   10.33847,
   11.0836,
   11.83806,
   12.58504,
   13.61465,
   15.07707,
   17.70653,
   24.73201};
   Double_t Graph0_fy3008[20] = {
   0.2994998,
   0.2994315,
   0.2719797,
   0.2536245,
   0.2575931,
   0.2662088,
   0.2642116,
   0.2933615,
   0.2753766,
   0.2695286,
   0.2351483,
   0.2685804,
   0.2416006,
   0.2713824,
   0.2738977,
   0.2798635,
   0.2513256,
   0.25488,
   0.2414911,
   0.2421016};
   Double_t Graph0_felx3008[20] = {
   1.016715,
   0.4381168,
   0.3854121,
   0.3376544,
   0.2429573,
   0.2438176,
   0.2428726,
   0.2430442,
   0.2420827,
   0.2418409,
   0.2408395,
   0.2406072,
   0.3384711,
   1.083604,
   0.3380566,
   0.3850358,
   0.6146498,
   0.7770738,
   1.706535,
   4.532014};
   Double_t Graph0_fely3008[20] = {
   0.01421174,
   0.01429434,
   0.01241708,
   0.01161727,
   0.01274074,
   0.01257718,
   0.01248127,
   0.0137498,
   0.01296364,
   0.01293053,
   0.0116451,
   0.01330702,
   0.01065147,
   0.01175073,
   0.01307461,
   0.01344865,
   0.01079349,
   0.0115025,
   0.01033739,
   0.01323039};
   Double_t Graph0_fehx3008[20] = {
   1.083285,
   0.4618832,
   0.4145879,
   0.3623456,
   0.2570427,
   0.2561824,
   0.2571274,
   0.2569558,
   0.2579173,
   0.2581591,
   0.2591605,
   0.2593928,
   0.3615289,
   0.4163964,
   0.3619434,
   0.4149642,
   1.714964,
   0.9229262,
   2.493465,
   15.26799};
   Double_t Graph0_fehy3008[20] = {
   0.01421174,
   0.01429434,
   0.01241708,
   0.01161727,
   0.01274074,
   0.01257718,
   0.01248127,
   0.0137498,
   0.01296364,
   0.01293053,
   0.0116451,
   0.01330702,
   0.01065147,
   0.01175073,
   0.01307461,
   0.01344865,
   0.01079349,
   0.0115025,
   0.01033739,
   0.01323039};
   grae = new TGraphAsymmErrors(20,Graph0_fx3008,Graph0_fy3008,Graph0_felx3008,Graph0_fehx3008,Graph0_fely3008,Graph0_fehy3008);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030073008 = new TH1F("Graph_Graph_Graph030073008","Graph",100,0,45);
   Graph_Graph_Graph030073008->SetMinimum(0.2);
   Graph_Graph_Graph030073008->SetMaximum(0.36);
   Graph_Graph_Graph030073008->SetDirectory(0);
   Graph_Graph_Graph030073008->SetStats(0);
   Graph_Graph_Graph030073008->SetLineWidth(2);
   Graph_Graph_Graph030073008->SetMarkerStyle(20);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030073008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030073008->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030073008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitle("#it{r}_{AF} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030073008->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030073008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030073008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030073008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030073008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030073008);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }h}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_had_7tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_had->Modified();
   c_p_had->cd();
   c_p_had->SetSelected(c_p_had);
}


==> figs/Fig4e.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_semilept_7tev_paper()
{
//=========Macro generated from canvas: c_p_semi1/c_p_semi1
//=========  (Tue Mar  9 15:21:56 2021) by ROOT version 6.22/02
   TCanvas *c_p_semi1 = new TCanvas("c_p_semi1", "c_p_semi1",185,199,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_semi1->SetHighLightColor(2);
   c_p_semi1->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_semi1->SetFillColor(0);
   c_p_semi1->SetBorderMode(0);
   c_p_semi1->SetBorderSize(2);
   c_p_semi1->SetTickx(1);
   c_p_semi1->SetTicky(1);
   c_p_semi1->SetLeftMargin(0.18);
   c_p_semi1->SetRightMargin(0.01);
   c_p_semi1->SetTopMargin(0.03);
   c_p_semi1->SetBottomMargin(0.19);
   c_p_semi1->SetFrameLineWidth(2);
   c_p_semi1->SetFrameBorderMode(0);
   c_p_semi1->SetFrameLineWidth(2);
   c_p_semi1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3009[1] = {
   4.8};
   Double_t Graph0_fy3009[1] = {
   0.267062};
   Double_t Graph0_felx3009[1] = {
   2.8};
   Double_t Graph0_fely3009[1] = {
   0.0500999};
   Double_t Graph0_fehx3009[1] = {
   2.8};
   Double_t Graph0_fehy3009[1] = {
   0.06379655};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3009,Graph0_fy3009,Graph0_felx3009,Graph0_fehx3009,Graph0_fely3009,Graph0_fehy3009);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03009 = new TH1F("Graph_Graph03009","Graph",100,0,45);
   Graph_Graph03009->SetMinimum(0.2);
   Graph_Graph03009->SetMaximum(0.36);
   Graph_Graph03009->SetDirectory(0);
   Graph_Graph03009->SetStats(0);
   Graph_Graph03009->SetLineWidth(2);
   Graph_Graph03009->SetMarkerStyle(20);
   Graph_Graph03009->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03009->GetXaxis()->SetNdivisions(505);
   Graph_Graph03009->GetXaxis()->SetLabelFont(132);
   Graph_Graph03009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03009->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03009->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03009->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03009->GetXaxis()->SetTitleFont(132);
   Graph_Graph03009->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03009->GetYaxis()->SetLabelFont(132);
   Graph_Graph03009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03009->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03009->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03009->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03009->GetYaxis()->SetTitleFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03009);
   
   grae->Draw("ap");
   
   Double_t Graph0_fx3010[1] = {
   4.8};
   Double_t Graph0_fy3010[1] = {
   0.267062};
   Double_t Graph0_felx3010[1] = {
   2.8};
   Double_t Graph0_fely3010[1] = {
   0.0500999};
   Double_t Graph0_fehx3010[1] = {
   2.8};
   Double_t Graph0_fehy3010[1] = {
   0.06379655};
   grae = new TGraphAsymmErrors(1,Graph0_fx3010,Graph0_fy3010,Graph0_felx3010,Graph0_fehx3010,Graph0_fely3010,Graph0_fehy3010);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030093010 = new TH1F("Graph_Graph_Graph030093010","Graph",100,0,45);
   Graph_Graph_Graph030093010->SetMinimum(0.2);
   Graph_Graph_Graph030093010->SetMaximum(0.36);
   Graph_Graph_Graph030093010->SetDirectory(0);
   Graph_Graph_Graph030093010->SetStats(0);
   Graph_Graph_Graph030093010->SetLineWidth(2);
   Graph_Graph_Graph030093010->SetMarkerStyle(20);
   Graph_Graph_Graph030093010->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030093010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030093010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030093010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030093010->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030093010->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030093010->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030093010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030093010->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030093010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030093010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030093010->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030093010->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030093010->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030093010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030093010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030093010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030093010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030093010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030093010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030093010);
   
   grae->Draw("");
   
   TF1 *f_fsfd_7tev8 = new TF1("f_fsfd_7tev","[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   f_fsfd_7tev8->SetFillColor(1);
   f_fsfd_7tev8->SetFillStyle(0);
   f_fsfd_7tev8->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   f_fsfd_7tev8->SetLineColor(ci);
   f_fsfd_7tev8->SetLineWidth(2);
   f_fsfd_7tev8->GetXaxis()->SetNdivisions(505);
   f_fsfd_7tev8->GetXaxis()->SetLabelFont(132);
   f_fsfd_7tev8->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_7tev8->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_7tev8->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_7tev8->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_7tev8->GetXaxis()->SetTitleFont(132);
   f_fsfd_7tev8->GetYaxis()->SetLabelFont(132);
   f_fsfd_7tev8->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_7tev8->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_7tev8->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_7tev8->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_7tev8->GetYaxis()->SetTitleFont(132);
   f_fsfd_7tev8->SetParameter(0,0.228253);
   f_fsfd_7tev8->SetParError(0,0.01065563);
   f_fsfd_7tev8->SetParLimits(0,0,0);
   f_fsfd_7tev8->SetParameter(1,5.882481);
   f_fsfd_7tev8->SetParError(1,2.888419);
   f_fsfd_7tev8->SetParLimits(1,0,0);
   f_fsfd_7tev8->SetParameter(2,3);
   f_fsfd_7tev8->SetParError(2,1.507122);
   f_fsfd_7tev8->SetParLimits(2,0,0);
   f_fsfd_7tev8->SetParameter(3,0.9);
   f_fsfd_7tev8->SetParError(3,0);
   f_fsfd_7tev8->SetParLimits(3,0,0);
   f_fsfd_7tev8->SetParameter(4,1);
   f_fsfd_7tev8->SetParError(4,0);
   f_fsfd_7tev8->SetParLimits(4,0,0);
   f_fsfd_7tev8->Draw("SAME");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"3 pb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"7 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t f_fsfd_7tev_errorband_fx1005[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_7tev_errorband_fy1005[1000] = {
   0.2380125,
   0.2380127,
   0.2380135,
   0.2380147,
   0.2380164,
   0.2380187,
   0.2380214,
   0.2380246,
   0.2380282,
   0.2380324,
   0.238037,
   0.2380421,
   0.2380476,
   0.2380536,
   0.2380601,
   0.238067,
   0.2380743,
   0.238082,
   0.2380902,
   0.2380987,
   0.2381077,
   0.238117,
   0.2381267,
   0.2381367,
   0.2381471,
   0.2381579,
   0.2381689,
   0.2381803,
   0.238192,
   0.2382039,
   0.2382162,
   0.2382286,
   0.2382414,
   0.2382543,
   0.2382675,
   0.2382809,
   0.2382944,
   0.2383082,
   0.238322,
   0.2383361,
   0.2383502,
   0.2383645,
   0.2383788,
   0.2383933,
   0.2384078,
   0.2384223,
   0.2384369,
   0.2384515,
   0.2384661,
   0.2384807,
   0.2384953,
   0.2385098,
   0.2385242,
   0.2385386,
   0.238553,
   0.2385672,
   0.2385812,
   0.2385952,
   0.238609,
   0.2386227,
   0.2386362,
   0.2386495,
   0.2386626,
   0.2386755,
   0.2386882,
   0.2387006,
   0.2387128,
   0.2387247,
   0.2387364,
   0.2387478,
   0.2387588,
   0.2387696,
   0.2387801,
   0.2387902,
   0.2388,
   0.2388094,
   0.2388185,
   0.2388272,
   0.2388355,
   0.2388435,
   0.238851,
   0.2388582,
   0.2388649,
   0.2388712,
   0.2388771,
   0.2388826,
   0.2388876,
   0.2388921,
   0.2388962,
   0.2388999,
   0.238903,
   0.2389057,
   0.2389079,
   0.2389097,
   0.2389109,
   0.2389116,
   0.2389118,
   0.2389115,
   0.2389108,
   0.2389094,
   0.2389076,
   0.2389053,
   0.2389024,
   0.238899,
   0.238895,
   0.2388905,
   0.2388855,
   0.2388799,
   0.2388738,
   0.2388671,
   0.2388599,
   0.2388522,
   0.2388438,
   0.238835,
   0.2388255,
   0.2388156,
   0.238805,
   0.2387939,
   0.2387822,
   0.23877,
   0.2387572,
   0.2387439,
   0.23873,
   0.2387155,
   0.2387005,
   0.2386849,
   0.2386687,
   0.238652,
   0.2386347,
   0.2386169,
   0.2385985,
   0.2385795,
   0.23856,
   0.2385399,
   0.2385193,
   0.2384981,
   0.2384764,
   0.2384541,
   0.2384312,
   0.2384078,
   0.2383839,
   0.2383594,
   0.2383344,
   0.2383088,
   0.2382827,
   0.2382561,
   0.2382289,
   0.2382012,
   0.2381729,
   0.2381442,
   0.2381149,
   0.238085,
   0.2380547,
   0.2380238,
   0.2379924,
   0.2379605,
   0.2379281,
   0.2378952,
   0.2378617,
   0.2378278,
   0.2377933,
   0.2377584,
   0.237723,
   0.237687,
   0.2376506,
   0.2376137,
   0.2375763,
   0.2375384,
   0.2375,
   0.2374612,
   0.2374219,
   0.2373821,
   0.2373418,
   0.2373011,
   0.2372599,
   0.2372183,
   0.2371762,
   0.2371337,
   0.2370907,
   0.2370472,
   0.2370033,
   0.236959,
   0.2369142,
   0.236869,
   0.2368234,
   0.2367773,
   0.2367308,
   0.2366839,
   0.2366365,
   0.2365888,
   0.2365406,
   0.2364921,
   0.2364431,
   0.2363937,
   0.2363439,
   0.2362937,
   0.2362431,
   0.2361922,
   0.2361408,
   0.2360891,
   0.2360369,
   0.2359844,
   0.2359316,
   0.2358783,
   0.2358247,
   0.2357707,
   0.2357163,
   0.2356616,
   0.2356065,
   0.2355511,
   0.2354953,
   0.2354392,
   0.2353827,
   0.2353259,
   0.2352687,
   0.2352112,
   0.2351534,
   0.2350952,
   0.2350367,
   0.2349779,
   0.2349188,
   0.2348593,
   0.2347995,
   0.2347394,
   0.234679,
   0.2346183,
   0.2345573,
   0.2344959,
   0.2344343,
   0.2343724,
   0.2343102,
   0.2342477,
   0.2341849,
   0.2341218,
   0.2340584,
   0.2339948,
   0.2339309,
   0.2338667,
   0.2338022,
   0.2337374,
   0.2336724,
   0.2336071,
   0.2335416,
   0.2334758,
   0.2334097,
   0.2333434,
   0.2332768,
   0.23321,
   0.2331429,
   0.2330756,
   0.2330081,
   0.2329403,
   0.2328722,
   0.232804,
   0.2327355,
   0.2326667,
   0.2325978,
   0.2325286,
   0.2324592,
   0.2323895,
   0.2323197,
   0.2322496,
   0.2321793,
   0.2321088,
   0.2320381,
   0.2319672,
   0.2318961,
   0.2318247,
   0.2317532,
   0.2316815,
   0.2316095,
   0.2315374,
   0.2314651,
   0.2313926,
   0.2313199,
   0.231247,
   0.231174,
   0.2311007,
   0.2310273,
   0.2309537,
   0.2308799,
   0.230806,
   0.2307318,
   0.2306575,
   0.2305831,
   0.2305084,
   0.2304336,
   0.2303587,
   0.2302835,
   0.2302083,
   0.2301328,
   0.2300572,
   0.2299815,
   0.2299056,
   0.2298295,
   0.2297533,
   0.229677,
   0.2296005,
   0.2295239,
   0.2294471,
   0.2293702,
   0.2292931,
   0.2292159,
   0.2291386,
   0.2290611,
   0.2289836,
   0.2289058,
   0.228828,
   0.22875,
   0.2286719,
   0.2285937,
   0.2285154,
   0.2284369,
   0.2283583,
   0.2282796,
   0.2282008,
   0.2281219,
   0.2280429,
   0.2279637,
   0.2278845,
   0.2278051,
   0.2277256,
   0.2276461,
   0.2275664,
   0.2274866,
   0.2274067,
   0.2273267,
   0.2272467,
   0.2271665,
   0.2270862,
   0.2270059,
   0.2269254,
   0.2268449,
   0.2267642,
   0.2266835,
   0.2266027,
   0.2265218,
   0.2264408,
   0.2263598,
   0.2262786,
   0.2261974,
   0.2261161,
   0.2260347,
   0.2259532,
   0.2258717,
   0.2257901,
   0.2257084,
   0.2256266,
   0.2255448,
   0.2254629,
   0.2253809,
   0.2252989,
   0.2252168,
   0.2251346,
   0.2250524,
   0.2249701,
   0.2248878,
   0.2248054,
   0.2247229,
   0.2246404,
   0.2245578,
   0.2244751,
   0.2243924,
   0.2243097,
   0.2242268,
   0.224144,
   0.2240611,
   0.2239781,
   0.2238951,
   0.223812,
   0.2237289,
   0.2236458,
   0.2235626,
   0.2234793,
   0.223396,
   0.2233127,
   0.2232293,
   0.2231459,
   0.2230624,
   0.2229789,
   0.2228954,
   0.2228118,
   0.2227282,
   0.2226446,
   0.2225609,
   0.2224772,
   0.2223935,
   0.2223097,
   0.2222259,
   0.2221421,
   0.2220582,
   0.2219743,
   0.2218904,
   0.2218064,
   0.2217225,
   0.2216385,
   0.2215544,
   0.2214704,
   0.2213863,
   0.2213022,
   0.2212181,
   0.221134,
   0.2210498,
   0.2209656,
   0.2208814,
   0.2207972,
   0.220713,
   0.2206288,
   0.2205445,
   0.2204602,
   0.2203759,
   0.2202916,
   0.2202073,
   0.220123,
   0.2200386,
   0.2199543,
   0.2198699,
   0.2197855,
   0.2197012,
   0.2196168,
   0.2195324,
   0.219448,
   0.2193636,
   0.2192792,
   0.2191947,
   0.2191103,
   0.2190259,
   0.2189414,
   0.218857,
   0.2187726,
   0.2186881,
   0.2186037,
   0.2185193,
   0.2184348,
   0.2183504,
   0.2182659,
   0.2181815,
   0.2180971,
   0.2180126,
   0.2179282,
   0.2178438,
   0.2177594,
   0.217675,
   0.2175905,
   0.2175061,
   0.2174217,
   0.2173374,
   0.217253,
   0.2171686,
   0.2170842,
   0.2169999,
   0.2169155,
   0.2168312,
   0.2167469,
   0.2166626,
   0.2165783,
   0.216494,
   0.2164097,
   0.2163254,
   0.2162412,
   0.2161569,
   0.2160727,
   0.2159885,
   0.2159043,
   0.2158201,
   0.215736,
   0.2156518,
   0.2155677,
   0.2154836,
   0.2153995,
   0.2153154,
   0.2152314,
   0.2151473,
   0.2150633,
   0.2149793,
   0.2148953,
   0.2148114,
   0.2147274,
   0.2146435,
   0.2145596,
   0.2144758,
   0.2143919,
   0.2143081,
   0.2142243,
   0.2141405,
   0.2140567,
   0.213973,
   0.2138893,
   0.2138056,
   0.213722,
   0.2136383,
   0.2135547,
   0.2134711,
   0.2133876,
   0.2133041,
   0.2132206,
   0.2131371,
   0.2130536,
   0.2129702,
   0.2128868,
   0.2128035,
   0.2127201,
   0.2126368,
   0.2125536,
   0.2124703,
   0.2123871,
   0.2123039,
   0.2122208,
   0.2121377,
   0.2120546,
   0.2119715,
   0.2118885,
   0.2118055,
   0.2117226,
   0.2116396,
   0.2115567,
   0.2114739,
   0.2113911,
   0.2113083,
   0.2112255,
   0.2111428,
   0.2110601,
   0.2109775,
   0.2108948,
   0.2108123,
   0.2107297,
   0.2106472,
   0.2105647,
   0.2104823,
   0.2103999,
   0.2103175,
   0.2102352,
   0.2101529,
   0.2100706,
   0.2099884,
   0.2099063,
   0.2098241,
   0.209742,
   0.20966,
   0.2095779,
   0.2094959,
   0.209414,
   0.2093321,
   0.2092502,
   0.2091684,
   0.2090866,
   0.2090049,
   0.2089232,
   0.2088415,
   0.2087599,
   0.2086783,
   0.2085968,
   0.2085153,
   0.2084338,
   0.2083524,
   0.208271,
   0.2081897,
   0.2081084,
   0.2080271,
   0.2079459,
   0.2078648,
   0.2077836,
   0.2077026,
   0.2076215,
   0.2075405,
   0.2074596,
   0.2073787,
   0.2072978,
   0.207217,
   0.2071363,
   0.2070555,
   0.2069749,
   0.2068942,
   0.2068136,
   0.2067331,
   0.2066526,
   0.2065721,
   0.2064917,
   0.2064113,
   0.206331,
   0.2062508,
   0.2061705,
   0.2060903,
   0.2060102,
   0.2059301,
   0.2058501,
   0.2057701,
   0.2056901,
   0.2056102,
   0.2055304,
   0.2054506,
   0.2053708,
   0.2052911,
   0.2052114,
   0.2051318,
   0.2050523,
   0.2049727,
   0.2048933,
   0.2048138,
   0.2047345,
   0.2046551,
   0.2045758,
   0.2044966,
   0.2044174,
   0.2043383,
   0.2042592,
   0.2041802,
   0.2041012,
   0.2040222,
   0.2039434,
   0.2038645,
   0.2037857,
   0.203707,
   0.2036283,
   0.2035496,
   0.203471,
   0.2033925,
   0.203314,
   0.2032356,
   0.2031572,
   0.2030788,
   0.2030005,
   0.2029223,
   0.2028441,
   0.202766,
   0.2026879,
   0.2026098,
   0.2025318,
   0.2024539,
   0.202376,
   0.2022982,
   0.2022204,
   0.2021427,
   0.202065,
   0.2019873,
   0.2019098,
   0.2018322,
   0.2017548,
   0.2016773,
   0.2016,
   0.2015226,
   0.2014454,
   0.2013681,
   0.201291,
   0.2012139,
   0.2011368,
   0.2010598,
   0.2009828,
   0.2009059,
   0.2008291,
   0.2007523,
   0.2006755,
   0.2005988,
   0.2005222,
   0.2004456,
   0.200369,
   0.2002925,
   0.2002161,
   0.2001397,
   0.2000634,
   0.1999871,
   0.1999109,
   0.1998347,
   0.1997586,
   0.1996825,
   0.1996065,
   0.1995305,
   0.1994546,
   0.1993788,
   0.199303,
   0.1992272,
   0.1991515,
   0.1990759,
   0.1990003,
   0.1989248,
   0.1988493,
   0.1987738,
   0.1986985,
   0.1986231,
   0.1985479,
   0.1984727,
   0.1983975,
   0.1983224,
   0.1982473,
   0.1981723,
   0.1980974,
   0.1980225,
   0.1979476,
   0.1978729,
   0.1977981,
   0.1977234,
   0.1976488,
   0.1975742,
   0.1974997,
   0.1974253,
   0.1973509,
   0.1972765,
   0.1972022,
   0.1971279,
   0.1970537,
   0.1969796,
   0.1969055,
   0.1968315,
   0.1967575,
   0.1966836,
   0.1966097,
   0.1965359,
   0.1964621,
   0.1963884,
   0.1963148,
   0.1962412,
   0.1961676,
   0.1960941,
   0.1960207,
   0.1959473,
   0.195874,
   0.1958007,
   0.1957275,
   0.1956543,
   0.1955812,
   0.1955081,
   0.1954351,
   0.1953622,
   0.1952893,
   0.1952164,
   0.1951436,
   0.1950709,
   0.1949982,
   0.1949256,
   0.194853,
   0.1947805,
   0.194708,
   0.1946356,
   0.1945633,
   0.194491,
   0.1944187,
   0.1943465,
   0.1942744,
   0.1942023,
   0.1941303,
   0.1940583,
   0.1939864,
   0.1939145,
   0.1938427,
   0.1937709,
   0.1936992,
   0.1936276,
   0.193556,
   0.1934844,
   0.1934129,
   0.1933415,
   0.1932701,
   0.1931988,
   0.1931275,
   0.1930563,
   0.1929851,
   0.192914,
   0.192843,
   0.192772,
   0.192701,
   0.1926301,
   0.1925593,
   0.1924885,
   0.1924178,
   0.1923471,
   0.1922765,
   0.1922059,
   0.1921354,
   0.1920649,
   0.1919945,
   0.1919242,
   0.1918539,
   0.1917836,
   0.1917134,
   0.1916433,
   0.1915732,
   0.1915032,
   0.1914332,
   0.1913633,
   0.1912934,
   0.1912236,
   0.1911538,
   0.1910841,
   0.1910145,
   0.1909449,
   0.1908753,
   0.1908058,
   0.1907364,
   0.190667,
   0.1905977,
   0.1905284,
   0.1904592,
   0.19039,
   0.1903209,
   0.1902518,
   0.1901828,
   0.1901139,
   0.190045,
   0.1899761,
   0.1899073,
   0.1898386,
   0.1897699,
   0.1897012,
   0.1896327,
   0.1895641,
   0.1894957,
   0.1894272,
   0.1893589,
   0.1892905,
   0.1892223,
   0.1891541,
   0.1890859,
   0.1890178,
   0.1889498,
   0.1888818,
   0.1888138,
   0.1887459,
   0.1886781,
   0.1886103,
   0.1885426,
   0.1884749,
   0.1884073,
   0.1883397,
   0.1882722,
   0.1882047,
   0.1881373,
   0.1880699,
   0.1880026,
   0.1879353,
   0.1878681,
   0.187801,
   0.1877339,
   0.1876668,
   0.1875998,
   0.1875329,
   0.187466,
   0.1873992,
   0.1873324,
   0.1872657,
   0.187199,
   0.1871324,
   0.1870658,
   0.1869993,
   0.1869328,
   0.1868664,
   0.1868,
   0.1867337,
   0.1866674,
   0.1866012,
   0.1865351,
   0.186469,
   0.1864029,
   0.1863369,
   0.1862709,
   0.186205,
   0.1861392,
   0.1860734,
   0.1860077,
   0.185942,
   0.1858763,
   0.1858107,
   0.1857452,
   0.1856797,
   0.1856143,
   0.1855489,
   0.1854836,
   0.1854183,
   0.1853531,
   0.1852879,
   0.1852228,
   0.1851577,
   0.1850927,
   0.1850277,
   0.1849628,
   0.1848979,
   0.1848331,
   0.1847684,
   0.1847036,
   0.184639,
   0.1845744,
   0.1845098,
   0.1844453,
   0.1843808,
   0.1843164,
   0.1842521,
   0.1841878,
   0.1841235,
   0.1840593,
   0.1839952,
   0.183931,
   0.183867,
   0.183803,
   0.183739,
   0.1836751,
   0.1836113,
   0.1835475,
   0.1834837,
   0.18342,
   0.1833564,
   0.1832928,
   0.1832292,
   0.1831657,
   0.1831023,
   0.1830389,
   0.1829756,
   0.1829123,
   0.182849,
   0.1827858,
   0.1827227,
   0.1826596,
   0.1825965,
   0.1825335,
   0.1824706,
   0.1824077,
   0.1823448,
   0.182282,
   0.1822193,
   0.1821566,
   0.1820939,
   0.1820313,
   0.1819688,
   0.1819063,
   0.1818438,
   0.1817814,
   0.1817191,
   0.1816568,
   0.1815945,
   0.1815323,
   0.1814702,
   0.181408,
   0.181346,
   0.181284,
   0.181222,
   0.1811601,
   0.1810982,
   0.1810364,
   0.1809747,
   0.180913,
   0.1808513,
   0.1807897,
   0.1807281,
   0.1806666,
   0.1806051,
   0.1805437,
   0.1804823,
   0.180421,
   0.1803597,
   0.1802985,
   0.1802373,
   0.1801762,
   0.1801151,
   0.180054,
   0.1799931,
   0.1799321,
   0.1798712,
   0.1798104,
   0.1797496,
   0.1796888,
   0.1796281,
   0.1795675,
   0.1795069,
   0.1794463,
   0.1793858,
   0.1793254,
   0.1792649,
   0.1792046,
   0.1791443,
   0.179084,
   0.1790238,
   0.1789636,
   0.1789035,
   0.1788434,
   0.1787834,
   0.1787234,
   0.1786634,
   0.1786035,
   0.1785437,
   0.1784839,
   0.1784241,
   0.1783644,
   0.1783048,
   0.1782452,
   0.1781856,
   0.1781261,
   0.1780666,
   0.1780072,
   0.1779478,
   0.1778885,
   0.1778292,
   0.17777,
   0.1777108,
   0.1776517,
   0.1775926,
   0.1775335,
   0.1774745,
   0.1774156,
   0.1773567,
   0.1772978,
   0.177239,
   0.1771802};
   Double_t f_fsfd_7tev_errorband_fex1005[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_7tev_errorband_fey1005[1000] = {
   0.007393106,
   0.007393113,
   0.007393136,
   0.007393175,
   0.007393228,
   0.007393297,
   0.00739338,
   0.007393478,
   0.007393589,
   0.007393715,
   0.007393854,
   0.007394006,
   0.007394171,
   0.007394347,
   0.007394534,
   0.007394733,
   0.007394941,
   0.007395158,
   0.007395384,
   0.007395618,
   0.007395858,
   0.007396104,
   0.007396356,
   0.007396612,
   0.007396871,
   0.007397132,
   0.007397395,
   0.007397658,
   0.00739792,
   0.00739818,
   0.007398438,
   0.007398691,
   0.007398939,
   0.007399182,
   0.007399416,
   0.007399643,
   0.007399859,
   0.007400065,
   0.00740026,
   0.007400441,
   0.007400608,
   0.00740076,
   0.007400895,
   0.007401013,
   0.007401112,
   0.007401192,
   0.007401251,
   0.007401288,
   0.007401303,
   0.007401293,
   0.007401259,
   0.007401199,
   0.007401113,
   0.007400998,
   0.007400856,
   0.007400684,
   0.007400481,
   0.007400248,
   0.007399983,
   0.007399686,
   0.007399355,
   0.007398991,
   0.007398592,
   0.007398158,
   0.007397688,
   0.007397183,
   0.007396641,
   0.007396062,
   0.007395445,
   0.007394791,
   0.007394098,
   0.007393368,
   0.007392598,
   0.00739179,
   0.007390943,
   0.007390058,
   0.007389132,
   0.007388168,
   0.007387165,
   0.007386123,
   0.007385041,
   0.007383921,
   0.007382762,
   0.007381565,
   0.007380329,
   0.007379056,
   0.007377745,
   0.007376396,
   0.007375011,
   0.007373589,
   0.007372131,
   0.007370638,
   0.007369109,
   0.007367546,
   0.007365949,
   0.007364319,
   0.007362656,
   0.007360961,
   0.007359235,
   0.007357478,
   0.007355691,
   0.007353875,
   0.007352031,
   0.007350159,
   0.007348261,
   0.007346337,
   0.007344387,
   0.007342414,
   0.007340418,
   0.007338399,
   0.007336358,
   0.007334298,
   0.007332218,
   0.007330119,
   0.007328003,
   0.00732587,
   0.007323722,
   0.007321559,
   0.007319382,
   0.007317193,
   0.007314993,
   0.007312782,
   0.007310561,
   0.007308332,
   0.007306096,
   0.007303853,
   0.007301605,
   0.007299353,
   0.007297097,
   0.007294839,
   0.007292579,
   0.00729032,
   0.007288061,
   0.007285803,
   0.007283549,
   0.007281298,
   0.007279052,
   0.007276811,
   0.007274578,
   0.007272351,
   0.007270134,
   0.007267925,
   0.007265727,
   0.007263541,
   0.007261366,
   0.007259205,
   0.007257057,
   0.007254925,
   0.007252807,
   0.007250707,
   0.007248623,
   0.007246558,
   0.007244511,
   0.007242485,
   0.007240478,
   0.007238493,
   0.007236529,
   0.007234588,
   0.00723267,
   0.007230776,
   0.007228906,
   0.007227062,
   0.007225243,
   0.007223451,
   0.007221685,
   0.007219947,
   0.007218237,
   0.007216556,
   0.007214904,
   0.007213281,
   0.007211688,
   0.007210126,
   0.007208594,
   0.007207094,
   0.007205626,
   0.00720419,
   0.007202786,
   0.007201414,
   0.007200076,
   0.007198771,
   0.0071975,
   0.007196263,
   0.00719506,
   0.007193892,
   0.007192758,
   0.007191659,
   0.007190594,
   0.007189565,
   0.007188572,
   0.007187613,
   0.007186691,
   0.007185804,
   0.007184952,
   0.007184136,
   0.007183356,
   0.007182612,
   0.007181904,
   0.007181232,
   0.007180595,
   0.007179994,
   0.007179429,
   0.007178899,
   0.007178406,
   0.007177947,
   0.007177524,
   0.007177136,
   0.007176784,
   0.007176466,
   0.007176183,
   0.007175935,
   0.007175721,
   0.007175542,
   0.007175396,
   0.007175285,
   0.007175207,
   0.007175162,
   0.007175151,
   0.007175172,
   0.007175226,
   0.007175312,
   0.00717543,
   0.00717558,
   0.007175761,
   0.007175974,
   0.007176217,
   0.00717649,
   0.007176794,
   0.007177127,
   0.007177489,
   0.007177881,
   0.0071783,
   0.007178749,
   0.007179224,
   0.007179728,
   0.007180258,
   0.007180815,
   0.007181398,
   0.007182006,
   0.00718264,
   0.007183299,
   0.007183982,
   0.00718469,
   0.00718542,
   0.007186174,
   0.00718695,
   0.007187749,
   0.007188569,
   0.007189411,
   0.007190273,
   0.007191156,
   0.007192058,
   0.00719298,
   0.00719392,
   0.007194879,
   0.007195856,
   0.00719685,
   0.007197861,
   0.007198889,
   0.007199932,
   0.007200991,
   0.007202065,
   0.007203153,
   0.007204256,
   0.007205371,
   0.0072065,
   0.007207641,
   0.007208794,
   0.007209959,
   0.007211134,
   0.00721232,
   0.007213516,
   0.007214722,
   0.007215936,
   0.007217159,
   0.007218391,
   0.007219629,
   0.007220875,
   0.007222127,
   0.007223385,
   0.007224649,
   0.007225918,
   0.007227192,
   0.00722847,
   0.007229751,
   0.007231036,
   0.007232323,
   0.007233613,
   0.007234904,
   0.007236197,
   0.007237491,
   0.007238785,
   0.007240079,
   0.007241373,
   0.007242666,
   0.007243957,
   0.007245246,
   0.007246534,
   0.007247818,
   0.0072491,
   0.007250378,
   0.007251651,
   0.007252921,
   0.007254185,
   0.007255445,
   0.007256699,
   0.007257946,
   0.007259187,
   0.007260422,
   0.007261649,
   0.007262868,
   0.007264079,
   0.007265282,
   0.007266476,
   0.007267661,
   0.007268836,
   0.007270002,
   0.007271157,
   0.007272301,
   0.007273434,
   0.007274556,
   0.007275666,
   0.007276764,
   0.00727785,
   0.007278923,
   0.007279982,
   0.007281029,
   0.007282061,
   0.00728308,
   0.007284084,
   0.007285073,
   0.007286047,
   0.007287006,
   0.00728795,
   0.007288877,
   0.007289788,
   0.007290683,
   0.007291561,
   0.007292422,
   0.007293265,
   0.007294091,
   0.007294899,
   0.007295689,
   0.00729646,
   0.007297213,
   0.007297947,
   0.007298662,
   0.007299357,
   0.007300032,
   0.007300688,
   0.007301324,
   0.007301939,
   0.007302534,
   0.007303108,
   0.007303661,
   0.007304193,
   0.007304703,
   0.007305192,
   0.007305659,
   0.007306104,
   0.007306526,
   0.007306927,
   0.007307305,
   0.00730766,
   0.007307992,
   0.007308301,
   0.007308586,
   0.007308849,
   0.007309088,
   0.007309303,
   0.007309494,
   0.007309661,
   0.007309804,
   0.007309922,
   0.007310016,
   0.007310085,
   0.00731013,
   0.00731015,
   0.007310145,
   0.007310114,
   0.007310059,
   0.007309978,
   0.007309871,
   0.00730974,
   0.007309582,
   0.007309398,
   0.007309189,
   0.007308954,
   0.007308693,
   0.007308405,
   0.007308091,
   0.007307751,
   0.007307385,
   0.007306992,
   0.007306572,
   0.007306126,
   0.007305653,
   0.007305154,
   0.007304627,
   0.007304074,
   0.007303494,
   0.007302887,
   0.007302253,
   0.007301591,
   0.007300903,
   0.007300188,
   0.007299445,
   0.007298675,
   0.007297878,
   0.007297053,
   0.007296201,
   0.007295322,
   0.007294415,
   0.007293481,
   0.00729252,
   0.007291531,
   0.007290515,
   0.007289471,
   0.0072884,
   0.007287301,
   0.007286175,
   0.007285021,
   0.00728384,
   0.007282631,
   0.007281395,
   0.007280132,
   0.007278841,
   0.007277522,
   0.007276176,
   0.007274803,
   0.007273402,
   0.007271974,
   0.007270519,
   0.007269037,
   0.007267527,
   0.007265989,
   0.007264425,
   0.007262833,
   0.007261215,
   0.007259569,
   0.007257896,
   0.007256196,
   0.007254469,
   0.007252715,
   0.007250934,
   0.007249126,
   0.007247291,
   0.00724543,
   0.007243542,
   0.007241627,
   0.007239686,
   0.007237718,
   0.007235724,
   0.007233703,
   0.007231656,
   0.007229582,
   0.007227483,
   0.007225357,
   0.007223205,
   0.007221027,
   0.007218823,
   0.007216593,
   0.007214338,
   0.007212056,
   0.007209749,
   0.007207417,
   0.007205059,
   0.007202675,
   0.007200266,
   0.007197832,
   0.007195373,
   0.007192889,
   0.00719038,
   0.007187845,
   0.007185286,
   0.007182703,
   0.007180094,
   0.007177462,
   0.007174804,
   0.007172123,
   0.007169417,
   0.007166687,
   0.007163933,
   0.007161155,
   0.007158353,
   0.007155527,
   0.007152678,
   0.007149805,
   0.007146909,
   0.00714399,
   0.007141047,
   0.007138081,
   0.007135092,
   0.007132081,
   0.007129046,
   0.007125989,
   0.007122909,
   0.007119807,
   0.007116683,
   0.007113536,
   0.007110367,
   0.007107176,
   0.007103964,
   0.007100729,
   0.007097474,
   0.007094196,
   0.007090897,
   0.007087577,
   0.007084236,
   0.007080874,
   0.007077491,
   0.007074087,
   0.007070662,
   0.007067217,
   0.007063752,
   0.007060266,
   0.00705676,
   0.007053234,
   0.007049688,
   0.007046123,
   0.007042538,
   0.007038933,
   0.007035309,
   0.007031666,
   0.007028004,
   0.007024323,
   0.007020623,
   0.007016904,
   0.007013167,
   0.007009411,
   0.007005637,
   0.007001845,
   0.006998035,
   0.006994207,
   0.006990361,
   0.006986498,
   0.006982617,
   0.006978719,
   0.006974804,
   0.006970871,
   0.006966922,
   0.006962956,
   0.006958973,
   0.006954974,
   0.006950959,
   0.006946927,
   0.006942879,
   0.006938816,
   0.006934736,
   0.006930641,
   0.006926531,
   0.006922405,
   0.006918264,
   0.006914107,
   0.006909936,
   0.006905751,
   0.00690155,
   0.006897335,
   0.006893106,
   0.006888863,
   0.006884605,
   0.006880334,
   0.006876049,
   0.00687175,
   0.006867438,
   0.006863113,
   0.006858774,
   0.006854422,
   0.006850058,
   0.006845681,
   0.006841291,
   0.006836889,
   0.006832475,
   0.006828048,
   0.00682361,
   0.00681916,
   0.006814698,
   0.006810224,
   0.00680574,
   0.006801244,
   0.006796737,
   0.006792219,
   0.00678769,
   0.006783151,
   0.006778601,
   0.006774041,
   0.006769471,
   0.006764891,
   0.006760301,
   0.006755701,
   0.006751092,
   0.006746473,
   0.006741845,
   0.006737208,
   0.006732562,
   0.006727908,
   0.006723244,
   0.006718572,
   0.006713892,
   0.006709204,
   0.006704508,
   0.006699803,
   0.006695092,
   0.006690372,
   0.006685645,
   0.006680911,
   0.00667617,
   0.006671422,
   0.006666667,
   0.006661905,
   0.006657137,
   0.006652362,
   0.006647582,
   0.006642795,
   0.006638002,
   0.006633204,
   0.0066284,
   0.006623591,
   0.006618776,
   0.006613957,
   0.006609132,
   0.006604303,
   0.006599469,
   0.00659463,
   0.006589787,
   0.00658494,
   0.006580089,
   0.006575234,
   0.006570375,
   0.006565512,
   0.006560647,
   0.006555778,
   0.006550905,
   0.00654603,
   0.006541152,
   0.006536271,
   0.006531388,
   0.006526503,
   0.006521615,
   0.006516725,
   0.006511833,
   0.00650694,
   0.006502045,
   0.006497148,
   0.006492251,
   0.006487352,
   0.006482452,
   0.006477551,
   0.006472649,
   0.006467747,
   0.006462845,
   0.006457942,
   0.00645304,
   0.006448137,
   0.006443235,
   0.006438333,
   0.006433431,
   0.00642853,
   0.00642363,
   0.006418731,
   0.006413833,
   0.006408937,
   0.006404041,
   0.006399148,
   0.006394256,
   0.006389366,
   0.006384478,
   0.006379592,
   0.006374708,
   0.006369827,
   0.006364949,
   0.006360073,
   0.006355201,
   0.006350331,
   0.006345464,
   0.006340601,
   0.006335742,
   0.006330886,
   0.006326034,
   0.006321186,
   0.006316342,
   0.006311502,
   0.006306666,
   0.006301836,
   0.006297009,
   0.006292188,
   0.006287372,
   0.006282561,
   0.006277755,
   0.006272954,
   0.006268159,
   0.00626337,
   0.006258587,
   0.006253809,
   0.006249038,
   0.006244273,
   0.006239515,
   0.006234763,
   0.006230018,
   0.006225279,
   0.006220548,
   0.006215824,
   0.006211107,
   0.006206398,
   0.006201696,
   0.006197002,
   0.006192316,
   0.006187638,
   0.006182968,
   0.006178306,
   0.006173652,
   0.006169008,
   0.006164372,
   0.006159745,
   0.006155126,
   0.006150517,
   0.006145918,
   0.006141327,
   0.006136747,
   0.006132176,
   0.006127614,
   0.006123063,
   0.006118522,
   0.006113991,
   0.006109471,
   0.006104961,
   0.006100461,
   0.006095973,
   0.006091495,
   0.006087029,
   0.006082573,
   0.006078129,
   0.006073697,
   0.006069276,
   0.006064867,
   0.00606047,
   0.006056084,
   0.006051711,
   0.00604735,
   0.006043002,
   0.006038666,
   0.006034343,
   0.006030032,
   0.006025735,
   0.00602145,
   0.006017179,
   0.006012921,
   0.006008677,
   0.006004446,
   0.006000229,
   0.005996026,
   0.005991836,
   0.005987661,
   0.0059835,
   0.005979354,
   0.005975222,
   0.005971104,
   0.005967002,
   0.005962914,
   0.005958841,
   0.005954783,
   0.005950741,
   0.005946713,
   0.005942702,
   0.005938706,
   0.005934725,
   0.005930761,
   0.005926813,
   0.00592288,
   0.005918964,
   0.005915064,
   0.005911181,
   0.005907314,
   0.005903464,
   0.005899631,
   0.005895815,
   0.005892016,
   0.005888234,
   0.005884469,
   0.005880722,
   0.005876992,
   0.00587328,
   0.005869586,
   0.005865909,
   0.005862251,
   0.00585861,
   0.005854988,
   0.005851384,
   0.005847799,
   0.005844232,
   0.005840684,
   0.005837155,
   0.005833645,
   0.005830153,
   0.005826681,
   0.005823228,
   0.005819794,
   0.00581638,
   0.005812985,
   0.00580961,
   0.005806255,
   0.00580292,
   0.005799604,
   0.005796309,
   0.005793034,
   0.005789779,
   0.005786544,
   0.00578333,
   0.005780137,
   0.005776964,
   0.005773812,
   0.005770681,
   0.005767571,
   0.005764482,
   0.005761415,
   0.005758368,
   0.005755343,
   0.00575234,
   0.005749358,
   0.005746398,
   0.00574346,
   0.005740543,
   0.005737648,
   0.005734776,
   0.005731926,
   0.005729098,
   0.005726292,
   0.005723509,
   0.005720748,
   0.00571801,
   0.005715294,
   0.005712602,
   0.005709932,
   0.005707285,
   0.005704661,
   0.005702061,
   0.005699483,
   0.005696929,
   0.005694399,
   0.005691892,
   0.005689408,
   0.005686948,
   0.005684512,
   0.005682099,
   0.005679711,
   0.005677346,
   0.005675006,
   0.00567269,
   0.005670397,
   0.00566813,
   0.005665886,
   0.005663667,
   0.005661472,
   0.005659302,
   0.005657157,
   0.005655036,
   0.005652941,
   0.00565087,
   0.005648824,
   0.005646803,
   0.005644807,
   0.005642836,
   0.00564089,
   0.00563897,
   0.005637075,
   0.005635206,
   0.005633362,
   0.005631543,
   0.005629751,
   0.005627983,
   0.005626242,
   0.005624526,
   0.005622837,
   0.005621173,
   0.005619535,
   0.005617923,
   0.005616337,
   0.005614778,
   0.005613244,
   0.005611737,
   0.005610256,
   0.005608802,
   0.005607374,
   0.005605972,
   0.005604597,
   0.005603248,
   0.005601927,
   0.005600631,
   0.005599363,
   0.005598121,
   0.005596906,
   0.005595718,
   0.005594557,
   0.005593423,
   0.005592316,
   0.005591236,
   0.005590183,
   0.005589157,
   0.005588158,
   0.005587187,
   0.005586242,
   0.005585325,
   0.005584436,
   0.005583573,
   0.005582739,
   0.005581931,
   0.005581151,
   0.005580398,
   0.005579673,
   0.005578976,
   0.005578306,
   0.005577664,
   0.005577049,
   0.005576462,
   0.005575903,
   0.005575372,
   0.005574868,
   0.005574392,
   0.005573944,
   0.005573524,
   0.005573132,
   0.005572767,
   0.005572431,
   0.005572122,
   0.005571841,
   0.005571589,
   0.005571364,
   0.005571167,
   0.005570999,
   0.005570858,
   0.005570745,
   0.005570661,
   0.005570604,
   0.005570576,
   0.005570576,
   0.005570604,
   0.00557066,
   0.005570744,
   0.005570857,
   0.005570997,
   0.005571166,
   0.005571363,
   0.005571588,
   0.005571841,
   0.005572123,
   0.005572432,
   0.00557277,
   0.005573136,
   0.005573531,
   0.005573953,
   0.005574404,
   0.005574883,
   0.00557539,
   0.005575925,
   0.005576489,
   0.005577081,
   0.005577701,
   0.005578349,
   0.005579025,
   0.00557973,
   0.005580463,
   0.005581223,
   0.005582013,
   0.00558283,
   0.005583675,
   0.005584549,
   0.00558545,
   0.00558638,
   0.005587338,
   0.005588324,
   0.005589338,
   0.00559038,
   0.00559145,
   0.005592548,
   0.005593674,
   0.005594829,
   0.005596011,
   0.005597221,
   0.005598459,
   0.005599725,
   0.005601018,
   0.00560234,
   0.00560369,
   0.005605067,
   0.005606472,
   0.005607905,
   0.005609366,
   0.005610854,
   0.00561237,
   0.005613914,
   0.005615486,
   0.005617085,
   0.005618712,
   0.005620366,
   0.005622048,
   0.005623757,
   0.005625494,
   0.005627258,
   0.00562905,
   0.005630869,
   0.005632715};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_7tev_errorband_fx1005,f_fsfd_7tev_errorband_fy1005,f_fsfd_7tev_errorband_fex1005,f_fsfd_7tev_errorband_fey1005);
   gre->SetName("f_fsfd_7tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_7tev_errorband1005 = new TH1F("Graph_f_fsfd_7tev_errorband1005","Graph",1000,0,49.4505);
   Graph_f_fsfd_7tev_errorband1005->SetMinimum(0.1640745);
   Graph_f_fsfd_7tev_errorband1005->SetMaximum(0.2537502);
   Graph_f_fsfd_7tev_errorband1005->SetDirectory(0);
   Graph_f_fsfd_7tev_errorband1005->SetStats(0);
   Graph_f_fsfd_7tev_errorband1005->SetLineWidth(2);
   Graph_f_fsfd_7tev_errorband1005->SetMarkerStyle(20);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_7tev_errorband1005->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_7tev_errorband1005->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_7tev_errorband1005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_7tev_errorband1005);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_7tev9 = new TF1("f_fsfd_7tev","[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   f_fsfd_7tev9->SetFillColor(1);
   f_fsfd_7tev9->SetFillStyle(0);
   f_fsfd_7tev9->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_7tev9->SetLineColor(ci);
   f_fsfd_7tev9->SetLineWidth(2);
   f_fsfd_7tev9->GetXaxis()->SetNdivisions(505);
   f_fsfd_7tev9->GetXaxis()->SetLabelFont(132);
   f_fsfd_7tev9->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_7tev9->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_7tev9->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_7tev9->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_7tev9->GetXaxis()->SetTitleFont(132);
   f_fsfd_7tev9->GetYaxis()->SetLabelFont(132);
   f_fsfd_7tev9->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_7tev9->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_7tev9->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_7tev9->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_7tev9->GetYaxis()->SetTitleFont(132);
   f_fsfd_7tev9->SetParameter(0,0.228253);
   f_fsfd_7tev9->SetParError(0,0.01065563);
   f_fsfd_7tev9->SetParLimits(0,0,0);
   f_fsfd_7tev9->SetParameter(1,5.882481);
   f_fsfd_7tev9->SetParError(1,2.888419);
   f_fsfd_7tev9->SetParLimits(1,0,0);
   f_fsfd_7tev9->SetParameter(2,3);
   f_fsfd_7tev9->SetParError(2,1.507122);
   f_fsfd_7tev9->SetParLimits(2,0,0);
   f_fsfd_7tev9->SetParameter(3,0.9);
   f_fsfd_7tev9->SetParError(3,0);
   f_fsfd_7tev9->SetParLimits(3,0,0);
   f_fsfd_7tev9->SetParameter(4,1);
   f_fsfd_7tev9->SetParError(4,0);
   f_fsfd_7tev9->SetParLimits(4,0,0);
   f_fsfd_7tev9->Draw("SAME");
   
   Double_t Graph0_fx3011[1] = {
   4.8};
   Double_t Graph0_fy3011[1] = {
   0.267062};
   Double_t Graph0_felx3011[1] = {
   2.8};
   Double_t Graph0_fely3011[1] = {
   0.0500999};
   Double_t Graph0_fehx3011[1] = {
   2.8};
   Double_t Graph0_fehy3011[1] = {
   0.06379655};
   grae = new TGraphAsymmErrors(1,Graph0_fx3011,Graph0_fy3011,Graph0_felx3011,Graph0_fehx3011,Graph0_fely3011,Graph0_fehy3011);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph_Graph0300930103011 = new TH1F("Graph_Graph_Graph_Graph0300930103011","Graph",100,0,45);
   Graph_Graph_Graph_Graph0300930103011->SetMinimum(0.2);
   Graph_Graph_Graph_Graph0300930103011->SetMaximum(0.36);
   Graph_Graph_Graph_Graph0300930103011->SetDirectory(0);
   Graph_Graph_Graph_Graph0300930103011->SetStats(0);
   Graph_Graph_Graph_Graph0300930103011->SetLineWidth(2);
   Graph_Graph_Graph_Graph0300930103011->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph0300930103011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph_Graph0300930103011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph0300930103011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph0300930103011);
   
   grae->Draw("");
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#mu#scale[0.2]{ }X}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_7tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_semi1->Modified();
   c_p_semi1->cd();
   c_p_semi1->SetSelected(c_p_semi1);
}


==> figs/Fig4f.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_semilept_13tev_paper()
{
//=========Macro generated from canvas: c_p_semi2/c_p_semi2
//=========  (Tue Mar  9 15:21:57 2021) by ROOT version 6.22/02
   TCanvas *c_p_semi2 = new TCanvas("c_p_semi2", "c_p_semi2",230,244,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_semi2->SetHighLightColor(2);
   c_p_semi2->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_semi2->SetFillColor(0);
   c_p_semi2->SetBorderMode(0);
   c_p_semi2->SetBorderSize(2);
   c_p_semi2->SetTickx(1);
   c_p_semi2->SetTicky(1);
   c_p_semi2->SetLeftMargin(0.18);
   c_p_semi2->SetRightMargin(0.01);
   c_p_semi2->SetTopMargin(0.03);
   c_p_semi2->SetBottomMargin(0.19);
   c_p_semi2->SetFrameLineWidth(2);
   c_p_semi2->SetFrameBorderMode(0);
   c_p_semi2->SetFrameLineWidth(2);
   c_p_semi2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3012[14] = {
   4.46905,
   5.46614,
   6.46552,
   7.46332,
   8.46456,
   9.46392,
   10.469,
   11.4659,
   12.4685,
   13.474,
   14.9015,
   16.9089,
   18.9352,
   22.114};
   Double_t Graph0_fy3012[14] = {
   0.2528345,
   0.2524271,
   0.2448243,
   0.2511365,
   0.2336514,
   0.2422935,
   0.2429986,
   0.2329717,
   0.2325028,
   0.246656,
   0.2266189,
   0.2164107,
   0.2323236,
   0.2230187};
   Double_t Graph0_felx3012[14] = {
   0.46905,
   0.46614,
   0.46552,
   0.46332,
   0.46456,
   0.46392,
   0.469,
   0.4659,
   0.4685,
   0.474,
   0.9015,
   0.9089,
   0.9352,
   2.114};
   Double_t Graph0_fely3012[14] = {
   0.009667913,
   0.008916975,
   0.00668076,
   0.006620316,
   0.005951187,
   0.006635389,
   0.007339515,
   0.00735201,
   0.008058868,
   0.009671147,
   0.007304045,
   0.008921142,
   0.01226733,
   0.01090064};
   Double_t Graph0_fehx3012[14] = {
   0.53095,
   0.53386,
   0.53448,
   0.53668,
   0.53544,
   0.53608,
   0.531,
   0.5341,
   0.5315,
   0.526,
   1.0985,
   1.0911,
   1.0648,
   2.886};
   Double_t Graph0_fehy3012[14] = {
   0.009667913,
   0.008916975,
   0.00668076,
   0.006620316,
   0.005951187,
   0.006635389,
   0.007339515,
   0.00735201,
   0.008058868,
   0.009671147,
   0.007304045,
   0.008921142,
   0.01226733,
   0.01090064};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,Graph0_fx3012,Graph0_fy3012,Graph0_felx3012,Graph0_fehx3012,Graph0_fely3012,Graph0_fehy3012);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03012 = new TH1F("Graph_Graph03012","Graph",100,0,45);
   Graph_Graph03012->SetMinimum(0.2);
   Graph_Graph03012->SetMaximum(0.36);
   Graph_Graph03012->SetDirectory(0);
   Graph_Graph03012->SetStats(0);
   Graph_Graph03012->SetLineWidth(2);
   Graph_Graph03012->SetMarkerStyle(20);
   Graph_Graph03012->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03012->GetXaxis()->SetNdivisions(505);
   Graph_Graph03012->GetXaxis()->SetLabelFont(132);
   Graph_Graph03012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03012->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03012->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03012->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03012->GetXaxis()->SetTitleFont(132);
   Graph_Graph03012->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03012->GetYaxis()->SetLabelFont(132);
   Graph_Graph03012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03012->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03012->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03012->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03012->GetYaxis()->SetTitleFont(132);
   Graph_Graph03012->GetZaxis()->SetLabelFont(132);
   Graph_Graph03012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03012);
   
   grae->Draw("ap");
   
   TF1 *f_fsfd_13tev10 = new TF1("f_fsfd_13tev","[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   f_fsfd_13tev10->SetFillColor(1);
   f_fsfd_13tev10->SetFillStyle(0);
   f_fsfd_13tev10->SetMarkerStyle(20);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   f_fsfd_13tev10->SetLineColor(ci);
   f_fsfd_13tev10->SetLineWidth(2);
   f_fsfd_13tev10->GetXaxis()->SetNdivisions(505);
   f_fsfd_13tev10->GetXaxis()->SetLabelFont(132);
   f_fsfd_13tev10->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_13tev10->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_13tev10->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_13tev10->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_13tev10->GetXaxis()->SetTitleFont(132);
   f_fsfd_13tev10->GetYaxis()->SetLabelFont(132);
   f_fsfd_13tev10->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_13tev10->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_13tev10->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_13tev10->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_13tev10->GetYaxis()->SetTitleFont(132);
   f_fsfd_13tev10->SetParameter(0,0.21);
   f_fsfd_13tev10->SetParError(0,0.02018971);
   f_fsfd_13tev10->SetParLimits(0,0,0);
   f_fsfd_13tev10->SetParameter(1,3.068657);
   f_fsfd_13tev10->SetParError(1,0.1447843);
   f_fsfd_13tev10->SetParLimits(1,0,0);
   f_fsfd_13tev10->SetParameter(2,2.586389);
   f_fsfd_13tev10->SetParError(2,0.2541788);
   f_fsfd_13tev10->SetParLimits(2,0,0);
   f_fsfd_13tev10->SetParameter(3,0.9);
   f_fsfd_13tev10->SetParError(3,0);
   f_fsfd_13tev10->SetParLimits(3,0,0);
   f_fsfd_13tev10->SetParameter(4,1);
   f_fsfd_13tev10->SetParError(4,0);
   f_fsfd_13tev10->SetParLimits(4,0,0);
   f_fsfd_13tev10->Draw("SAME");
   
   Double_t f_fsfd_13tev_errorband_fx1006[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_13tev_errorband_fy1006[1000] = {
   0.2542266,
   0.2542269,
   0.2542278,
   0.2542294,
   0.2542315,
   0.2542342,
   0.2542376,
   0.2542415,
   0.254246,
   0.2542511,
   0.2542568,
   0.254263,
   0.2542698,
   0.2542771,
   0.2542849,
   0.2542932,
   0.254302,
   0.2543113,
   0.254321,
   0.2543312,
   0.2543417,
   0.2543527,
   0.254364,
   0.2543757,
   0.2543877,
   0.2544001,
   0.2544127,
   0.2544256,
   0.2544387,
   0.254452,
   0.2544655,
   0.2544792,
   0.254493,
   0.2545069,
   0.2545208,
   0.2545349,
   0.2545489,
   0.254563,
   0.2545771,
   0.254591,
   0.254605,
   0.2546188,
   0.2546324,
   0.2546459,
   0.2546592,
   0.2546723,
   0.2546852,
   0.2546978,
   0.2547101,
   0.2547221,
   0.2547337,
   0.254745,
   0.2547558,
   0.2547663,
   0.2547763,
   0.2547859,
   0.2547949,
   0.2548035,
   0.2548115,
   0.254819,
   0.2548258,
   0.2548321,
   0.2548378,
   0.2548429,
   0.2548473,
   0.254851,
   0.254854,
   0.2548564,
   0.254858,
   0.2548589,
   0.254859,
   0.2548583,
   0.2548569,
   0.2548547,
   0.2548517,
   0.2548478,
   0.2548432,
   0.2548376,
   0.2548313,
   0.254824,
   0.2548159,
   0.2548069,
   0.2547971,
   0.2547863,
   0.2547746,
   0.254762,
   0.2547485,
   0.2547341,
   0.2547187,
   0.2547024,
   0.2546852,
   0.2546671,
   0.254648,
   0.2546279,
   0.2546069,
   0.2545849,
   0.254562,
   0.2545382,
   0.2545134,
   0.2544876,
   0.2544609,
   0.2544332,
   0.2544046,
   0.254375,
   0.2543445,
   0.2543131,
   0.2542806,
   0.2542473,
   0.254213,
   0.2541778,
   0.2541416,
   0.2541045,
   0.2540665,
   0.2540276,
   0.2539877,
   0.253947,
   0.2539053,
   0.2538627,
   0.2538192,
   0.2537749,
   0.2537296,
   0.2536835,
   0.2536365,
   0.2535887,
   0.2535399,
   0.2534903,
   0.2534399,
   0.2533887,
   0.2533366,
   0.2532836,
   0.2532299,
   0.2531753,
   0.2531199,
   0.2530638,
   0.2530068,
   0.2529491,
   0.2528906,
   0.2528313,
   0.2527712,
   0.2527104,
   0.2526489,
   0.2525866,
   0.2525236,
   0.2524599,
   0.2523954,
   0.2523303,
   0.2522644,
   0.2521979,
   0.2521307,
   0.2520628,
   0.2519942,
   0.251925,
   0.2518552,
   0.2517847,
   0.2517135,
   0.2516418,
   0.2515694,
   0.2514964,
   0.2514228,
   0.2513486,
   0.2512738,
   0.2511985,
   0.2511226,
   0.2510461,
   0.2509691,
   0.2508915,
   0.2508134,
   0.2507347,
   0.2506556,
   0.2505759,
   0.2504957,
   0.250415,
   0.2503338,
   0.2502521,
   0.25017,
   0.2500873,
   0.2500042,
   0.2499207,
   0.2498367,
   0.2497523,
   0.2496674,
   0.2495821,
   0.2494964,
   0.2494102,
   0.2493237,
   0.2492367,
   0.2491494,
   0.2490617,
   0.2489735,
   0.2488851,
   0.2487962,
   0.248707,
   0.2486174,
   0.2485275,
   0.2484372,
   0.2483466,
   0.2482557,
   0.2481644,
   0.2480729,
   0.247981,
   0.2478888,
   0.2477963,
   0.2477035,
   0.2476104,
   0.2475171,
   0.2474234,
   0.2473295,
   0.2472353,
   0.2471409,
   0.2470462,
   0.2469512,
   0.246856,
   0.2467606,
   0.2466649,
   0.246569,
   0.2464729,
   0.2463765,
   0.24628,
   0.2461832,
   0.2460862,
   0.245989,
   0.2458916,
   0.245794,
   0.2456963,
   0.2455983,
   0.2455002,
   0.2454019,
   0.2453034,
   0.2452048,
   0.245106,
   0.245007,
   0.2449079,
   0.2448086,
   0.2447092,
   0.2446097,
   0.24451,
   0.2444102,
   0.2443102,
   0.2442101,
   0.2441099,
   0.2440096,
   0.2439092,
   0.2438086,
   0.243708,
   0.2436072,
   0.2435063,
   0.2434054,
   0.2433043,
   0.2432032,
   0.2431019,
   0.2430006,
   0.2428992,
   0.2427977,
   0.2426962,
   0.2425945,
   0.2424928,
   0.2423911,
   0.2422892,
   0.2421873,
   0.2420854,
   0.2419834,
   0.2418813,
   0.2417792,
   0.2416771,
   0.2415749,
   0.2414726,
   0.2413703,
   0.241268,
   0.2411657,
   0.2410633,
   0.2409609,
   0.2408584,
   0.240756,
   0.2406535,
   0.240551,
   0.2404485,
   0.2403459,
   0.2402434,
   0.2401408,
   0.2400382,
   0.2399356,
   0.2398331,
   0.2397305,
   0.2396279,
   0.2395253,
   0.2394227,
   0.2393201,
   0.2392176,
   0.239115,
   0.2390125,
   0.2389099,
   0.2388074,
   0.2387049,
   0.2386024,
   0.2384999,
   0.2383975,
   0.238295,
   0.2381926,
   0.2380903,
   0.2379879,
   0.2378856,
   0.2377833,
   0.2376811,
   0.2375788,
   0.2374767,
   0.2373745,
   0.2372724,
   0.2371703,
   0.2370683,
   0.2369663,
   0.2368644,
   0.2367625,
   0.2366606,
   0.2365588,
   0.2364571,
   0.2363554,
   0.2362537,
   0.2361521,
   0.2360506,
   0.2359491,
   0.2358476,
   0.2357462,
   0.2356449,
   0.2355437,
   0.2354425,
   0.2353413,
   0.2352402,
   0.2351392,
   0.2350383,
   0.2349374,
   0.2348366,
   0.2347358,
   0.2346351,
   0.2345345,
   0.234434,
   0.2343335,
   0.2342331,
   0.2341328,
   0.2340325,
   0.2339324,
   0.2338323,
   0.2337322,
   0.2336323,
   0.2335324,
   0.2334326,
   0.2333329,
   0.2332333,
   0.2331337,
   0.2330343,
   0.2329349,
   0.2328356,
   0.2327363,
   0.2326372,
   0.2325381,
   0.2324392,
   0.2323403,
   0.2322415,
   0.2321428,
   0.2320442,
   0.2319456,
   0.2318472,
   0.2317488,
   0.2316506,
   0.2315524,
   0.2314543,
   0.2313563,
   0.2312584,
   0.2311606,
   0.2310629,
   0.2309653,
   0.2308678,
   0.2307703,
   0.230673,
   0.2305758,
   0.2304786,
   0.2303816,
   0.2302846,
   0.2301878,
   0.230091,
   0.2299944,
   0.2298978,
   0.2298013,
   0.229705,
   0.2296087,
   0.2295126,
   0.2294165,
   0.2293205,
   0.2292247,
   0.2291289,
   0.2290333,
   0.2289377,
   0.2288422,
   0.2287469,
   0.2286516,
   0.2285565,
   0.2284615,
   0.2283665,
   0.2282717,
   0.2281769,
   0.2280823,
   0.2279878,
   0.2278934,
   0.2277991,
   0.2277048,
   0.2276107,
   0.2275167,
   0.2274229,
   0.2273291,
   0.2272354,
   0.2271418,
   0.2270483,
   0.226955,
   0.2268617,
   0.2267686,
   0.2266755,
   0.2265826,
   0.2264898,
   0.2263971,
   0.2263044,
   0.2262119,
   0.2261195,
   0.2260273,
   0.2259351,
   0.225843,
   0.225751,
   0.2256592,
   0.2255674,
   0.2254758,
   0.2253843,
   0.2252929,
   0.2252016,
   0.2251104,
   0.2250193,
   0.2249283,
   0.2248374,
   0.2247466,
   0.224656,
   0.2245654,
   0.224475,
   0.2243847,
   0.2242945,
   0.2242044,
   0.2241144,
   0.2240245,
   0.2239347,
   0.223845,
   0.2237555,
   0.223666,
   0.2235767,
   0.2234875,
   0.2233983,
   0.2233093,
   0.2232204,
   0.2231317,
   0.223043,
   0.2229544,
   0.222866,
   0.2227776,
   0.2226894,
   0.2226012,
   0.2225132,
   0.2224253,
   0.2223375,
   0.2222498,
   0.2221622,
   0.2220748,
   0.2219874,
   0.2219002,
   0.221813,
   0.221726,
   0.2216391,
   0.2215523,
   0.2214656,
   0.221379,
   0.2212925,
   0.2212061,
   0.2211199,
   0.2210337,
   0.2209477,
   0.2208617,
   0.2207759,
   0.2206902,
   0.2206046,
   0.2205191,
   0.2204337,
   0.2203484,
   0.2202633,
   0.2201782,
   0.2200932,
   0.2200084,
   0.2199237,
   0.219839,
   0.2197545,
   0.2196701,
   0.2195858,
   0.2195016,
   0.2194175,
   0.2193335,
   0.2192497,
   0.2191659,
   0.2190822,
   0.2189987,
   0.2189152,
   0.2188319,
   0.2187487,
   0.2186656,
   0.2185826,
   0.2184996,
   0.2184168,
   0.2183342,
   0.2182516,
   0.2181691,
   0.2180867,
   0.2180045,
   0.2179223,
   0.2178402,
   0.2177583,
   0.2176765,
   0.2175947,
   0.2175131,
   0.2174316,
   0.2173502,
   0.2172688,
   0.2171876,
   0.2171065,
   0.2170255,
   0.2169446,
   0.2168639,
   0.2167832,
   0.2167026,
   0.2166221,
   0.2165418,
   0.2164615,
   0.2163813,
   0.2163013,
   0.2162213,
   0.2161415,
   0.2160617,
   0.2159821,
   0.2159025,
   0.2158231,
   0.2157438,
   0.2156645,
   0.2155854,
   0.2155064,
   0.2154275,
   0.2153486,
   0.2152699,
   0.2151913,
   0.2151128,
   0.2150344,
   0.2149561,
   0.2148779,
   0.2147998,
   0.2147218,
   0.2146438,
   0.214566,
   0.2144883,
   0.2144107,
   0.2143332,
   0.2142558,
   0.2141785,
   0.2141013,
   0.2140242,
   0.2139472,
   0.2138703,
   0.2137935,
   0.2137168,
   0.2136402,
   0.2135637,
   0.2134873,
   0.213411,
   0.2133348,
   0.2132587,
   0.2131827,
   0.2131068,
   0.213031,
   0.2129552,
   0.2128796,
   0.2128041,
   0.2127287,
   0.2126534,
   0.2125781,
   0.212503,
   0.212428,
   0.212353,
   0.2122782,
   0.2122034,
   0.2121288,
   0.2120542,
   0.2119798,
   0.2119054,
   0.2118312,
   0.211757,
   0.2116829,
   0.2116089,
   0.2115351,
   0.2114613,
   0.2113876,
   0.211314,
   0.2112405,
   0.2111671,
   0.2110938,
   0.2110205,
   0.2109474,
   0.2108744,
   0.2108014,
   0.2107286,
   0.2106558,
   0.2105832,
   0.2105106,
   0.2104382,
   0.2103658,
   0.2102935,
   0.2102213,
   0.2101492,
   0.2100772,
   0.2100053,
   0.2099334,
   0.2098617,
   0.2097901,
   0.2097185,
   0.209647,
   0.2095757,
   0.2095044,
   0.2094332,
   0.2093621,
   0.2092911,
   0.2092202,
   0.2091493,
   0.2090786,
   0.209008,
   0.2089374,
   0.2088669,
   0.2087966,
   0.2087263,
   0.2086561,
   0.208586,
   0.2085159,
   0.208446,
   0.2083762,
   0.2083064,
   0.2082367,
   0.2081672,
   0.2080977,
   0.2080283,
   0.2079589,
   0.2078897,
   0.2078206,
   0.2077515,
   0.2076825,
   0.2076137,
   0.2075449,
   0.2074762,
   0.2074075,
   0.207339,
   0.2072705,
   0.2072022,
   0.2071339,
   0.2070657,
   0.2069976,
   0.2069296,
   0.2068616,
   0.2067938,
   0.206726,
   0.2066583,
   0.2065907,
   0.2065232,
   0.2064558,
   0.2063885,
   0.2063212,
   0.206254,
   0.2061869,
   0.2061199,
   0.206053,
   0.2059861,
   0.2059194,
   0.2058527,
   0.2057861,
   0.2057196,
   0.2056532,
   0.2055868,
   0.2055206,
   0.2054544,
   0.2053883,
   0.2053223,
   0.2052563,
   0.2051905,
   0.2051247,
   0.205059,
   0.2049934,
   0.2049278,
   0.2048624,
   0.204797,
   0.2047317,
   0.2046665,
   0.2046014,
   0.2045363,
   0.2044714,
   0.2044065,
   0.2043417,
   0.2042769,
   0.2042123,
   0.2041477,
   0.2040832,
   0.2040188,
   0.2039545,
   0.2038902,
   0.203826,
   0.2037619,
   0.2036979,
   0.203634,
   0.2035701,
   0.2035063,
   0.2034426,
   0.203379,
   0.2033154,
   0.2032519,
   0.2031885,
   0.2031252,
   0.203062,
   0.2029988,
   0.2029357,
   0.2028727,
   0.2028097,
   0.2027469,
   0.2026841,
   0.2026214,
   0.2025587,
   0.2024962,
   0.2024337,
   0.2023713,
   0.2023089,
   0.2022467,
   0.2021845,
   0.2021224,
   0.2020603,
   0.2019984,
   0.2019365,
   0.2018747,
   0.2018129,
   0.2017513,
   0.2016897,
   0.2016282,
   0.2015667,
   0.2015053,
   0.201444,
   0.2013828,
   0.2013217,
   0.2012606,
   0.2011996,
   0.2011386,
   0.2010778,
   0.201017,
   0.2009563,
   0.2008956,
   0.200835,
   0.2007745,
   0.2007141,
   0.2006538,
   0.2005935,
   0.2005332,
   0.2004731,
   0.200413,
   0.200353,
   0.2002931,
   0.2002332,
   0.2001734,
   0.2001137,
   0.2000541,
   0.1999945,
   0.199935,
   0.1998755,
   0.1998162,
   0.1997569,
   0.1996976,
   0.1996385,
   0.1995794,
   0.1995204,
   0.1994614,
   0.1994025,
   0.1993437,
   0.1992849,
   0.1992263,
   0.1991677,
   0.1991091,
   0.1990506,
   0.1989922,
   0.1989339,
   0.1988756,
   0.1988174,
   0.1987593,
   0.1987012,
   0.1986432,
   0.1985853,
   0.1985274,
   0.1984696,
   0.1984119,
   0.1983542,
   0.1982966,
   0.1982391,
   0.1981816,
   0.1981242,
   0.1980669,
   0.1980096,
   0.1979524,
   0.1978952,
   0.1978382,
   0.1977812,
   0.1977242,
   0.1976673,
   0.1976105,
   0.1975538,
   0.1974971,
   0.1974405,
   0.1973839,
   0.1973274,
   0.197271,
   0.1972147,
   0.1971584,
   0.1971021,
   0.197046,
   0.1969899,
   0.1969338,
   0.1968779,
   0.1968219,
   0.1967661,
   0.1967103,
   0.1966546,
   0.1965989,
   0.1965433,
   0.1964878,
   0.1964323,
   0.1963769,
   0.1963216,
   0.1962663,
   0.1962111,
   0.1961559,
   0.1961008,
   0.1960458,
   0.1959908,
   0.1959359,
   0.195881,
   0.1958262,
   0.1957715,
   0.1957168,
   0.1956622,
   0.1956077,
   0.1955532,
   0.1954988,
   0.1954444,
   0.1953901,
   0.1953359,
   0.1952817,
   0.1952276,
   0.1951735,
   0.1951195,
   0.1950656,
   0.1950117,
   0.1949579,
   0.1949041,
   0.1948504,
   0.1947968,
   0.1947432,
   0.1946897,
   0.1946362,
   0.1945828,
   0.1945295,
   0.1944762,
   0.194423,
   0.1943698,
   0.1943167,
   0.1942636,
   0.1942106,
   0.1941577,
   0.1941048,
   0.194052,
   0.1939992,
   0.1939465,
   0.1938939,
   0.1938413,
   0.1937887,
   0.1937363,
   0.1936839,
   0.1936315,
   0.1935792,
   0.1935269,
   0.1934748,
   0.1934226,
   0.1933705,
   0.1933185,
   0.1932666,
   0.1932147,
   0.1931628,
   0.193111,
   0.1930593,
   0.1930076,
   0.192956,
   0.1929044,
   0.1928529,
   0.1928014,
   0.19275,
   0.1926987,
   0.1926474,
   0.1925961,
   0.1925449,
   0.1924938,
   0.1924427,
   0.1923917,
   0.1923408,
   0.1922899,
   0.192239,
   0.1921882,
   0.1921374,
   0.1920868,
   0.1920361,
   0.1919855,
   0.191935,
   0.1918845,
   0.1918341,
   0.1917837,
   0.1917334,
   0.1916832,
   0.191633,
   0.1915828,
   0.1915327,
   0.1914826,
   0.1914327,
   0.1913827,
   0.1913328,
   0.191283,
   0.1912332,
   0.1911835,
   0.1911338,
   0.1910842,
   0.1910346,
   0.1909851,
   0.1909356,
   0.1908862,
   0.1908368,
   0.1907875,
   0.1907382,
   0.190689,
   0.1906399,
   0.1905907,
   0.1905417,
   0.1904927,
   0.1904437,
   0.1903948,
   0.190346,
   0.1902972,
   0.1902484,
   0.1901997,
   0.1901511,
   0.1901025,
   0.1900539,
   0.1900054,
   0.189957,
   0.1899086,
   0.1898602,
   0.1898119,
   0.1897637,
   0.1897155,
   0.1896673,
   0.1896192,
   0.1895712,
   0.1895232,
   0.1894753,
   0.1894274,
   0.1893795,
   0.1893317,
   0.1892839,
   0.1892362,
   0.1891886,
   0.189141,
   0.1890934,
   0.1890459,
   0.1889985,
   0.1889511,
   0.1889037,
   0.1888564,
   0.1888091,
   0.1887619,
   0.1887147,
   0.1886676,
   0.1886205,
   0.1885735,
   0.1885265,
   0.1884796,
   0.1884327,
   0.1883859,
   0.1883391,
   0.1882924,
   0.1882457,
   0.188199,
   0.1881524,
   0.1881059,
   0.1880594,
   0.1880129,
   0.1879665};
   Double_t f_fsfd_13tev_errorband_fex1006[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_13tev_errorband_fey1006[1000] = {
   0.007784288,
   0.007784302,
   0.007784342,
   0.00778441,
   0.007784505,
   0.007784626,
   0.007784773,
   0.007784945,
   0.007785142,
   0.007785364,
   0.007785609,
   0.007785876,
   0.007786164,
   0.007786473,
   0.007786802,
   0.007787148,
   0.007787511,
   0.007787889,
   0.007788281,
   0.007788686,
   0.007789101,
   0.007789526,
   0.007789958,
   0.007790395,
   0.007790837,
   0.007791281,
   0.007791725,
   0.007792167,
   0.007792606,
   0.007793039,
   0.007793465,
   0.007793881,
   0.007794286,
   0.007794677,
   0.007795052,
   0.00779541,
   0.007795748,
   0.007796064,
   0.007796356,
   0.007796622,
   0.007796861,
   0.00779707,
   0.007797247,
   0.007797391,
   0.007797499,
   0.007797569,
   0.0077976,
   0.007797591,
   0.007797538,
   0.007797441,
   0.007797298,
   0.007797107,
   0.007796867,
   0.007796576,
   0.007796233,
   0.007795837,
   0.007795386,
   0.007794878,
   0.007794314,
   0.00779369,
   0.007793008,
   0.007792265,
   0.00779146,
   0.007790593,
   0.007789663,
   0.007788669,
   0.007787611,
   0.007786487,
   0.007785298,
   0.007784043,
   0.007782721,
   0.007781333,
   0.007779877,
   0.007778354,
   0.007776763,
   0.007775105,
   0.007773379,
   0.007771586,
   0.007769725,
   0.007767797,
   0.007765802,
   0.00776374,
   0.007761611,
   0.007759417,
   0.007757156,
   0.00775483,
   0.00775244,
   0.007749985,
   0.007747467,
   0.007744886,
   0.007742243,
   0.007739538,
   0.007736773,
   0.007733947,
   0.007731063,
   0.00772812,
   0.007725121,
   0.007722064,
   0.007718953,
   0.007715787,
   0.007712568,
   0.007709296,
   0.007705973,
   0.0077026,
   0.007699178,
   0.007695708,
   0.007692191,
   0.007688628,
   0.007685021,
   0.007681371,
   0.007677678,
   0.007673944,
   0.007670171,
   0.007666359,
   0.007662509,
   0.007658624,
   0.007654703,
   0.007650749,
   0.007646762,
   0.007642744,
   0.007638696,
   0.007634619,
   0.007630514,
   0.007626383,
   0.007622227,
   0.007618046,
   0.007613843,
   0.007609618,
   0.007605372,
   0.007601107,
   0.007596824,
   0.007592524,
   0.007588208,
   0.007583877,
   0.007579532,
   0.007575175,
   0.007570806,
   0.007566427,
   0.007562038,
   0.007557641,
   0.007553237,
   0.007548826,
   0.00754441,
   0.00753999,
   0.007535566,
   0.00753114,
   0.007526712,
   0.007522284,
   0.007517856,
   0.00751343,
   0.007509005,
   0.007504584,
   0.007500166,
   0.007495753,
   0.007491346,
   0.007486944,
   0.00748255,
   0.007478164,
   0.007473786,
   0.007469417,
   0.007465058,
   0.00746071,
   0.007456373,
   0.007452048,
   0.007447736,
   0.007443437,
   0.007439152,
   0.007434881,
   0.007430625,
   0.007426385,
   0.007422161,
   0.007417953,
   0.007413763,
   0.00740959,
   0.007405436,
   0.0074013,
   0.007397183,
   0.007393086,
   0.007389008,
   0.007384951,
   0.007380915,
   0.0073769,
   0.007372906,
   0.007368934,
   0.007364984,
   0.007361057,
   0.007357153,
   0.007353272,
   0.007349414,
   0.00734558,
   0.00734177,
   0.007337984,
   0.007334222,
   0.007330486,
   0.007326774,
   0.007323087,
   0.007319426,
   0.00731579,
   0.00731218,
   0.007308596,
   0.007305038,
   0.007301506,
   0.007298001,
   0.007294521,
   0.007291069,
   0.007287643,
   0.007284244,
   0.007280872,
   0.007277526,
   0.007274208,
   0.007270917,
   0.007267653,
   0.007264416,
   0.007261207,
   0.007258024,
   0.00725487,
   0.007251742,
   0.007248642,
   0.007245569,
   0.007242524,
   0.007239506,
   0.007236515,
   0.007233552,
   0.007230616,
   0.007227708,
   0.007224826,
   0.007221973,
   0.007219146,
   0.007216346,
   0.007213574,
   0.007210828,
   0.00720811,
   0.007205418,
   0.007202754,
   0.007200116,
   0.007197505,
   0.00719492,
   0.007192362,
   0.007189831,
   0.007187326,
   0.007184847,
   0.007182394,
   0.007179968,
   0.007177567,
   0.007175192,
   0.007172843,
   0.00717052,
   0.007168222,
   0.007165949,
   0.007163702,
   0.00716148,
   0.007159283,
   0.00715711,
   0.007154963,
   0.00715284,
   0.007150741,
   0.007148667,
   0.007146618,
   0.007144592,
   0.00714259,
   0.007140612,
   0.007138658,
   0.007136727,
   0.007134819,
   0.007132935,
   0.007131073,
   0.007129235,
   0.007127419,
   0.007125626,
   0.007123855,
   0.007122107,
   0.007120381,
   0.007118676,
   0.007116994,
   0.007115333,
   0.007113694,
   0.007112076,
   0.007110479,
   0.007108903,
   0.007107348,
   0.007105814,
   0.007104301,
   0.007102807,
   0.007101334,
   0.007099881,
   0.007098448,
   0.007097035,
   0.007095641,
   0.007094267,
   0.007092912,
   0.007091576,
   0.007090259,
   0.007088961,
   0.007087681,
   0.00708642,
   0.007085178,
   0.007083953,
   0.007082746,
   0.007081558,
   0.007080386,
   0.007079233,
   0.007078097,
   0.007076977,
   0.007075876,
   0.00707479,
   0.007073722,
   0.00707267,
   0.007071635,
   0.007070616,
   0.007069613,
   0.007068626,
   0.007067655,
   0.007066699,
   0.007065759,
   0.007064835,
   0.007063926,
   0.007063031,
   0.007062152,
   0.007061287,
   0.007060438,
   0.007059602,
   0.007058781,
   0.007057974,
   0.007057181,
   0.007056403,
   0.007055637,
   0.007054886,
   0.007054148,
   0.007053424,
   0.007052712,
   0.007052014,
   0.007051329,
   0.007050656,
   0.007049996,
   0.007049349,
   0.007048714,
   0.007048092,
   0.007047481,
   0.007046883,
   0.007046297,
   0.007045722,
   0.007045159,
   0.007044608,
   0.007044067,
   0.007043539,
   0.007043021,
   0.007042514,
   0.007042018,
   0.007041533,
   0.007041059,
   0.007040595,
   0.007040142,
   0.007039699,
   0.007039266,
   0.007038843,
   0.00703843,
   0.007038027,
   0.007037634,
   0.007037251,
   0.007036877,
   0.007036512,
   0.007036156,
   0.00703581,
   0.007035473,
   0.007035145,
   0.007034826,
   0.007034515,
   0.007034213,
   0.00703392,
   0.007033635,
   0.007033359,
   0.00703309,
   0.00703283,
   0.007032578,
   0.007032334,
   0.007032098,
   0.007031869,
   0.007031649,
   0.007031435,
   0.00703123,
   0.007031031,
   0.00703084,
   0.007030656,
   0.00703048,
   0.00703031,
   0.007030147,
   0.007029991,
   0.007029842,
   0.0070297,
   0.007029564,
   0.007029435,
   0.007029312,
   0.007029195,
   0.007029085,
   0.007028981,
   0.007028883,
   0.007028791,
   0.007028705,
   0.007028624,
   0.00702855,
   0.007028481,
   0.007028418,
   0.007028361,
   0.007028309,
   0.007028262,
   0.007028221,
   0.007028185,
   0.007028154,
   0.007028129,
   0.007028108,
   0.007028092,
   0.007028082,
   0.007028076,
   0.007028075,
   0.007028078,
   0.007028086,
   0.007028099,
   0.007028117,
   0.007028138,
   0.007028165,
   0.007028195,
   0.00702823,
   0.007028269,
   0.007028312,
   0.007028359,
   0.007028411,
   0.007028466,
   0.007028525,
   0.007028588,
   0.007028655,
   0.007028725,
   0.007028799,
   0.007028877,
   0.007028958,
   0.007029043,
   0.007029131,
   0.007029223,
   0.007029318,
   0.007029417,
   0.007029518,
   0.007029623,
   0.007029731,
   0.007029842,
   0.007029956,
   0.007030073,
   0.007030193,
   0.007030316,
   0.007030442,
   0.007030571,
   0.007030702,
   0.007030836,
   0.007030973,
   0.007031112,
   0.007031254,
   0.007031399,
   0.007031546,
   0.007031695,
   0.007031847,
   0.007032001,
   0.007032158,
   0.007032317,
   0.007032478,
   0.007032641,
   0.007032807,
   0.007032974,
   0.007033144,
   0.007033316,
   0.007033489,
   0.007033665,
   0.007033843,
   0.007034022,
   0.007034204,
   0.007034387,
   0.007034572,
   0.007034759,
   0.007034947,
   0.007035138,
   0.007035329,
   0.007035523,
   0.007035718,
   0.007035915,
   0.007036113,
   0.007036312,
   0.007036513,
   0.007036716,
   0.00703692,
   0.007037125,
   0.007037332,
   0.00703754,
   0.007037749,
   0.007037959,
   0.007038171,
   0.007038384,
   0.007038598,
   0.007038813,
   0.007039029,
   0.007039247,
   0.007039465,
   0.007039684,
   0.007039905,
   0.007040126,
   0.007040348,
   0.007040572,
   0.007040796,
   0.007041021,
   0.007041247,
   0.007041473,
   0.007041701,
   0.007041929,
   0.007042158,
   0.007042388,
   0.007042618,
   0.00704285,
   0.007043081,
   0.007043314,
   0.007043547,
   0.007043781,
   0.007044015,
   0.00704425,
   0.007044485,
   0.007044721,
   0.007044957,
   0.007045194,
   0.007045431,
   0.007045669,
   0.007045907,
   0.007046146,
   0.007046384,
   0.007046624,
   0.007046863,
   0.007047103,
   0.007047344,
   0.007047584,
   0.007047825,
   0.007048066,
   0.007048307,
   0.007048549,
   0.00704879,
   0.007049032,
   0.007049274,
   0.007049517,
   0.007049759,
   0.007050001,
   0.007050244,
   0.007050487,
   0.00705073,
   0.007050972,
   0.007051215,
   0.007051458,
   0.007051701,
   0.007051944,
   0.007052187,
   0.00705243,
   0.007052673,
   0.007052916,
   0.007053159,
   0.007053401,
   0.007053644,
   0.007053886,
   0.007054129,
   0.007054371,
   0.007054613,
   0.007054855,
   0.007055097,
   0.007055339,
   0.00705558,
   0.007055822,
   0.007056063,
   0.007056304,
   0.007056545,
   0.007056785,
   0.007057025,
   0.007057265,
   0.007057505,
   0.007057744,
   0.007057983,
   0.007058222,
   0.007058461,
   0.007058699,
   0.007058937,
   0.007059174,
   0.007059412,
   0.007059648,
   0.007059885,
   0.007060121,
   0.007060357,
   0.007060592,
   0.007060827,
   0.007061062,
   0.007061296,
   0.00706153,
   0.007061763,
   0.007061996,
   0.007062228,
   0.00706246,
   0.007062692,
   0.007062923,
   0.007063153,
   0.007063383,
   0.007063613,
   0.007063842,
   0.007064071,
   0.007064299,
   0.007064526,
   0.007064754,
   0.00706498,
   0.007065206,
   0.007065432,
   0.007065656,
   0.007065881,
   0.007066105,
   0.007066328,
   0.007066551,
   0.007066773,
   0.007066994,
   0.007067215,
   0.007067436,
   0.007067655,
   0.007067875,
   0.007068093,
   0.007068311,
   0.007068528,
   0.007068745,
   0.007068961,
   0.007069177,
   0.007069392,
   0.007069606,
   0.007069819,
   0.007070032,
   0.007070244,
   0.007070456,
   0.007070667,
   0.007070877,
   0.007071087,
   0.007071296,
   0.007071504,
   0.007071711,
   0.007071918,
   0.007072124,
   0.00707233,
   0.007072535,
   0.007072739,
   0.007072942,
   0.007073145,
   0.007073347,
   0.007073548,
   0.007073749,
   0.007073949,
   0.007074148,
   0.007074346,
   0.007074544,
   0.007074741,
   0.007074937,
   0.007075132,
   0.007075327,
   0.007075521,
   0.007075714,
   0.007075907,
   0.007076099,
   0.00707629,
   0.00707648,
   0.00707667,
   0.007076858,
   0.007077046,
   0.007077233,
   0.00707742,
   0.007077606,
   0.007077791,
   0.007077975,
   0.007078158,
   0.007078341,
   0.007078523,
   0.007078704,
   0.007078884,
   0.007079064,
   0.007079242,
   0.00707942,
   0.007079597,
   0.007079774,
   0.007079949,
   0.007080124,
   0.007080298,
   0.007080471,
   0.007080644,
   0.007080816,
   0.007080986,
   0.007081156,
   0.007081326,
   0.007081494,
   0.007081662,
   0.007081829,
   0.007081995,
   0.00708216,
   0.007082325,
   0.007082488,
   0.007082651,
   0.007082813,
   0.007082974,
   0.007083135,
   0.007083294,
   0.007083453,
   0.007083611,
   0.007083769,
   0.007083925,
   0.007084081,
   0.007084235,
   0.007084389,
   0.007084542,
   0.007084695,
   0.007084846,
   0.007084997,
   0.007085147,
   0.007085296,
   0.007085444,
   0.007085592,
   0.007085738,
   0.007085884,
   0.007086029,
   0.007086174,
   0.007086317,
   0.00708646,
   0.007086601,
   0.007086742,
   0.007086883,
   0.007087022,
   0.00708716,
   0.007087298,
   0.007087435,
   0.007087571,
   0.007087706,
   0.007087841,
   0.007087974,
   0.007088107,
   0.007088239,
   0.007088371,
   0.007088501,
   0.007088631,
   0.007088759,
   0.007088887,
   0.007089014,
   0.007089141,
   0.007089266,
   0.007089391,
   0.007089515,
   0.007089638,
   0.00708976,
   0.007089882,
   0.007090003,
   0.007090123,
   0.007090242,
   0.00709036,
   0.007090477,
   0.007090594,
   0.00709071,
   0.007090825,
   0.007090939,
   0.007091053,
   0.007091165,
   0.007091277,
   0.007091388,
   0.007091499,
   0.007091608,
   0.007091717,
   0.007091825,
   0.007091932,
   0.007092038,
   0.007092143,
   0.007092248,
   0.007092352,
   0.007092455,
   0.007092557,
   0.007092659,
   0.00709276,
   0.00709286,
   0.007092959,
   0.007093057,
   0.007093155,
   0.007093252,
   0.007093348,
   0.007093443,
   0.007093537,
   0.007093631,
   0.007093724,
   0.007093816,
   0.007093908,
   0.007093998,
   0.007094088,
   0.007094177,
   0.007094265,
   0.007094353,
   0.007094439,
   0.007094525,
   0.007094611,
   0.007094695,
   0.007094779,
   0.007094862,
   0.007094944,
   0.007095025,
   0.007095106,
   0.007095185,
   0.007095264,
   0.007095343,
   0.00709542,
   0.007095497,
   0.007095573,
   0.007095648,
   0.007095723,
   0.007095797,
   0.00709587,
   0.007095942,
   0.007096014,
   0.007096084,
   0.007096155,
   0.007096224,
   0.007096292,
   0.00709636,
   0.007096427,
   0.007096494,
   0.007096559,
   0.007096624,
   0.007096688,
   0.007096752,
   0.007096814,
   0.007096876,
   0.007096938,
   0.007096998,
   0.007097058,
   0.007097117,
   0.007097175,
   0.007097233,
   0.00709729,
   0.007097346,
   0.007097401,
   0.007097456,
   0.00709751,
   0.007097563,
   0.007097616,
   0.007097668,
   0.007097719,
   0.007097769,
   0.007097819,
   0.007097868,
   0.007097916,
   0.007097964,
   0.007098011,
   0.007098057,
   0.007098102,
   0.007098147,
   0.007098191,
   0.007098235,
   0.007098278,
   0.00709832,
   0.007098361,
   0.007098402,
   0.007098441,
   0.007098481,
   0.007098519,
   0.007098557,
   0.007098594,
   0.007098631,
   0.007098667,
   0.007098702,
   0.007098737,
   0.00709877,
   0.007098804,
   0.007098836,
   0.007098868,
   0.007098899,
   0.00709893,
   0.007098959,
   0.007098988,
   0.007099017,
   0.007099045,
   0.007099072,
   0.007099098,
   0.007099124,
   0.007099149,
   0.007099174,
   0.007099198,
   0.007099221,
   0.007099244,
   0.007099266,
   0.007099287,
   0.007099308,
   0.007099328,
   0.007099347,
   0.007099366,
   0.007099384,
   0.007099401,
   0.007099418,
   0.007099434,
   0.00709945,
   0.007099464,
   0.007099479,
   0.007099492,
   0.007099505,
   0.007099518,
   0.007099529,
   0.007099541,
   0.007099551,
   0.007099561,
   0.00709957,
   0.007099579,
   0.007099587,
   0.007099594,
   0.007099601,
   0.007099607,
   0.007099613,
   0.007099618,
   0.007099622,
   0.007099626,
   0.007099629,
   0.007099631,
   0.007099633,
   0.007099635,
   0.007099635,
   0.007099636,
   0.007099635,
   0.007099634,
   0.007099632,
   0.00709963,
   0.007099627,
   0.007099624,
   0.00709962,
   0.007099615,
   0.00709961,
   0.007099604,
   0.007099598,
   0.007099591,
   0.007099584,
   0.007099575,
   0.007099567,
   0.007099558,
   0.007099548,
   0.007099537,
   0.007099526,
   0.007099515,
   0.007099503,
   0.00709949,
   0.007099477,
   0.007099463,
   0.007099449,
   0.007099434,
   0.007099418,
   0.007099402,
   0.007099386,
   0.007099369,
   0.007099351,
   0.007099333,
   0.007099314,
   0.007099295,
   0.007099275,
   0.007099254,
   0.007099233,
   0.007099212,
   0.00709919,
   0.007099167,
   0.007099144,
   0.00709912,
   0.007099096,
   0.007099072,
   0.007099046,
   0.00709902,
   0.007098994,
   0.007098967,
   0.00709894,
   0.007098912,
   0.007098883,
   0.007098854,
   0.007098825,
   0.007098795,
   0.007098764,
   0.007098733,
   0.007098702,
   0.00709867,
   0.007098637,
   0.007098604,
   0.00709857,
   0.007098536,
   0.007098502,
   0.007098466,
   0.007098431,
   0.007098395,
   0.007098358,
   0.007098321,
   0.007098283,
   0.007098245,
   0.007098206,
   0.007098167,
   0.007098128,
   0.007098087,
   0.007098047,
   0.007098006,
   0.007097964,
   0.007097922,
   0.007097879,
   0.007097836,
   0.007097793,
   0.007097749,
   0.007097704};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_13tev_errorband_fx1006,f_fsfd_13tev_errorband_fy1006,f_fsfd_13tev_errorband_fex1006,f_fsfd_13tev_errorband_fey1006);
   gre->SetName("f_fsfd_13tev_errorband");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_13tev_errorband1006 = new TH1F("Graph_f_fsfd_13tev_errorband1006","Graph",1000,0,49.4505);
   Graph_f_fsfd_13tev_errorband1006->SetMinimum(0.1726914);
   Graph_f_fsfd_13tev_errorband1006->SetMaximum(0.2708207);
   Graph_f_fsfd_13tev_errorband1006->SetDirectory(0);
   Graph_f_fsfd_13tev_errorband1006->SetStats(0);
   Graph_f_fsfd_13tev_errorband1006->SetLineWidth(2);
   Graph_f_fsfd_13tev_errorband1006->SetMarkerStyle(20);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_13tev_errorband1006->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_13tev_errorband1006->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_13tev_errorband1006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_13tev_errorband1006);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_13tev11 = new TF1("f_fsfd_13tev","[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   f_fsfd_13tev11->SetFillColor(1);
   f_fsfd_13tev11->SetFillStyle(0);
   f_fsfd_13tev11->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_13tev11->SetLineColor(ci);
   f_fsfd_13tev11->SetLineWidth(2);
   f_fsfd_13tev11->GetXaxis()->SetNdivisions(505);
   f_fsfd_13tev11->GetXaxis()->SetLabelFont(132);
   f_fsfd_13tev11->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_13tev11->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_13tev11->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_13tev11->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_13tev11->GetXaxis()->SetTitleFont(132);
   f_fsfd_13tev11->GetYaxis()->SetLabelFont(132);
   f_fsfd_13tev11->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_13tev11->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_13tev11->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_13tev11->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_13tev11->GetYaxis()->SetTitleFont(132);
   f_fsfd_13tev11->SetParameter(0,0.21);
   f_fsfd_13tev11->SetParError(0,0.02018971);
   f_fsfd_13tev11->SetParLimits(0,0,0);
   f_fsfd_13tev11->SetParameter(1,3.068657);
   f_fsfd_13tev11->SetParError(1,0.1447843);
   f_fsfd_13tev11->SetParLimits(1,0,0);
   f_fsfd_13tev11->SetParameter(2,2.586389);
   f_fsfd_13tev11->SetParError(2,0.2541788);
   f_fsfd_13tev11->SetParLimits(2,0,0);
   f_fsfd_13tev11->SetParameter(3,0.9);
   f_fsfd_13tev11->SetParError(3,0);
   f_fsfd_13tev11->SetParLimits(3,0,0);
   f_fsfd_13tev11->SetParameter(4,1);
   f_fsfd_13tev11->SetParError(4,0);
   f_fsfd_13tev11->SetParLimits(4,0,0);
   f_fsfd_13tev11->Draw("SAME");
   
   Double_t Graph0_fx3013[14] = {
   4.46905,
   5.46614,
   6.46552,
   7.46332,
   8.46456,
   9.46392,
   10.469,
   11.4659,
   12.4685,
   13.474,
   14.9015,
   16.9089,
   18.9352,
   22.114};
   Double_t Graph0_fy3013[14] = {
   0.2528345,
   0.2524271,
   0.2448243,
   0.2511365,
   0.2336514,
   0.2422935,
   0.2429986,
   0.2329717,
   0.2325028,
   0.246656,
   0.2266189,
   0.2164107,
   0.2323236,
   0.2230187};
   Double_t Graph0_felx3013[14] = {
   0.46905,
   0.46614,
   0.46552,
   0.46332,
   0.46456,
   0.46392,
   0.469,
   0.4659,
   0.4685,
   0.474,
   0.9015,
   0.9089,
   0.9352,
   2.114};
   Double_t Graph0_fely3013[14] = {
   0.009667913,
   0.008916975,
   0.00668076,
   0.006620316,
   0.005951187,
   0.006635389,
   0.007339515,
   0.00735201,
   0.008058868,
   0.009671147,
   0.007304045,
   0.008921142,
   0.01226733,
   0.01090064};
   Double_t Graph0_fehx3013[14] = {
   0.53095,
   0.53386,
   0.53448,
   0.53668,
   0.53544,
   0.53608,
   0.531,
   0.5341,
   0.5315,
   0.526,
   1.0985,
   1.0911,
   1.0648,
   2.886};
   Double_t Graph0_fehy3013[14] = {
   0.009667913,
   0.008916975,
   0.00668076,
   0.006620316,
   0.005951187,
   0.006635389,
   0.007339515,
   0.00735201,
   0.008058868,
   0.009671147,
   0.007304045,
   0.008921142,
   0.01226733,
   0.01090064};
   grae = new TGraphAsymmErrors(14,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030123013 = new TH1F("Graph_Graph_Graph030123013","Graph",100,0,45);
   Graph_Graph_Graph030123013->SetMinimum(0.2);
   Graph_Graph_Graph030123013->SetMaximum(0.36);
   Graph_Graph_Graph030123013->SetDirectory(0);
   Graph_Graph_Graph030123013->SetStats(0);
   Graph_Graph_Graph030123013->SetLineWidth(2);
   Graph_Graph_Graph030123013->SetMarkerStyle(20);
   Graph_Graph_Graph030123013->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030123013->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030123013->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030123013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030123013->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030123013->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030123013->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030123013->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030123013->GetYaxis()->SetTitle("#it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030123013->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030123013->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030123013->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030123013->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030123013->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030123013->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030123013->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030123013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030123013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030123013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030123013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030123013);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1.7 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#mu#scale[0.2]{ }X}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_13tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_semi2->Modified();
   c_p_semi2->cd();
   c_p_semi2->SetSelected(c_p_semi2);
}


==> figs/Fig4g.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_rhad12_7tev_paper()
{
//=========Macro generated from canvas: c_p_rhad127/c_p_rhad127
//=========  (Tue Mar  9 15:21:58 2021) by ROOT version 6.22/02
   TCanvas *c_p_rhad127 = new TCanvas("c_p_rhad127", "c_p_rhad127",275,289,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_rhad127->SetHighLightColor(2);
   c_p_rhad127->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_rhad127->SetFillColor(0);
   c_p_rhad127->SetBorderMode(0);
   c_p_rhad127->SetBorderSize(2);
   c_p_rhad127->SetTickx(1);
   c_p_rhad127->SetTicky(1);
   c_p_rhad127->SetLeftMargin(0.18);
   c_p_rhad127->SetRightMargin(0.01);
   c_p_rhad127->SetTopMargin(0.03);
   c_p_rhad127->SetBottomMargin(0.19);
   c_p_rhad127->SetFrameLineWidth(2);
   c_p_rhad127->SetFrameBorderMode(0);
   c_p_rhad127->SetFrameLineWidth(2);
   c_p_rhad127->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3014[1] = {
   4.8};
   Double_t Graph0_fy3014[1] = {
   0.2852736};
   Double_t Graph0_felx3014[1] = {
   2.8};
   Double_t Graph0_fely3014[1] = {
   0.005260058};
   Double_t Graph0_fehx3014[1] = {
   2.8};
   Double_t Graph0_fehy3014[1] = {
   0.005260058};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3014,Graph0_fy3014,Graph0_felx3014,Graph0_fehx3014,Graph0_fely3014,Graph0_fehy3014);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03014 = new TH1F("Graph_Graph03014","Graph",100,0,45);
   Graph_Graph03014->SetMinimum(0.2);
   Graph_Graph03014->SetMaximum(0.36);
   Graph_Graph03014->SetDirectory(0);
   Graph_Graph03014->SetStats(0);
   Graph_Graph03014->SetLineWidth(2);
   Graph_Graph03014->SetMarkerStyle(20);
   Graph_Graph03014->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03014->GetXaxis()->SetNdivisions(505);
   Graph_Graph03014->GetXaxis()->SetLabelFont(132);
   Graph_Graph03014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03014->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03014->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03014->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03014->GetXaxis()->SetTitleFont(132);
   Graph_Graph03014->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03014->GetYaxis()->SetLabelFont(132);
   Graph_Graph03014->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03014->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03014->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03014->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03014->GetYaxis()->SetTitleFont(132);
   Graph_Graph03014->GetZaxis()->SetLabelFont(132);
   Graph_Graph03014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03014);
   
   grae->Draw("ap");
   
   Double_t f_fsfd_hadpi_7tev_errorband_fx1007[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_hadpi_7tev_errorband_fy1007[1000] = {
   0.2770916,
   0.2770919,
   0.2770927,
   0.2770942,
   0.2770962,
   0.2770988,
   0.2771019,
   0.2771056,
   0.2771099,
   0.2771147,
   0.2771201,
   0.277126,
   0.2771325,
   0.2771395,
   0.277147,
   0.277155,
   0.2771635,
   0.2771725,
   0.277182,
   0.277192,
   0.2772024,
   0.2772132,
   0.2772245,
   0.2772362,
   0.2772483,
   0.2772608,
   0.2772737,
   0.2772869,
   0.2773005,
   0.2773145,
   0.2773287,
   0.2773432,
   0.277358,
   0.2773731,
   0.2773885,
   0.277404,
   0.2774198,
   0.2774358,
   0.277452,
   0.2774683,
   0.2774848,
   0.2775014,
   0.2775181,
   0.2775349,
   0.2775518,
   0.2775687,
   0.2775857,
   0.2776027,
   0.2776197,
   0.2776367,
   0.2776536,
   0.2776705,
   0.2776874,
   0.2777041,
   0.2777208,
   0.2777373,
   0.2777537,
   0.27777,
   0.2777861,
   0.277802,
   0.2778177,
   0.2778332,
   0.2778484,
   0.2778634,
   0.2778782,
   0.2778927,
   0.2779069,
   0.2779208,
   0.2779343,
   0.2779476,
   0.2779605,
   0.277973,
   0.2779852,
   0.277997,
   0.2780084,
   0.2780194,
   0.2780299,
   0.2780401,
   0.2780498,
   0.278059,
   0.2780678,
   0.2780761,
   0.278084,
   0.2780913,
   0.2780982,
   0.2781045,
   0.2781104,
   0.2781157,
   0.2781204,
   0.2781247,
   0.2781283,
   0.2781315,
   0.278134,
   0.278136,
   0.2781375,
   0.2781383,
   0.2781386,
   0.2781383,
   0.2781373,
   0.2781358,
   0.2781337,
   0.2781309,
   0.2781276,
   0.2781236,
   0.278119,
   0.2781138,
   0.2781079,
   0.2781014,
   0.2780943,
   0.2780866,
   0.2780782,
   0.2780691,
   0.2780594,
   0.2780491,
   0.2780381,
   0.2780265,
   0.2780142,
   0.2780013,
   0.2779877,
   0.2779735,
   0.2779586,
   0.2779431,
   0.2779269,
   0.27791,
   0.2778925,
   0.2778743,
   0.2778555,
   0.2778361,
   0.277816,
   0.2777952,
   0.2777738,
   0.2777517,
   0.277729,
   0.2777056,
   0.2776816,
   0.2776569,
   0.2776316,
   0.2776057,
   0.2775791,
   0.2775518,
   0.277524,
   0.2774955,
   0.2774663,
   0.2774366,
   0.2774062,
   0.2773752,
   0.2773435,
   0.2773113,
   0.2772784,
   0.2772449,
   0.2772108,
   0.277176,
   0.2771407,
   0.2771048,
   0.2770682,
   0.2770311,
   0.2769933,
   0.276955,
   0.2769161,
   0.2768766,
   0.2768365,
   0.2767958,
   0.2767545,
   0.2767127,
   0.2766703,
   0.2766273,
   0.2765838,
   0.2765397,
   0.276495,
   0.2764498,
   0.276404,
   0.2763577,
   0.2763108,
   0.2762634,
   0.2762155,
   0.276167,
   0.276118,
   0.2760684,
   0.2760184,
   0.2759678,
   0.2759167,
   0.2758651,
   0.275813,
   0.2757603,
   0.2757072,
   0.2756536,
   0.2755995,
   0.2755448,
   0.2754897,
   0.2754341,
   0.2753781,
   0.2753215,
   0.2752645,
   0.275207,
   0.275149,
   0.2750906,
   0.2750317,
   0.2749724,
   0.2749126,
   0.2748524,
   0.2747917,
   0.2747305,
   0.274669,
   0.274607,
   0.2745445,
   0.2744817,
   0.2744184,
   0.2743547,
   0.2742906,
   0.274226,
   0.2741611,
   0.2740958,
   0.27403,
   0.2739638,
   0.2738973,
   0.2738304,
   0.273763,
   0.2736953,
   0.2736272,
   0.2735587,
   0.2734899,
   0.2734207,
   0.2733511,
   0.2732811,
   0.2732108,
   0.2731401,
   0.2730691,
   0.2729977,
   0.2729259,
   0.2728538,
   0.2727814,
   0.2727086,
   0.2726355,
   0.2725621,
   0.2724883,
   0.2724142,
   0.2723398,
   0.272265,
   0.27219,
   0.2721146,
   0.2720389,
   0.2719629,
   0.2718866,
   0.27181,
   0.2717331,
   0.2716559,
   0.2715784,
   0.2715006,
   0.2714225,
   0.2713441,
   0.2712655,
   0.2711866,
   0.2711074,
   0.2710279,
   0.2709481,
   0.2708681,
   0.2707878,
   0.2707073,
   0.2706264,
   0.2705454,
   0.2704641,
   0.2703825,
   0.2703007,
   0.2702186,
   0.2701363,
   0.2700537,
   0.2699709,
   0.2698879,
   0.2698046,
   0.2697211,
   0.2696373,
   0.2695534,
   0.2694692,
   0.2693848,
   0.2693002,
   0.2692153,
   0.2691303,
   0.269045,
   0.2689595,
   0.2688738,
   0.2687879,
   0.2687018,
   0.2686155,
   0.268529,
   0.2684423,
   0.2683554,
   0.2682684,
   0.2681811,
   0.2680936,
   0.268006,
   0.2679182,
   0.2678301,
   0.267742,
   0.2676536,
   0.2675651,
   0.2674763,
   0.2673875,
   0.2672984,
   0.2672092,
   0.2671198,
   0.2670303,
   0.2669406,
   0.2668507,
   0.2667607,
   0.2666705,
   0.2665802,
   0.2664897,
   0.2663991,
   0.2663083,
   0.2662174,
   0.2661263,
   0.2660351,
   0.2659438,
   0.2658523,
   0.2657607,
   0.265669,
   0.2655771,
   0.2654851,
   0.2653929,
   0.2653006,
   0.2652083,
   0.2651157,
   0.2650231,
   0.2649303,
   0.2648375,
   0.2647445,
   0.2646513,
   0.2645581,
   0.2644648,
   0.2643713,
   0.2642778,
   0.2641841,
   0.2640903,
   0.2639965,
   0.2639025,
   0.2638084,
   0.2637142,
   0.26362,
   0.2635256,
   0.2634311,
   0.2633366,
   0.2632419,
   0.2631472,
   0.2630523,
   0.2629574,
   0.2628624,
   0.2627673,
   0.2626721,
   0.2625768,
   0.2624815,
   0.2623861,
   0.2622906,
   0.262195,
   0.2620993,
   0.2620036,
   0.2619078,
   0.2618119,
   0.261716,
   0.26162,
   0.2615239,
   0.2614277,
   0.2613315,
   0.2612352,
   0.2611389,
   0.2610425,
   0.260946,
   0.2608495,
   0.2607529,
   0.2606562,
   0.2605595,
   0.2604628,
   0.260366,
   0.2602691,
   0.2601722,
   0.2600752,
   0.2599782,
   0.2598812,
   0.2597841,
   0.2596869,
   0.2595897,
   0.2594924,
   0.2593952,
   0.2592978,
   0.2592004,
   0.259103,
   0.2590056,
   0.2589081,
   0.2588106,
   0.258713,
   0.2586154,
   0.2585178,
   0.2584201,
   0.2583224,
   0.2582247,
   0.2581269,
   0.2580291,
   0.2579313,
   0.2578334,
   0.2577356,
   0.2576377,
   0.2575397,
   0.2574418,
   0.2573438,
   0.2572458,
   0.2571478,
   0.2570498,
   0.2569517,
   0.2568536,
   0.2567555,
   0.2566574,
   0.2565593,
   0.2564611,
   0.256363,
   0.2562648,
   0.2561666,
   0.2560684,
   0.2559702,
   0.255872,
   0.2557737,
   0.2556755,
   0.2555772,
   0.255479,
   0.2553807,
   0.2552824,
   0.2551842,
   0.2550859,
   0.2549876,
   0.2548893,
   0.254791,
   0.2546927,
   0.2545944,
   0.2544961,
   0.2543978,
   0.2542995,
   0.2542012,
   0.2541029,
   0.2540046,
   0.2539063,
   0.253808,
   0.2537097,
   0.2536114,
   0.2535131,
   0.2534148,
   0.2533166,
   0.2532183,
   0.2531201,
   0.2530218,
   0.2529236,
   0.2528254,
   0.2527271,
   0.2526289,
   0.2525307,
   0.2524326,
   0.2523344,
   0.2522362,
   0.2521381,
   0.25204,
   0.2519418,
   0.2518437,
   0.2517457,
   0.2516476,
   0.2515495,
   0.2514515,
   0.2513535,
   0.2512555,
   0.2511575,
   0.2510595,
   0.2509616,
   0.2508637,
   0.2507658,
   0.2506679,
   0.25057,
   0.2504722,
   0.2503744,
   0.2502766,
   0.2501788,
   0.2500811,
   0.2499834,
   0.2498857,
   0.249788,
   0.2496904,
   0.2495928,
   0.2494952,
   0.2493976,
   0.2493001,
   0.2492026,
   0.2491051,
   0.2490076,
   0.2489102,
   0.2488128,
   0.2487154,
   0.2486181,
   0.2485208,
   0.2484235,
   0.2483263,
   0.2482291,
   0.2481319,
   0.2480348,
   0.2479376,
   0.2478406,
   0.2477435,
   0.2476465,
   0.2475495,
   0.2474526,
   0.2473557,
   0.2472588,
   0.247162,
   0.2470652,
   0.2469684,
   0.2468717,
   0.246775,
   0.2466783,
   0.2465817,
   0.2464851,
   0.2463886,
   0.2462921,
   0.2461956,
   0.2460992,
   0.2460028,
   0.2459065,
   0.2458102,
   0.2457139,
   0.2456177,
   0.2455215,
   0.2454254,
   0.2453293,
   0.2452332,
   0.2451372,
   0.2450412,
   0.2449453,
   0.2448494,
   0.2447535,
   0.2446577,
   0.244562,
   0.2444663,
   0.2443706,
   0.244275,
   0.2441794,
   0.2440839,
   0.2439884,
   0.2438929,
   0.2437975,
   0.2437022,
   0.2436069,
   0.2435116,
   0.2434164,
   0.2433212,
   0.2432261,
   0.243131,
   0.243036,
   0.242941,
   0.2428461,
   0.2427512,
   0.2426564,
   0.2425616,
   0.2424669,
   0.2423722,
   0.2422775,
   0.242183,
   0.2420884,
   0.2419939,
   0.2418995,
   0.2418051,
   0.2417108,
   0.2416165,
   0.2415222,
   0.2414281,
   0.2413339,
   0.2412398,
   0.2411458,
   0.2410518,
   0.2409579,
   0.240864,
   0.2407702,
   0.2406764,
   0.2405827,
   0.240489,
   0.2403954,
   0.2403019,
   0.2402084,
   0.2401149,
   0.2400215,
   0.2399282,
   0.2398349,
   0.2397416,
   0.2396485,
   0.2395553,
   0.2394623,
   0.2393692,
   0.2392763,
   0.2391834,
   0.2390905,
   0.2389977,
   0.238905,
   0.2388123,
   0.2387196,
   0.238627,
   0.2385345,
   0.2384421,
   0.2383496,
   0.2382573,
   0.238165,
   0.2380728,
   0.2379806,
   0.2378884,
   0.2377964,
   0.2377044,
   0.2376124,
   0.2375205,
   0.2374287,
   0.2373369,
   0.2372451,
   0.2371535,
   0.2370619,
   0.2369703,
   0.2368788,
   0.2367874,
   0.236696,
   0.2366047,
   0.2365134,
   0.2364222,
   0.236331,
   0.23624,
   0.2361489,
   0.236058,
   0.235967,
   0.2358762,
   0.2357854,
   0.2356947,
   0.235604,
   0.2355134,
   0.2354228,
   0.2353323,
   0.2352419,
   0.2351515,
   0.2350612,
   0.2349709,
   0.2348807,
   0.2347906,
   0.2347005,
   0.2346105,
   0.2345205,
   0.2344306,
   0.2343408,
   0.234251,
   0.2341613,
   0.2340716,
   0.233982,
   0.2338925,
   0.233803,
   0.2337136,
   0.2336243,
   0.233535,
   0.2334457,
   0.2333566,
   0.2332675,
   0.2331784,
   0.2330894,
   0.2330005,
   0.2329116,
   0.2328228,
   0.2327341,
   0.2326454,
   0.2325568,
   0.2324682,
   0.2323797,
   0.2322913,
   0.2322029,
   0.2321146,
   0.2320264,
   0.2319382,
   0.2318501,
   0.231762,
   0.231674,
   0.2315861,
   0.2314982,
   0.2314104,
   0.2313226,
   0.2312349,
   0.2311473,
   0.2310597,
   0.2309722,
   0.2308848,
   0.2307974,
   0.2307101,
   0.2306228,
   0.2305357,
   0.2304485,
   0.2303615,
   0.2302745,
   0.2301875,
   0.2301006,
   0.2300138,
   0.2299271,
   0.2298404,
   0.2297537,
   0.2296672,
   0.2295807,
   0.2294942,
   0.2294079,
   0.2293215,
   0.2292353,
   0.2291491,
   0.229063,
   0.2289769,
   0.2288909,
   0.228805,
   0.2287191,
   0.2286333,
   0.2285475,
   0.2284618,
   0.2283762,
   0.2282907,
   0.2282052,
   0.2281197,
   0.2280344,
   0.2279491,
   0.2278638,
   0.2277786,
   0.2276935,
   0.2276085,
   0.2275235,
   0.2274385,
   0.2273537,
   0.2272689,
   0.2271841,
   0.2270994,
   0.2270148,
   0.2269303,
   0.2268458,
   0.2267614,
   0.226677,
   0.2265927,
   0.2265085,
   0.2264243,
   0.2263402,
   0.2262561,
   0.2261722,
   0.2260882,
   0.2260044,
   0.2259206,
   0.2258368,
   0.2257532,
   0.2256696,
   0.225586,
   0.2255026,
   0.2254191,
   0.2253358,
   0.2252525,
   0.2251693,
   0.2250861,
   0.225003,
   0.22492,
   0.224837,
   0.2247541,
   0.2246712,
   0.2245884,
   0.2245057,
   0.2244231,
   0.2243405,
   0.2242579,
   0.2241755,
   0.2240931,
   0.2240107,
   0.2239284,
   0.2238462,
   0.2237641,
   0.223682,
   0.2235999,
   0.223518,
   0.2234361,
   0.2233542,
   0.2232724,
   0.2231907,
   0.2231091,
   0.2230275,
   0.2229459,
   0.2228645,
   0.2227831,
   0.2227017,
   0.2226205,
   0.2225392,
   0.2224581,
   0.222377,
   0.222296,
   0.222215,
   0.2221341,
   0.2220533,
   0.2219725,
   0.2218918,
   0.2218111,
   0.2217305,
   0.22165,
   0.2215695,
   0.2214891,
   0.2214088,
   0.2213285,
   0.2212483,
   0.2211681,
   0.221088,
   0.221008,
   0.2209281,
   0.2208481,
   0.2207683,
   0.2206885,
   0.2206088,
   0.2205291,
   0.2204495,
   0.22037,
   0.2202905,
   0.2202111,
   0.2201318,
   0.2200525,
   0.2199733,
   0.2198941,
   0.219815,
   0.219736,
   0.219657,
   0.2195781,
   0.2194992,
   0.2194204,
   0.2193417,
   0.219263,
   0.2191844,
   0.2191059,
   0.2190274,
   0.218949,
   0.2188706,
   0.2187923,
   0.2187141,
   0.2186359,
   0.2185578,
   0.2184797,
   0.2184017,
   0.2183238,
   0.2182459,
   0.2181681,
   0.2180904,
   0.2180127,
   0.217935,
   0.2178575,
   0.21778,
   0.2177025,
   0.2176251,
   0.2175478,
   0.2174706,
   0.2173933,
   0.2173162,
   0.2172391,
   0.2171621,
   0.2170851,
   0.2170082,
   0.2169314,
   0.2168546,
   0.2167779,
   0.2167013,
   0.2166247,
   0.2165481,
   0.2164716,
   0.2163952,
   0.2163189,
   0.2162426,
   0.2161663,
   0.2160902,
   0.216014,
   0.215938,
   0.215862,
   0.2157861,
   0.2157102,
   0.2156344,
   0.2155586,
   0.2154829,
   0.2154073,
   0.2153317,
   0.2152562,
   0.2151807,
   0.2151053,
   0.21503,
   0.2149547,
   0.2148795,
   0.2148043,
   0.2147292,
   0.2146542,
   0.2145792,
   0.2145043,
   0.2144294,
   0.2143546,
   0.2142799,
   0.2142052,
   0.2141305,
   0.214056,
   0.2139815,
   0.213907,
   0.2138326,
   0.2137583,
   0.213684,
   0.2136098,
   0.2135356,
   0.2134615,
   0.2133875,
   0.2133135,
   0.2132396,
   0.2131657,
   0.2130919,
   0.2130182,
   0.2129445,
   0.2128709,
   0.2127973,
   0.2127238,
   0.2126503,
   0.2125769,
   0.2125036,
   0.2124303,
   0.2123571,
   0.2122839,
   0.2122108,
   0.2121377,
   0.2120647,
   0.2119918,
   0.2119189,
   0.2118461,
   0.2117733,
   0.2117006,
   0.211628,
   0.2115554,
   0.2114829,
   0.2114104,
   0.211338,
   0.2112656,
   0.2111933,
   0.2111211,
   0.2110489,
   0.2109767,
   0.2109047,
   0.2108326,
   0.2107607,
   0.2106888,
   0.2106169,
   0.2105451,
   0.2104734,
   0.2104017,
   0.2103301,
   0.2102585,
   0.210187,
   0.2101156,
   0.2100442,
   0.2099728,
   0.2099015,
   0.2098303,
   0.2097592,
   0.209688,
   0.209617,
   0.209546,
   0.209475,
   0.2094041,
   0.2093333,
   0.2092625,
   0.2091918,
   0.2091211,
   0.2090505,
   0.20898,
   0.2089095,
   0.208839,
   0.2087686,
   0.2086983,
   0.208628,
   0.2085578,
   0.2084877,
   0.2084175,
   0.2083475,
   0.2082775,
   0.2082075,
   0.2081377,
   0.2080678,
   0.207998,
   0.2079283,
   0.2078586,
   0.207789,
   0.2077195,
   0.20765,
   0.2075805,
   0.2075111,
   0.2074418,
   0.2073725,
   0.2073033,
   0.2072341,
   0.207165,
   0.2070959,
   0.2070269,
   0.2069579,
   0.206889,
   0.2068202,
   0.2067514,
   0.2066826,
   0.2066139,
   0.2065453,
   0.2064767,
   0.2064082,
   0.2063397,
   0.2062713};
   Double_t f_fsfd_hadpi_7tev_errorband_fex1007[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_hadpi_7tev_errorband_fey1007[1000] = {
   0.007526209,
   0.007526216,
   0.00752624,
   0.007526279,
   0.007526334,
   0.007526404,
   0.00752649,
   0.00752659,
   0.007526707,
   0.007526838,
   0.007526984,
   0.007527145,
   0.00752732,
   0.00752751,
   0.007527714,
   0.007527931,
   0.007528163,
   0.007528407,
   0.007528665,
   0.007528935,
   0.007529218,
   0.007529513,
   0.007529819,
   0.007530137,
   0.007530466,
   0.007530806,
   0.007531155,
   0.007531515,
   0.007531884,
   0.007532262,
   0.007532649,
   0.007533044,
   0.007533446,
   0.007533856,
   0.007534272,
   0.007534695,
   0.007535124,
   0.007535558,
   0.007535997,
   0.007536441,
   0.007536888,
   0.007537339,
   0.007537793,
   0.00753825,
   0.007538708,
   0.007539168,
   0.007539629,
   0.007540091,
   0.007540553,
   0.007541014,
   0.007541474,
   0.007541934,
   0.007542391,
   0.007542846,
   0.007543299,
   0.007543748,
   0.007544193,
   0.007544635,
   0.007545072,
   0.007545504,
   0.00754593,
   0.007546351,
   0.007546766,
   0.007547174,
   0.007547574,
   0.007547968,
   0.007548353,
   0.00754873,
   0.007549099,
   0.007549459,
   0.007549809,
   0.00755015,
   0.00755048,
   0.0075508,
   0.00755111,
   0.007551408,
   0.007551695,
   0.007551971,
   0.007552234,
   0.007552486,
   0.007552725,
   0.007552951,
   0.007553164,
   0.007553363,
   0.007553549,
   0.007553722,
   0.00755388,
   0.007554024,
   0.007554154,
   0.007554269,
   0.007554369,
   0.007554454,
   0.007554523,
   0.007554578,
   0.007554617,
   0.00755464,
   0.007554647,
   0.007554638,
   0.007554613,
   0.007554571,
   0.007554513,
   0.007554439,
   0.007554348,
   0.00755424,
   0.007554115,
   0.007553973,
   0.007553814,
   0.007553638,
   0.007553444,
   0.007553234,
   0.007553005,
   0.00755276,
   0.007552497,
   0.007552216,
   0.007551918,
   0.007551602,
   0.007551269,
   0.007550918,
   0.007550549,
   0.007550162,
   0.007549758,
   0.007549336,
   0.007548896,
   0.007548438,
   0.007547963,
   0.00754747,
   0.007546959,
   0.00754643,
   0.007545884,
   0.007545319,
   0.007544738,
   0.007544138,
   0.007543521,
   0.007542886,
   0.007542234,
   0.007541564,
   0.007540877,
   0.007540172,
   0.00753945,
   0.00753871,
   0.007537953,
   0.007537179,
   0.007536388,
   0.007535579,
   0.007534754,
   0.007533911,
   0.007533052,
   0.007532176,
   0.007531282,
   0.007530372,
   0.007529446,
   0.007528503,
   0.007527543,
   0.007526567,
   0.007525574,
   0.007524565,
   0.00752354,
   0.007522499,
   0.007521442,
   0.007520368,
   0.007519279,
   0.007518174,
   0.007517054,
   0.007515917,
   0.007514766,
   0.007513598,
   0.007512416,
   0.007511218,
   0.007510005,
   0.007508776,
   0.007507533,
   0.007506275,
   0.007505002,
   0.007503715,
   0.007502412,
   0.007501096,
   0.007499764,
   0.007498419,
   0.007497059,
   0.007495685,
   0.007494297,
   0.007492895,
   0.00749148,
   0.00749005,
   0.007488607,
   0.00748715,
   0.00748568,
   0.007484197,
   0.0074827,
   0.00748119,
   0.007479667,
   0.007478131,
   0.007476582,
   0.007475021,
   0.007473446,
   0.007471859,
   0.00747026,
   0.007468648,
   0.007467024,
   0.007465388,
   0.00746374,
   0.007462079,
   0.007460407,
   0.007458723,
   0.007457027,
   0.00745532,
   0.007453601,
   0.007451871,
   0.007450129,
   0.007448377,
   0.007446613,
   0.007444838,
   0.007443052,
   0.007441255,
   0.007439447,
   0.007437629,
   0.0074358,
   0.007433961,
   0.007432111,
   0.007430252,
   0.007428381,
   0.007426501,
   0.007424611,
   0.00742271,
   0.0074208,
   0.007418881,
   0.007416951,
   0.007415012,
   0.007413063,
   0.007411105,
   0.007409138,
   0.007407161,
   0.007405176,
   0.007403181,
   0.007401177,
   0.007399164,
   0.007397143,
   0.007395113,
   0.007393074,
   0.007391027,
   0.007388971,
   0.007386906,
   0.007384834,
   0.007382753,
   0.007380664,
   0.007378567,
   0.007376462,
   0.007374349,
   0.007372228,
   0.0073701,
   0.007367964,
   0.00736582,
   0.007363668,
   0.00736151,
   0.007359343,
   0.00735717,
   0.007354989,
   0.007352801,
   0.007350606,
   0.007348404,
   0.007346196,
   0.00734398,
   0.007341757,
   0.007339528,
   0.007337292,
   0.00733505,
   0.007332801,
   0.007330545,
   0.007328283,
   0.007326015,
   0.007323741,
   0.00732146,
   0.007319174,
   0.007316881,
   0.007314582,
   0.007312278,
   0.007309968,
   0.007307652,
   0.00730533,
   0.007303002,
   0.007300669,
   0.007298331,
   0.007295987,
   0.007293637,
   0.007291282,
   0.007288922,
   0.007286557,
   0.007284187,
   0.007281811,
   0.007279431,
   0.007277045,
   0.007274655,
   0.007272259,
   0.007269859,
   0.007267454,
   0.007265045,
   0.007262631,
   0.007260212,
   0.007257789,
   0.007255361,
   0.007252929,
   0.007250493,
   0.007248052,
   0.007245607,
   0.007243157,
   0.007240704,
   0.007238247,
   0.007235785,
   0.00723332,
   0.00723085,
   0.007228377,
   0.0072259,
   0.007223419,
   0.007220934,
   0.007218446,
   0.007215954,
   0.007213458,
   0.007210959,
   0.007208456,
   0.00720595,
   0.00720344,
   0.007200927,
   0.007198411,
   0.007195892,
   0.007193369,
   0.007190843,
   0.007188314,
   0.007185782,
   0.007183247,
   0.007180708,
   0.007178167,
   0.007175623,
   0.007173076,
   0.007170527,
   0.007167974,
   0.007165419,
   0.007162861,
   0.0071603,
   0.007157737,
   0.007155171,
   0.007152602,
   0.007150031,
   0.007147458,
   0.007144882,
   0.007142304,
   0.007139723,
   0.00713714,
   0.007134555,
   0.007131967,
   0.007129378,
   0.007126786,
   0.007124192,
   0.007121596,
   0.007118998,
   0.007116397,
   0.007113795,
   0.007111191,
   0.007108585,
   0.007105977,
   0.007103367,
   0.007100756,
   0.007098142,
   0.007095527,
   0.00709291,
   0.007090292,
   0.007087672,
   0.00708505,
   0.007082426,
   0.007079801,
   0.007077175,
   0.007074547,
   0.007071917,
   0.007069286,
   0.007066654,
   0.00706402,
   0.007061385,
   0.007058749,
   0.007056111,
   0.007053472,
   0.007050832,
   0.007048191,
   0.007045548,
   0.007042904,
   0.00704026,
   0.007037614,
   0.007034967,
   0.007032319,
   0.00702967,
   0.00702702,
   0.007024369,
   0.007021717,
   0.007019064,
   0.00701641,
   0.007013756,
   0.0070111,
   0.007008444,
   0.007005787,
   0.00700313,
   0.007000471,
   0.006997812,
   0.006995152,
   0.006992492,
   0.006989831,
   0.006987169,
   0.006984507,
   0.006981844,
   0.00697918,
   0.006976516,
   0.006973852,
   0.006971187,
   0.006968522,
   0.006965856,
   0.00696319,
   0.006960523,
   0.006957856,
   0.006955189,
   0.006952521,
   0.006949853,
   0.006947185,
   0.006944517,
   0.006941848,
   0.006939179,
   0.00693651,
   0.006933841,
   0.006931171,
   0.006928502,
   0.006925832,
   0.006923162,
   0.006920492,
   0.006917822,
   0.006915152,
   0.006912482,
   0.006909812,
   0.006907142,
   0.006904472,
   0.006901802,
   0.006899132,
   0.006896462,
   0.006893792,
   0.006891122,
   0.006888453,
   0.006885783,
   0.006883114,
   0.006880445,
   0.006877776,
   0.006875107,
   0.006872439,
   0.006869771,
   0.006867103,
   0.006864435,
   0.006861768,
   0.006859101,
   0.006856434,
   0.006853767,
   0.006851101,
   0.006848436,
   0.00684577,
   0.006843105,
   0.006840441,
   0.006837777,
   0.006835113,
   0.00683245,
   0.006829787,
   0.006827125,
   0.006824463,
   0.006821802,
   0.006819141,
   0.006816481,
   0.006813821,
   0.006811162,
   0.006808503,
   0.006805846,
   0.006803188,
   0.006800531,
   0.006797875,
   0.00679522,
   0.006792565,
   0.006789911,
   0.006787257,
   0.006784604,
   0.006781952,
   0.006779301,
   0.00677665,
   0.006774,
   0.006771351,
   0.006768702,
   0.006766055,
   0.006763408,
   0.006760762,
   0.006758116,
   0.006755472,
   0.006752828,
   0.006750185,
   0.006747543,
   0.006744902,
   0.006742261,
   0.006739622,
   0.006736983,
   0.006734346,
   0.006731709,
   0.006729073,
   0.006726438,
   0.006723804,
   0.006721171,
   0.006718539,
   0.006715907,
   0.006713277,
   0.006710648,
   0.00670802,
   0.006705392,
   0.006702766,
   0.006700141,
   0.006697516,
   0.006694893,
   0.006692271,
   0.00668965,
   0.00668703,
   0.006684411,
   0.006681793,
   0.006679176,
   0.00667656,
   0.006673946,
   0.006671332,
   0.00666872,
   0.006666108,
   0.006663498,
   0.006660889,
   0.006658281,
   0.006655674,
   0.006653069,
   0.006650464,
   0.006647861,
   0.006645259,
   0.006642658,
   0.006640058,
   0.00663746,
   0.006634862,
   0.006632266,
   0.006629671,
   0.006627078,
   0.006624485,
   0.006621894,
   0.006619304,
   0.006616715,
   0.006614128,
   0.006611542,
   0.006608957,
   0.006606373,
   0.006603791,
   0.00660121,
   0.00659863,
   0.006596052,
   0.006593475,
   0.006590899,
   0.006588324,
   0.006585751,
   0.006583179,
   0.006580609,
   0.00657804,
   0.006575472,
   0.006572906,
   0.00657034,
   0.006567777,
   0.006565214,
   0.006562653,
   0.006560094,
   0.006557536,
   0.006554979,
   0.006552423,
   0.006549869,
   0.006547317,
   0.006544766,
   0.006542216,
   0.006539667,
   0.00653712,
   0.006534575,
   0.006532031,
   0.006529488,
   0.006526947,
   0.006524407,
   0.006521869,
   0.006519332,
   0.006516797,
   0.006514263,
   0.00651173,
   0.006509199,
   0.00650667,
   0.006504142,
   0.006501615,
   0.00649909,
   0.006496566,
   0.006494044,
   0.006491524,
   0.006489005,
   0.006486487,
   0.006483971,
   0.006481456,
   0.006478943,
   0.006476432,
   0.006473922,
   0.006471413,
   0.006468906,
   0.006466401,
   0.006463897,
   0.006461395,
   0.006458894,
   0.006456395,
   0.006453897,
   0.006451401,
   0.006448906,
   0.006446413,
   0.006443922,
   0.006441432,
   0.006438943,
   0.006436457,
   0.006433971,
   0.006431488,
   0.006429006,
   0.006426525,
   0.006424046,
   0.006421569,
   0.006419094,
   0.006416619,
   0.006414147,
   0.006411676,
   0.006409207,
   0.006406739,
   0.006404273,
   0.006401808,
   0.006399345,
   0.006396884,
   0.006394425,
   0.006391966,
   0.00638951,
   0.006387055,
   0.006384602,
   0.00638215,
   0.006379701,
   0.006377252,
   0.006374806,
   0.006372361,
   0.006369917,
   0.006367475,
   0.006365035,
   0.006362597,
   0.00636016,
   0.006357725,
   0.006355291,
   0.006352859,
   0.006350429,
   0.006348,
   0.006345573,
   0.006343148,
   0.006340724,
   0.006338302,
   0.006335882,
   0.006333463,
   0.006331046,
   0.006328631,
   0.006326217,
   0.006323805,
   0.006321395,
   0.006318986,
   0.006316579,
   0.006314174,
   0.00631177,
   0.006309368,
   0.006306968,
   0.006304569,
   0.006302173,
   0.006299777,
   0.006297384,
   0.006294992,
   0.006292602,
   0.006290213,
   0.006287826,
   0.006285441,
   0.006283057,
   0.006280676,
   0.006278296,
   0.006275917,
   0.00627354,
   0.006271165,
   0.006268792,
   0.00626642,
   0.006264051,
   0.006261682,
   0.006259316,
   0.006256951,
   0.006254588,
   0.006252226,
   0.006249866,
   0.006247508,
   0.006245152,
   0.006242797,
   0.006240444,
   0.006238093,
   0.006235744,
   0.006233396,
   0.00623105,
   0.006228705,
   0.006226362,
   0.006224021,
   0.006221682,
   0.006219345,
   0.006217009,
   0.006214674,
   0.006212342,
   0.006210011,
   0.006207682,
   0.006205355,
   0.006203029,
   0.006200705,
   0.006198383,
   0.006196062,
   0.006193744,
   0.006191426,
   0.006189111,
   0.006186797,
   0.006184485,
   0.006182175,
   0.006179867,
   0.00617756,
   0.006175255,
   0.006172951,
   0.00617065,
   0.00616835,
   0.006166051,
   0.006163755,
   0.00616146,
   0.006159167,
   0.006156876,
   0.006154586,
   0.006152298,
   0.006150012,
   0.006147727,
   0.006145444,
   0.006143163,
   0.006140884,
   0.006138606,
   0.00613633,
   0.006134056,
   0.006131783,
   0.006129513,
   0.006127243,
   0.006124976,
   0.00612271,
   0.006120446,
   0.006118184,
   0.006115924,
   0.006113665,
   0.006111408,
   0.006109152,
   0.006106898,
   0.006104646,
   0.006102396,
   0.006100148,
   0.006097901,
   0.006095656,
   0.006093412,
   0.00609117,
   0.00608893,
   0.006086692,
   0.006084455,
   0.006082221,
   0.006079987,
   0.006077756,
   0.006075526,
   0.006073298,
   0.006071072,
   0.006068847,
   0.006066624,
   0.006064403,
   0.006062183,
   0.006059965,
   0.006057749,
   0.006055535,
   0.006053322,
   0.006051111,
   0.006048902,
   0.006046694,
   0.006044488,
   0.006042284,
   0.006040081,
   0.006037881,
   0.006035682,
   0.006033484,
   0.006031288,
   0.006029094,
   0.006026902,
   0.006024711,
   0.006022522,
   0.006020335,
   0.00601815,
   0.006015966,
   0.006013783,
   0.006011603,
   0.006009424,
   0.006007247,
   0.006005072,
   0.006002898,
   0.006000726,
   0.005998556,
   0.005996387,
   0.00599422,
   0.005992055,
   0.005989891,
   0.005987729,
   0.005985569,
   0.00598341,
   0.005981253,
   0.005979098,
   0.005976945,
   0.005974793,
   0.005972643,
   0.005970494,
   0.005968347,
   0.005966202,
   0.005964059,
   0.005961917,
   0.005959777,
   0.005957638,
   0.005955502,
   0.005953367,
   0.005951233,
   0.005949101,
   0.005946971,
   0.005944843,
   0.005942716,
   0.005940591,
   0.005938468,
   0.005936346,
   0.005934226,
   0.005932107,
   0.00592999,
   0.005927875,
   0.005925762,
   0.00592365,
   0.00592154,
   0.005919431,
   0.005917325,
   0.005915219,
   0.005913116,
   0.005911014,
   0.005908914,
   0.005906815,
   0.005904718,
   0.005902623,
   0.005900529,
   0.005898437,
   0.005896347,
   0.005894258,
   0.005892171,
   0.005890086,
   0.005888002,
   0.00588592,
   0.005883839,
   0.005881761,
   0.005879683,
   0.005877608,
   0.005875534,
   0.005873462,
   0.005871391,
   0.005869322,
   0.005867254,
   0.005865189,
   0.005863124,
   0.005861062,
   0.005859001,
   0.005856942,
   0.005854884,
   0.005852828,
   0.005850774,
   0.005848721,
   0.00584667,
   0.00584462,
   0.005842572,
   0.005840526,
   0.005838481,
   0.005836438,
   0.005834397,
   0.005832357,
   0.005830319,
   0.005828282,
   0.005826247,
   0.005824213,
   0.005822182,
   0.005820151,
   0.005818123,
   0.005816096,
   0.00581407,
   0.005812047,
   0.005810024,
   0.005808004,
   0.005805985,
   0.005803967,
   0.005801952,
   0.005799937,
   0.005797925,
   0.005795914,
   0.005793904,
   0.005791896,
   0.00578989,
   0.005787885,
   0.005785882,
   0.005783881,
   0.005781881,
   0.005779882,
   0.005777886,
   0.00577589,
   0.005773897,
   0.005771905,
   0.005769914,
   0.005767925,
   0.005765938,
   0.005763952,
   0.005761968,
   0.005759985,
   0.005758004,
   0.005756025,
   0.005754047,
   0.005752071,
   0.005750096,
   0.005748123,
   0.005746151,
   0.005744181,
   0.005742212,
   0.005740245,
   0.00573828,
   0.005736316,
   0.005734354,
   0.005732393,
   0.005730433,
   0.005728476,
   0.00572652,
   0.005724565,
   0.005722612,
   0.005720661,
   0.005718711,
   0.005716762,
   0.005714815,
   0.00571287,
   0.005710926,
   0.005708984,
   0.005707043,
   0.005705104,
   0.005703166,
   0.00570123,
   0.005699295,
   0.005697362,
   0.005695431,
   0.005693501,
   0.005691572,
   0.005689645,
   0.00568772,
   0.005685796,
   0.005683873,
   0.005681953,
   0.005680033,
   0.005678115,
   0.005676199,
   0.005674284,
   0.005672371,
   0.005670459,
   0.005668549,
   0.00566664,
   0.005664732,
   0.005662827,
   0.005660922,
   0.00565902,
   0.005657118,
   0.005655218,
   0.00565332,
   0.005651423,
   0.005649528,
   0.005647634,
   0.005645742,
   0.005643851,
   0.005641962,
   0.005640074,
   0.005638188,
   0.005636303,
   0.005634419,
   0.005632537,
   0.005630657,
   0.005628778,
   0.005626901,
   0.005625025,
   0.00562315,
   0.005621277,
   0.005619405,
   0.005617535,
   0.005615667,
   0.0056138,
   0.005611934,
   0.00561007,
   0.005608207,
   0.005606346,
   0.005604486,
   0.005602628};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_hadpi_7tev_errorband_fx1007,f_fsfd_hadpi_7tev_errorband_fy1007,f_fsfd_hadpi_7tev_errorband_fex1007,f_fsfd_hadpi_7tev_errorband_fey1007);
   gre->SetName("f_fsfd_hadpi_7tev_errorband");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_hadpi_7tev_errorband1007 = new TH1F("Graph_f_fsfd_hadpi_7tev_errorband1007","Graph",1000,0,49.4505);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetMinimum(0.1921662);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetMaximum(0.2941957);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetDirectory(0);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetStats(0);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetLineWidth(2);
   Graph_f_fsfd_hadpi_7tev_errorband1007->SetMarkerStyle(20);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_hadpi_7tev_errorband1007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_hadpi_7tev_errorband1007);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_hadpi_7tev12 = new TF1("f_fsfd_hadpi_7tev","[6]*[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   f_fsfd_hadpi_7tev12->SetFillColor(1);
   f_fsfd_hadpi_7tev12->SetFillStyle(0);
   f_fsfd_hadpi_7tev12->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_hadpi_7tev12->SetLineColor(ci);
   f_fsfd_hadpi_7tev12->SetLineWidth(2);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetNdivisions(505);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetLabelFont(132);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_7tev12->GetXaxis()->SetTitleFont(132);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetLabelFont(132);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_7tev12->GetYaxis()->SetTitleFont(132);
   f_fsfd_hadpi_7tev12->SetParameter(0,0.228253);
   f_fsfd_hadpi_7tev12->SetParError(0,0.01065563);
   f_fsfd_hadpi_7tev12->SetParLimits(0,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(1,5.882481);
   f_fsfd_hadpi_7tev12->SetParError(1,2.888419);
   f_fsfd_hadpi_7tev12->SetParLimits(1,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(2,3);
   f_fsfd_hadpi_7tev12->SetParError(2,1.507122);
   f_fsfd_hadpi_7tev12->SetParLimits(2,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(3,0.9);
   f_fsfd_hadpi_7tev12->SetParError(3,0);
   f_fsfd_hadpi_7tev12->SetParLimits(3,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(4,1);
   f_fsfd_hadpi_7tev12->SetParError(4,0);
   f_fsfd_hadpi_7tev12->SetParLimits(4,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(5,1.069496);
   f_fsfd_hadpi_7tev12->SetParError(5,0.03344636);
   f_fsfd_hadpi_7tev12->SetParLimits(5,0,0);
   f_fsfd_hadpi_7tev12->SetParameter(6,1.08854);
   f_fsfd_hadpi_7tev12->SetParError(6,0.0343933);
   f_fsfd_hadpi_7tev12->SetParLimits(6,0,0);
   f_fsfd_hadpi_7tev12->Draw("SAME");
   
   Double_t Graph0_fx3015[1] = {
   4.8};
   Double_t Graph0_fy3015[1] = {
   0.2852736};
   Double_t Graph0_felx3015[1] = {
   2.8};
   Double_t Graph0_fely3015[1] = {
   0.005260058};
   Double_t Graph0_fehx3015[1] = {
   2.8};
   Double_t Graph0_fehy3015[1] = {
   0.005260058};
   grae = new TGraphAsymmErrors(1,Graph0_fx3015,Graph0_fy3015,Graph0_felx3015,Graph0_fehx3015,Graph0_fely3015,Graph0_fehy3015);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030143015 = new TH1F("Graph_Graph_Graph030143015","Graph",100,0,45);
   Graph_Graph_Graph030143015->SetMinimum(0.2);
   Graph_Graph_Graph030143015->SetMaximum(0.36);
   Graph_Graph_Graph030143015->SetDirectory(0);
   Graph_Graph_Graph030143015->SetStats(0);
   Graph_Graph_Graph030143015->SetLineWidth(2);
   Graph_Graph_Graph030143015->SetMarkerStyle(20);
   Graph_Graph_Graph030143015->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030143015->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030143015->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030143015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030143015->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030143015->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030143015->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030143015->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030143015->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030143015->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030143015->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030143015->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030143015->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030143015->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030143015->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030143015->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030143015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030143015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030143015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030143015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030143015);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#pi}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_hadpi_7tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_rhad127->Modified();
   c_p_rhad127->cd();
   c_p_rhad127->SetSelected(c_p_rhad127);
}


==> figs/Fig4h.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_rhad12_8tev_paper()
{
//=========Macro generated from canvas: c_p_rhad128/c_p_rhad128
//=========  (Tue Mar  9 15:21:58 2021) by ROOT version 6.22/02
   TCanvas *c_p_rhad128 = new TCanvas("c_p_rhad128", "c_p_rhad128",320,334,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_rhad128->SetHighLightColor(2);
   c_p_rhad128->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_rhad128->SetFillColor(0);
   c_p_rhad128->SetBorderMode(0);
   c_p_rhad128->SetBorderSize(2);
   c_p_rhad128->SetTickx(1);
   c_p_rhad128->SetTicky(1);
   c_p_rhad128->SetLeftMargin(0.18);
   c_p_rhad128->SetRightMargin(0.01);
   c_p_rhad128->SetTopMargin(0.03);
   c_p_rhad128->SetBottomMargin(0.19);
   c_p_rhad128->SetFrameLineWidth(2);
   c_p_rhad128->SetFrameBorderMode(0);
   c_p_rhad128->SetFrameLineWidth(2);
   c_p_rhad128->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3016[1] = {
   4.85};
   Double_t Graph0_fy3016[1] = {
   0.2812798};
   Double_t Graph0_felx3016[1] = {
   2.8};
   Double_t Graph0_fely3016[1] = {
   0.004704096};
   Double_t Graph0_fehx3016[1] = {
   2.8};
   Double_t Graph0_fehy3016[1] = {
   0.004704096};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3016,Graph0_fy3016,Graph0_felx3016,Graph0_fehx3016,Graph0_fely3016,Graph0_fehy3016);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03016 = new TH1F("Graph_Graph03016","Graph",100,0,45);
   Graph_Graph03016->SetMinimum(0.2);
   Graph_Graph03016->SetMaximum(0.36);
   Graph_Graph03016->SetDirectory(0);
   Graph_Graph03016->SetStats(0);
   Graph_Graph03016->SetLineWidth(2);
   Graph_Graph03016->SetMarkerStyle(20);
   Graph_Graph03016->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03016->GetXaxis()->SetNdivisions(505);
   Graph_Graph03016->GetXaxis()->SetLabelFont(132);
   Graph_Graph03016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03016->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03016->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03016->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03016->GetXaxis()->SetTitleFont(132);
   Graph_Graph03016->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03016->GetYaxis()->SetLabelFont(132);
   Graph_Graph03016->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03016->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03016->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03016->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03016->GetYaxis()->SetTitleFont(132);
   Graph_Graph03016->GetZaxis()->SetLabelFont(132);
   Graph_Graph03016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03016);
   
   grae->Draw("ap");
   
   Double_t f_fsfd_hadpi_8tev_errorband_fx1008[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_hadpi_8tev_errorband_fy1008[1000] = {
   0.2762588,
   0.2762591,
   0.27626,
   0.2762614,
   0.2762634,
   0.276266,
   0.2762692,
   0.2762729,
   0.2762771,
   0.276282,
   0.2762874,
   0.2762933,
   0.2762998,
   0.2763068,
   0.2763143,
   0.2763224,
   0.276331,
   0.2763401,
   0.2763497,
   0.2763598,
   0.2763704,
   0.2763814,
   0.276393,
   0.2764049,
   0.2764174,
   0.2764302,
   0.2764435,
   0.2764572,
   0.2764713,
   0.2764857,
   0.2765006,
   0.2765158,
   0.2765314,
   0.2765473,
   0.2765636,
   0.2765801,
   0.276597,
   0.2766141,
   0.2766315,
   0.2766492,
   0.2766671,
   0.2766853,
   0.2767036,
   0.2767222,
   0.276741,
   0.2767599,
   0.2767791,
   0.2767983,
   0.2768177,
   0.2768372,
   0.2768569,
   0.2768766,
   0.2768964,
   0.2769163,
   0.2769362,
   0.2769562,
   0.2769762,
   0.2769962,
   0.2770162,
   0.2770363,
   0.2770562,
   0.2770762,
   0.2770961,
   0.277116,
   0.2771357,
   0.2771554,
   0.277175,
   0.2771945,
   0.2772139,
   0.2772331,
   0.2772522,
   0.2772712,
   0.27729,
   0.2773086,
   0.277327,
   0.2773453,
   0.2773633,
   0.2773811,
   0.2773987,
   0.2774161,
   0.2774333,
   0.2774502,
   0.2774668,
   0.2774832,
   0.2774993,
   0.2775151,
   0.2775307,
   0.2775459,
   0.2775608,
   0.2775755,
   0.2775898,
   0.2776038,
   0.2776174,
   0.2776308,
   0.2776438,
   0.2776564,
   0.2776687,
   0.2776806,
   0.2776922,
   0.2777034,
   0.2777142,
   0.2777246,
   0.2777347,
   0.2777443,
   0.2777536,
   0.2777625,
   0.277771,
   0.2777791,
   0.2777867,
   0.277794,
   0.2778008,
   0.2778072,
   0.2778132,
   0.2778188,
   0.277824,
   0.2778287,
   0.277833,
   0.2778368,
   0.2778402,
   0.2778432,
   0.2778458,
   0.2778479,
   0.2778495,
   0.2778507,
   0.2778515,
   0.2778518,
   0.2778516,
   0.277851,
   0.27785,
   0.2778484,
   0.2778465,
   0.2778441,
   0.2778412,
   0.2778379,
   0.2778341,
   0.2778298,
   0.2778251,
   0.2778199,
   0.2778143,
   0.2778082,
   0.2778016,
   0.2777946,
   0.2777871,
   0.2777792,
   0.2777708,
   0.277762,
   0.2777526,
   0.2777429,
   0.2777326,
   0.2777219,
   0.2777108,
   0.2776991,
   0.2776871,
   0.2776745,
   0.2776616,
   0.2776481,
   0.2776342,
   0.2776199,
   0.277605,
   0.2775898,
   0.2775741,
   0.2775579,
   0.2775413,
   0.2775242,
   0.2775067,
   0.2774888,
   0.2774704,
   0.2774515,
   0.2774322,
   0.2774125,
   0.2773923,
   0.2773717,
   0.2773507,
   0.2773292,
   0.2773072,
   0.2772849,
   0.2772621,
   0.2772389,
   0.2772152,
   0.2771911,
   0.2771666,
   0.2771417,
   0.2771163,
   0.2770905,
   0.2770643,
   0.2770377,
   0.2770106,
   0.2769832,
   0.2769553,
   0.276927,
   0.2768983,
   0.2768692,
   0.2768397,
   0.2768097,
   0.2767794,
   0.2767487,
   0.2767175,
   0.276686,
   0.276654,
   0.2766217,
   0.2765889,
   0.2765558,
   0.2765223,
   0.2764884,
   0.2764541,
   0.2764194,
   0.2763843,
   0.2763489,
   0.276313,
   0.2762768,
   0.2762402,
   0.2762032,
   0.2761659,
   0.2761281,
   0.27609,
   0.2760516,
   0.2760127,
   0.2759735,
   0.275934,
   0.275894,
   0.2758537,
   0.2758131,
   0.2757721,
   0.2757307,
   0.275689,
   0.2756469,
   0.2756045,
   0.2755617,
   0.2755186,
   0.2754752,
   0.2754313,
   0.2753872,
   0.2753427,
   0.2752979,
   0.2752527,
   0.2752072,
   0.2751614,
   0.2751152,
   0.2750687,
   0.2750219,
   0.2749747,
   0.2749273,
   0.2748795,
   0.2748313,
   0.2747829,
   0.2747341,
   0.2746851,
   0.2746357,
   0.274586,
   0.2745359,
   0.2744856,
   0.274435,
   0.274384,
   0.2743328,
   0.2742812,
   0.2742294,
   0.2741772,
   0.2741248,
   0.274072,
   0.274019,
   0.2739657,
   0.273912,
   0.2738581,
   0.2738039,
   0.2737494,
   0.2736946,
   0.2736396,
   0.2735842,
   0.2735286,
   0.2734727,
   0.2734165,
   0.2733601,
   0.2733033,
   0.2732463,
   0.273189,
   0.2731315,
   0.2730737,
   0.2730156,
   0.2729572,
   0.2728986,
   0.2728398,
   0.2727806,
   0.2727212,
   0.2726616,
   0.2726017,
   0.2725415,
   0.2724811,
   0.2724204,
   0.2723595,
   0.2722983,
   0.2722369,
   0.2721752,
   0.2721133,
   0.2720512,
   0.2719888,
   0.2719262,
   0.2718633,
   0.2718002,
   0.2717368,
   0.2716733,
   0.2716094,
   0.2715454,
   0.2714811,
   0.2714166,
   0.2713519,
   0.2712869,
   0.2712217,
   0.2711563,
   0.2710907,
   0.2710248,
   0.2709588,
   0.2708925,
   0.270826,
   0.2707593,
   0.2706923,
   0.2706252,
   0.2705578,
   0.2704902,
   0.2704224,
   0.2703545,
   0.2702863,
   0.2702178,
   0.2701492,
   0.2700804,
   0.2700114,
   0.2699422,
   0.2698728,
   0.2698032,
   0.2697334,
   0.2696634,
   0.2695932,
   0.2695228,
   0.2694522,
   0.2693814,
   0.2693105,
   0.2692393,
   0.269168,
   0.2690964,
   0.2690247,
   0.2689528,
   0.2688808,
   0.2688085,
   0.2687361,
   0.2686634,
   0.2685907,
   0.2685177,
   0.2684445,
   0.2683712,
   0.2682977,
   0.268224,
   0.2681502,
   0.2680762,
   0.268002,
   0.2679277,
   0.2678532,
   0.2677785,
   0.2677036,
   0.2676286,
   0.2675535,
   0.2674781,
   0.2674026,
   0.267327,
   0.2672512,
   0.2671752,
   0.2670991,
   0.2670228,
   0.2669464,
   0.2668698,
   0.2667931,
   0.2667162,
   0.2666391,
   0.2665619,
   0.2664846,
   0.2664071,
   0.2663295,
   0.2662517,
   0.2661738,
   0.2660957,
   0.2660175,
   0.2659392,
   0.2658607,
   0.2657821,
   0.2657033,
   0.2656244,
   0.2655454,
   0.2654662,
   0.2653869,
   0.2653075,
   0.2652279,
   0.2651482,
   0.2650683,
   0.2649884,
   0.2649083,
   0.264828,
   0.2647477,
   0.2646672,
   0.2645866,
   0.2645059,
   0.264425,
   0.2643441,
   0.264263,
   0.2641817,
   0.2641004,
   0.2640189,
   0.2639374,
   0.2638557,
   0.2637739,
   0.2636919,
   0.2636099,
   0.2635277,
   0.2634455,
   0.2633631,
   0.2632806,
   0.263198,
   0.2631153,
   0.2630324,
   0.2629495,
   0.2628665,
   0.2627833,
   0.2627,
   0.2626167,
   0.2625332,
   0.2624497,
   0.262366,
   0.2622822,
   0.2621983,
   0.2621143,
   0.2620303,
   0.2619461,
   0.2618618,
   0.2617774,
   0.261693,
   0.2616084,
   0.2615237,
   0.261439,
   0.2613541,
   0.2612692,
   0.2611841,
   0.261099,
   0.2610138,
   0.2609285,
   0.2608431,
   0.2607576,
   0.260672,
   0.2605863,
   0.2605006,
   0.2604147,
   0.2603288,
   0.2602428,
   0.2601567,
   0.2600705,
   0.2599843,
   0.2598979,
   0.2598115,
   0.259725,
   0.2596384,
   0.2595517,
   0.259465,
   0.2593782,
   0.2592913,
   0.2592043,
   0.2591172,
   0.2590301,
   0.2589429,
   0.2588556,
   0.2587683,
   0.2586808,
   0.2585933,
   0.2585058,
   0.2584181,
   0.2583304,
   0.2582426,
   0.2581548,
   0.2580669,
   0.2579789,
   0.2578908,
   0.2578027,
   0.2577145,
   0.2576263,
   0.2575379,
   0.2574495,
   0.2573611,
   0.2572726,
   0.257184,
   0.2570954,
   0.2570067,
   0.2569179,
   0.2568291,
   0.2567402,
   0.2566513,
   0.2565623,
   0.2564732,
   0.2563841,
   0.2562949,
   0.2562057,
   0.2561164,
   0.2560271,
   0.2559377,
   0.2558482,
   0.2557587,
   0.2556692,
   0.2555795,
   0.2554899,
   0.2554002,
   0.2553104,
   0.2552206,
   0.2551307,
   0.2550408,
   0.2549508,
   0.2548608,
   0.2547707,
   0.2546806,
   0.2545905,
   0.2545003,
   0.25441,
   0.2543197,
   0.2542294,
   0.254139,
   0.2540485,
   0.2539581,
   0.2538675,
   0.253777,
   0.2536864,
   0.2535957,
   0.253505,
   0.2534143,
   0.2533235,
   0.2532327,
   0.2531418,
   0.253051,
   0.25296,
   0.2528691,
   0.2527781,
   0.252687,
   0.2525959,
   0.2525048,
   0.2524137,
   0.2523225,
   0.2522312,
   0.25214,
   0.2520487,
   0.2519574,
   0.251866,
   0.2517746,
   0.2516832,
   0.2515917,
   0.2515002,
   0.2514087,
   0.2513172,
   0.2512256,
   0.251134,
   0.2510423,
   0.2509507,
   0.250859,
   0.2507672,
   0.2506755,
   0.2505837,
   0.2504919,
   0.2504,
   0.2503082,
   0.2502163,
   0.2501244,
   0.2500324,
   0.2499405,
   0.2498485,
   0.2497564,
   0.2496644,
   0.2495723,
   0.2494803,
   0.2493881,
   0.249296,
   0.2492039,
   0.2491117,
   0.2490195,
   0.2489273,
   0.248835,
   0.2487428,
   0.2486505,
   0.2485582,
   0.2484659,
   0.2483736,
   0.2482812,
   0.2481888,
   0.2480965,
   0.2480041,
   0.2479116,
   0.2478192,
   0.2477267,
   0.2476343,
   0.2475418,
   0.2474493,
   0.2473568,
   0.2472642,
   0.2471717,
   0.2470791,
   0.2469866,
   0.246894,
   0.2468014,
   0.2467088,
   0.2466162,
   0.2465235,
   0.2464309,
   0.2463382,
   0.2462455,
   0.2461529,
   0.2460602,
   0.2459675,
   0.2458748,
   0.2457821,
   0.2456893,
   0.2455966,
   0.2455038,
   0.2454111,
   0.2453183,
   0.2452256,
   0.2451328,
   0.24504,
   0.2449472,
   0.2448544,
   0.2447616,
   0.2446688,
   0.244576,
   0.2444832,
   0.2443904,
   0.2442975,
   0.2442047,
   0.2441119,
   0.244019,
   0.2439262,
   0.2438333,
   0.2437405,
   0.2436476,
   0.2435548,
   0.2434619,
   0.2433691,
   0.2432762,
   0.2431833,
   0.2430905,
   0.2429976,
   0.2429047,
   0.2428119,
   0.242719,
   0.2426261,
   0.2425333,
   0.2424404,
   0.2423476,
   0.2422547,
   0.2421618,
   0.242069,
   0.2419761,
   0.2418833,
   0.2417904,
   0.2416976,
   0.2416047,
   0.2415119,
   0.241419,
   0.2413262,
   0.2412334,
   0.2411405,
   0.2410477,
   0.2409549,
   0.2408621,
   0.2407693,
   0.2406765,
   0.2405837,
   0.2404909,
   0.2403981,
   0.2403053,
   0.2402125,
   0.2401197,
   0.240027,
   0.2399342,
   0.2398415,
   0.2397487,
   0.239656,
   0.2395633,
   0.2394706,
   0.2393779,
   0.2392852,
   0.2391925,
   0.2390998,
   0.2390071,
   0.2389145,
   0.2388218,
   0.2387292,
   0.2386365,
   0.2385439,
   0.2384513,
   0.2383587,
   0.2382661,
   0.2381735,
   0.238081,
   0.2379884,
   0.2378959,
   0.2378033,
   0.2377108,
   0.2376183,
   0.2375258,
   0.2374333,
   0.2373409,
   0.2372484,
   0.237156,
   0.2370635,
   0.2369711,
   0.2368787,
   0.2367863,
   0.2366939,
   0.2366016,
   0.2365092,
   0.2364169,
   0.2363246,
   0.2362323,
   0.23614,
   0.2360477,
   0.2359555,
   0.2358632,
   0.235771,
   0.2356788,
   0.2355866,
   0.2354944,
   0.2354023,
   0.2353101,
   0.235218,
   0.2351259,
   0.2350338,
   0.2349418,
   0.2348497,
   0.2347577,
   0.2346656,
   0.2345736,
   0.2344817,
   0.2343897,
   0.2342978,
   0.2342058,
   0.2341139,
   0.234022,
   0.2339302,
   0.2338383,
   0.2337465,
   0.2336547,
   0.2335629,
   0.2334711,
   0.2333794,
   0.2332876,
   0.2331959,
   0.2331042,
   0.2330126,
   0.2329209,
   0.2328293,
   0.2327377,
   0.2326461,
   0.2325545,
   0.232463,
   0.2323715,
   0.23228,
   0.2321885,
   0.232097,
   0.2320056,
   0.2319142,
   0.2318228,
   0.2317315,
   0.2316401,
   0.2315488,
   0.2314575,
   0.2313662,
   0.231275,
   0.2311838,
   0.2310926,
   0.2310014,
   0.2309102,
   0.2308191,
   0.230728,
   0.2306369,
   0.2305459,
   0.2304548,
   0.2303638,
   0.2302729,
   0.2301819,
   0.230091,
   0.2300001,
   0.2299092,
   0.2298183,
   0.2297275,
   0.2296367,
   0.2295459,
   0.2294552,
   0.2293644,
   0.2292737,
   0.2291831,
   0.2290924,
   0.2290018,
   0.2289112,
   0.2288206,
   0.2287301,
   0.2286396,
   0.2285491,
   0.2284586,
   0.2283682,
   0.2282778,
   0.2281874,
   0.2280971,
   0.2280068,
   0.2279165,
   0.2278262,
   0.227736,
   0.2276458,
   0.2275556,
   0.2274654,
   0.2273753,
   0.2272852,
   0.2271951,
   0.2271051,
   0.2270151,
   0.2269251,
   0.2268351,
   0.2267452,
   0.2266553,
   0.2265655,
   0.2264756,
   0.2263858,
   0.2262961,
   0.2262063,
   0.2261166,
   0.2260269,
   0.2259373,
   0.2258476,
   0.225758,
   0.2256685,
   0.2255789,
   0.2254894,
   0.2254,
   0.2253105,
   0.2252211,
   0.2251317,
   0.2250424,
   0.2249531,
   0.2248638,
   0.2247745,
   0.2246853,
   0.2245961,
   0.2245069,
   0.2244178,
   0.2243287,
   0.2242396,
   0.2241506,
   0.2240616,
   0.2239726,
   0.2238837,
   0.2237948,
   0.2237059,
   0.2236171,
   0.2235283,
   0.2234395,
   0.2233507,
   0.223262,
   0.2231733,
   0.2230847,
   0.2229961,
   0.2229075,
   0.2228189,
   0.2227304,
   0.2226419,
   0.2225535,
   0.2224651,
   0.2223767,
   0.2222884,
   0.2222,
   0.2221118,
   0.2220235,
   0.2219353,
   0.2218471,
   0.221759,
   0.2216709,
   0.2215828,
   0.2214947,
   0.2214067,
   0.2213187,
   0.2212308,
   0.2211429,
   0.221055,
   0.2209672,
   0.2208794,
   0.2207916,
   0.2207039,
   0.2206162,
   0.2205285,
   0.2204409,
   0.2203533,
   0.2202657,
   0.2201782,
   0.2200907,
   0.2200033,
   0.2199158,
   0.2198285,
   0.2197411,
   0.2196538,
   0.2195665,
   0.2194793,
   0.2193921,
   0.2193049,
   0.2192178,
   0.2191307,
   0.2190436,
   0.2189566,
   0.2188696,
   0.2187826,
   0.2186957,
   0.2186088,
   0.218522,
   0.2184352,
   0.2183484,
   0.2182616,
   0.2181749,
   0.2180883,
   0.2180016,
   0.2179151,
   0.2178285,
   0.217742,
   0.2176555,
   0.217569,
   0.2174826,
   0.2173963,
   0.2173099,
   0.2172236,
   0.2171374,
   0.2170511,
   0.216965,
   0.2168788,
   0.2167927,
   0.2167066,
   0.2166206,
   0.2165346,
   0.2164486,
   0.2163627,
   0.2162768,
   0.2161909,
   0.2161051,
   0.2160194,
   0.2159336,
   0.2158479,
   0.2157623,
   0.2156766,
   0.215591,
   0.2155055,
   0.21542,
   0.2153345,
   0.2152491,
   0.2151637,
   0.2150783,
   0.214993,
   0.2149077,
   0.2148225,
   0.2147373,
   0.2146521,
   0.214567,
   0.2144819,
   0.2143968,
   0.2143118,
   0.2142268,
   0.2141419,
   0.214057,
   0.2139721,
   0.2138873,
   0.2138025,
   0.2137178,
   0.2136331,
   0.2135484,
   0.2134638,
   0.2133792,
   0.2132946,
   0.2132101,
   0.2131256,
   0.2130412,
   0.2129568,
   0.2128724,
   0.2127881,
   0.2127038,
   0.2126196,
   0.2125354,
   0.2124512,
   0.2123671,
   0.212283,
   0.212199,
   0.212115,
   0.212031,
   0.2119471,
   0.2118632,
   0.2117794,
   0.2116956,
   0.2116118,
   0.2115281,
   0.2114444,
   0.2113607,
   0.2112771,
   0.2111935,
   0.21111,
   0.2110265,
   0.2109431,
   0.2108597,
   0.2107763};
   Double_t f_fsfd_hadpi_8tev_errorband_fex1008[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_hadpi_8tev_errorband_fey1008[1000] = {
   0.00750359,
   0.007503598,
   0.007503621,
   0.00750366,
   0.007503715,
   0.007503785,
   0.00750387,
   0.007503971,
   0.007504087,
   0.007504219,
   0.007504365,
   0.007504526,
   0.007504702,
   0.007504893,
   0.007505098,
   0.007505317,
   0.00750555,
   0.007505798,
   0.007506058,
   0.007506333,
   0.00750662,
   0.00750692,
   0.007507233,
   0.007507558,
   0.007507896,
   0.007508245,
   0.007508606,
   0.007508977,
   0.00750936,
   0.007509753,
   0.007510157,
   0.00751057,
   0.007510993,
   0.007511426,
   0.007511867,
   0.007512316,
   0.007512774,
   0.00751324,
   0.007513713,
   0.007514193,
   0.007514679,
   0.007515173,
   0.007515672,
   0.007516176,
   0.007516686,
   0.007517201,
   0.00751772,
   0.007518243,
   0.00751877,
   0.0075193,
   0.007519834,
   0.00752037,
   0.007520908,
   0.007521448,
   0.007521989,
   0.007522532,
   0.007523075,
   0.007523619,
   0.007524162,
   0.007524706,
   0.007525249,
   0.007525791,
   0.007526332,
   0.007526871,
   0.007527408,
   0.007527943,
   0.007528475,
   0.007529004,
   0.00752953,
   0.007530053,
   0.007530572,
   0.007531087,
   0.007531597,
   0.007532103,
   0.007532603,
   0.007533099,
   0.007533589,
   0.007534073,
   0.007534552,
   0.007535024,
   0.007535489,
   0.007535948,
   0.0075364,
   0.007536845,
   0.007537283,
   0.007537712,
   0.007538134,
   0.007538549,
   0.007538954,
   0.007539352,
   0.007539741,
   0.007540121,
   0.007540492,
   0.007540854,
   0.007541206,
   0.00754155,
   0.007541883,
   0.007542207,
   0.007542521,
   0.007542825,
   0.007543119,
   0.007543403,
   0.007543676,
   0.007543939,
   0.007544191,
   0.007544432,
   0.007544662,
   0.007544882,
   0.00754509,
   0.007545287,
   0.007545473,
   0.007545647,
   0.00754581,
   0.007545962,
   0.007546101,
   0.00754623,
   0.007546346,
   0.007546451,
   0.007546544,
   0.007546624,
   0.007546693,
   0.00754675,
   0.007546795,
   0.007546828,
   0.007546848,
   0.007546856,
   0.007546852,
   0.007546836,
   0.007546807,
   0.007546766,
   0.007546713,
   0.007546647,
   0.007546569,
   0.007546479,
   0.007546375,
   0.00754626,
   0.007546132,
   0.007545991,
   0.007545838,
   0.007545673,
   0.007545495,
   0.007545304,
   0.007545101,
   0.007544886,
   0.007544658,
   0.007544417,
   0.007544164,
   0.007543898,
   0.00754362,
   0.00754333,
   0.007543026,
   0.007542711,
   0.007542383,
   0.007542043,
   0.00754169,
   0.007541325,
   0.007540947,
   0.007540557,
   0.007540155,
   0.007539741,
   0.007539314,
   0.007538875,
   0.007538424,
   0.00753796,
   0.007537485,
   0.007536997,
   0.007536497,
   0.007535985,
   0.007535461,
   0.007534925,
   0.007534377,
   0.007533817,
   0.007533246,
   0.007532662,
   0.007532066,
   0.007531459,
   0.00753084,
   0.007530209,
   0.007529567,
   0.007528912,
   0.007528247,
   0.007527569,
   0.00752688,
   0.00752618,
   0.007525468,
   0.007524745,
   0.00752401,
   0.007523264,
   0.007522507,
   0.007521739,
   0.007520959,
   0.007520168,
   0.007519366,
   0.007518553,
   0.007517729,
   0.007516894,
   0.007516048,
   0.007515192,
   0.007514324,
   0.007513446,
   0.007512556,
   0.007511657,
   0.007510746,
   0.007509825,
   0.007508893,
   0.007507951,
   0.007506998,
   0.007506035,
   0.007505062,
   0.007504078,
   0.007503084,
   0.007502079,
   0.007501065,
   0.00750004,
   0.007499005,
   0.007497961,
   0.007496906,
   0.007495841,
   0.007494766,
   0.007493682,
   0.007492587,
   0.007491483,
   0.007490369,
   0.007489246,
   0.007488113,
   0.00748697,
   0.007485818,
   0.007484656,
   0.007483485,
   0.007482304,
   0.007481114,
   0.007479915,
   0.007478707,
   0.007477489,
   0.007476262,
   0.007475026,
   0.007473782,
   0.007472528,
   0.007471265,
   0.007469993,
   0.007468712,
   0.007467422,
   0.007466124,
   0.007464817,
   0.007463501,
   0.007462177,
   0.007460844,
   0.007459502,
   0.007458152,
   0.007456794,
   0.007455427,
   0.007454051,
   0.007452668,
   0.007451276,
   0.007449876,
   0.007448467,
   0.007447051,
   0.007445626,
   0.007444194,
   0.007442753,
   0.007441304,
   0.007439848,
   0.007438383,
   0.007436911,
   0.007435431,
   0.007433943,
   0.007432447,
   0.007430944,
   0.007429433,
   0.007427915,
   0.007426389,
   0.007424855,
   0.007423314,
   0.007421766,
   0.00742021,
   0.007418647,
   0.007417077,
   0.007415499,
   0.007413914,
   0.007412322,
   0.007410723,
   0.007409117,
   0.007407503,
   0.007405883,
   0.007404256,
   0.007402622,
   0.007400981,
   0.007399333,
   0.007397678,
   0.007396017,
   0.007394349,
   0.007392674,
   0.007390992,
   0.007389304,
   0.00738761,
   0.007385909,
   0.007384201,
   0.007382487,
   0.007380766,
   0.007379039,
   0.007377306,
   0.007375566,
   0.007373821,
   0.007372069,
   0.00737031,
   0.007368546,
   0.007366775,
   0.007364999,
   0.007363216,
   0.007361427,
   0.007359633,
   0.007357832,
   0.007356026,
   0.007354214,
   0.007352395,
   0.007350571,
   0.007348742,
   0.007346906,
   0.007345065,
   0.007343219,
   0.007341366,
   0.007339508,
   0.007337645,
   0.007335776,
   0.007333901,
   0.007332021,
   0.007330136,
   0.007328245,
   0.007326349,
   0.007324448,
   0.007322541,
   0.007320629,
   0.007318712,
   0.00731679,
   0.007314862,
   0.007312929,
   0.007310992,
   0.007309049,
   0.007307101,
   0.007305149,
   0.007303191,
   0.007301228,
   0.007299261,
   0.007297288,
   0.007295311,
   0.007293329,
   0.007291342,
   0.007289351,
   0.007287355,
   0.007285354,
   0.007283348,
   0.007281338,
   0.007279323,
   0.007277304,
   0.00727528,
   0.007273251,
   0.007271219,
   0.007269181,
   0.00726714,
   0.007265093,
   0.007263043,
   0.007260988,
   0.007258929,
   0.007256866,
   0.007254798,
   0.007252726,
   0.00725065,
   0.00724857,
   0.007246486,
   0.007244397,
   0.007242305,
   0.007240208,
   0.007238108,
   0.007236003,
   0.007233895,
   0.007231782,
   0.007229666,
   0.007227546,
   0.007225422,
   0.007223294,
   0.007221162,
   0.007219026,
   0.007216887,
   0.007214744,
   0.007212597,
   0.007210447,
   0.007208292,
   0.007206135,
   0.007203973,
   0.007201808,
   0.00719964,
   0.007197468,
   0.007195292,
   0.007193113,
   0.007190931,
   0.007188745,
   0.007186556,
   0.007184363,
   0.007182167,
   0.007179968,
   0.007177765,
   0.007175559,
   0.00717335,
   0.007171137,
   0.007168921,
   0.007166702,
   0.00716448,
   0.007162255,
   0.007160027,
   0.007157795,
   0.00715556,
   0.007153323,
   0.007151082,
   0.007148838,
   0.007146592,
   0.007144342,
   0.007142089,
   0.007139834,
   0.007137575,
   0.007135314,
   0.00713305,
   0.007130783,
   0.007128513,
   0.00712624,
   0.007123964,
   0.007121686,
   0.007119405,
   0.007117122,
   0.007114835,
   0.007112546,
   0.007110254,
   0.00710796,
   0.007105663,
   0.007103363,
   0.007101061,
   0.007098756,
   0.007096449,
   0.007094139,
   0.007091827,
   0.007089512,
   0.007087195,
   0.007084876,
   0.007082554,
   0.007080229,
   0.007077902,
   0.007075573,
   0.007073241,
   0.007070908,
   0.007068571,
   0.007066233,
   0.007063892,
   0.007061549,
   0.007059204,
   0.007056857,
   0.007054507,
   0.007052155,
   0.007049801,
   0.007047445,
   0.007045087,
   0.007042726,
   0.007040364,
   0.007037999,
   0.007035633,
   0.007033264,
   0.007030894,
   0.007028521,
   0.007026146,
   0.00702377,
   0.007021391,
   0.007019011,
   0.007016628,
   0.007014244,
   0.007011858,
   0.00700947,
   0.00700708,
   0.007004688,
   0.007002295,
   0.006999899,
   0.006997502,
   0.006995103,
   0.006992703,
   0.0069903,
   0.006987896,
   0.00698549,
   0.006983083,
   0.006980674,
   0.006978263,
   0.00697585,
   0.006973436,
   0.00697102,
   0.006968603,
   0.006966184,
   0.006963763,
   0.006961341,
   0.006958918,
   0.006956493,
   0.006954066,
   0.006951638,
   0.006949208,
   0.006946777,
   0.006944344,
   0.00694191,
   0.006939475,
   0.006937038,
   0.0069346,
   0.00693216,
   0.006929719,
   0.006927277,
   0.006924833,
   0.006922388,
   0.006919942,
   0.006917495,
   0.006915046,
   0.006912595,
   0.006910144,
   0.006907691,
   0.006905237,
   0.006902782,
   0.006900326,
   0.006897868,
   0.00689541,
   0.00689295,
   0.006890489,
   0.006888027,
   0.006885563,
   0.006883099,
   0.006880634,
   0.006878167,
   0.006875699,
   0.006873231,
   0.006870761,
   0.00686829,
   0.006865818,
   0.006863345,
   0.006860871,
   0.006858396,
   0.006855921,
   0.006853444,
   0.006850966,
   0.006848487,
   0.006846008,
   0.006843527,
   0.006841046,
   0.006838563,
   0.00683608,
   0.006833596,
   0.006831111,
   0.006828625,
   0.006826138,
   0.006823651,
   0.006821162,
   0.006818673,
   0.006816183,
   0.006813693,
   0.006811201,
   0.006808709,
   0.006806216,
   0.006803722,
   0.006801228,
   0.006798733,
   0.006796237,
   0.00679374,
   0.006791243,
   0.006788745,
   0.006786246,
   0.006783747,
   0.006781247,
   0.006778746,
   0.006776245,
   0.006773743,
   0.006771241,
   0.006768738,
   0.006766234,
   0.00676373,
   0.006761225,
   0.00675872,
   0.006756214,
   0.006753708,
   0.006751201,
   0.006748694,
   0.006746186,
   0.006743677,
   0.006741169,
   0.006738659,
   0.006736149,
   0.006733639,
   0.006731128,
   0.006728617,
   0.006726105,
   0.006723593,
   0.006721081,
   0.006718568,
   0.006716055,
   0.006713541,
   0.006711027,
   0.006708513,
   0.006705998,
   0.006703483,
   0.006700968,
   0.006698452,
   0.006695936,
   0.006693419,
   0.006690903,
   0.006688386,
   0.006685868,
   0.006683351,
   0.006680833,
   0.006678315,
   0.006675797,
   0.006673278,
   0.006670759,
   0.00666824,
   0.006665721,
   0.006663201,
   0.006660682,
   0.006658162,
   0.006655642,
   0.006653121,
   0.006650601,
   0.00664808,
   0.006645559,
   0.006643038,
   0.006640517,
   0.006637996,
   0.006635475,
   0.006632953,
   0.006630432,
   0.00662791,
   0.006625388,
   0.006622867,
   0.006620345,
   0.006617823,
   0.0066153,
   0.006612778,
   0.006610256,
   0.006607734,
   0.006605212,
   0.006602689,
   0.006600167,
   0.006597645,
   0.006595122,
   0.0065926,
   0.006590078,
   0.006587555,
   0.006585033,
   0.006582511,
   0.006579988,
   0.006577466,
   0.006574944,
   0.006572422,
   0.0065699,
   0.006567378,
   0.006564856,
   0.006562334,
   0.006559812,
   0.00655729,
   0.006554769,
   0.006552247,
   0.006549726,
   0.006547205,
   0.006544684,
   0.006542163,
   0.006539642,
   0.006537121,
   0.006534601,
   0.00653208,
   0.00652956,
   0.00652704,
   0.00652452,
   0.006522,
   0.006519481,
   0.006516961,
   0.006514442,
   0.006511923,
   0.006509405,
   0.006506886,
   0.006504368,
   0.00650185,
   0.006499332,
   0.006496814,
   0.006494297,
   0.00649178,
   0.006489263,
   0.006486746,
   0.00648423,
   0.006481714,
   0.006479198,
   0.006476683,
   0.006474168,
   0.006471653,
   0.006469138,
   0.006466624,
   0.00646411,
   0.006461596,
   0.006459083,
   0.00645657,
   0.006454058,
   0.006451545,
   0.006449033,
   0.006446522,
   0.00644401,
   0.006441499,
   0.006438989,
   0.006436479,
   0.006433969,
   0.00643146,
   0.00642895,
   0.006426442,
   0.006423934,
   0.006421426,
   0.006418918,
   0.006416411,
   0.006413905,
   0.006411398,
   0.006408893,
   0.006406387,
   0.006403882,
   0.006401378,
   0.006398874,
   0.00639637,
   0.006393867,
   0.006391364,
   0.006388862,
   0.00638636,
   0.006383859,
   0.006381358,
   0.006378858,
   0.006376358,
   0.006373859,
   0.00637136,
   0.006368862,
   0.006366364,
   0.006363866,
   0.006361369,
   0.006358873,
   0.006356377,
   0.006353882,
   0.006351387,
   0.006348893,
   0.006346399,
   0.006343906,
   0.006341413,
   0.006338921,
   0.00633643,
   0.006333939,
   0.006331448,
   0.006328959,
   0.006326469,
   0.006323981,
   0.006321493,
   0.006319005,
   0.006316518,
   0.006314032,
   0.006311546,
   0.006309061,
   0.006306576,
   0.006304092,
   0.006301609,
   0.006299126,
   0.006296644,
   0.006294162,
   0.006291681,
   0.006289201,
   0.006286721,
   0.006284242,
   0.006281764,
   0.006279286,
   0.006276809,
   0.006274332,
   0.006271857,
   0.006269381,
   0.006266907,
   0.006264433,
   0.00626196,
   0.006259487,
   0.006257016,
   0.006254544,
   0.006252074,
   0.006249604,
   0.006247135,
   0.006244666,
   0.006242199,
   0.006239732,
   0.006237265,
   0.0062348,
   0.006232335,
   0.00622987,
   0.006227407,
   0.006224944,
   0.006222482,
   0.006220021,
   0.00621756,
   0.0062151,
   0.006212641,
   0.006210182,
   0.006207725,
   0.006205268,
   0.006202811,
   0.006200356,
   0.006197901,
   0.006195447,
   0.006192994,
   0.006190541,
   0.00618809,
   0.006185639,
   0.006183188,
   0.006180739,
   0.00617829,
   0.006175842,
   0.006173395,
   0.006170949,
   0.006168503,
   0.006166058,
   0.006163614,
   0.006161171,
   0.006158729,
   0.006156287,
   0.006153846,
   0.006151406,
   0.006148967,
   0.006146529,
   0.006144091,
   0.006141654,
   0.006139218,
   0.006136783,
   0.006134349,
   0.006131915,
   0.006129483,
   0.006127051,
   0.00612462,
   0.006122189,
   0.00611976,
   0.006117331,
   0.006114904,
   0.006112477,
   0.006110051,
   0.006107626,
   0.006105201,
   0.006102778,
   0.006100355,
   0.006097933,
   0.006095513,
   0.006093092,
   0.006090673,
   0.006088255,
   0.006085838,
   0.006083421,
   0.006081005,
   0.00607859,
   0.006076176,
   0.006073763,
   0.006071351,
   0.00606894,
   0.006066529,
   0.00606412,
   0.006061711,
   0.006059303,
   0.006056896,
   0.00605449,
   0.006052085,
   0.006049681,
   0.006047278,
   0.006044875,
   0.006042474,
   0.006040073,
   0.006037674,
   0.006035275,
   0.006032877,
   0.00603048,
   0.006028084,
   0.006025689,
   0.006023295,
   0.006020901,
   0.006018509,
   0.006016118,
   0.006013727,
   0.006011338,
   0.006008949,
   0.006006561,
   0.006004175,
   0.006001789,
   0.005999404,
   0.00599702,
   0.005994637,
   0.005992255,
   0.005989874,
   0.005987494,
   0.005985114,
   0.005982736,
   0.005980359,
   0.005977982,
   0.005975607,
   0.005973233,
   0.005970859,
   0.005968487,
   0.005966115,
   0.005963744,
   0.005961375,
   0.005959006,
   0.005956638,
   0.005954272,
   0.005951906,
   0.005949541,
   0.005947177,
   0.005944815,
   0.005942453,
   0.005940092,
   0.005937732,
   0.005935373,
   0.005933015,
   0.005930658,
   0.005928302,
   0.005925947,
   0.005923593,
   0.00592124,
   0.005918888,
   0.005916537,
   0.005914187,
   0.005911838,
   0.00590949,
   0.005907143,
   0.005904797,
   0.005902452,
   0.005900108,
   0.005897765,
   0.005895423,
   0.005893082,
   0.005890743,
   0.005888404,
   0.005886066,
   0.005883729,
   0.005881393,
   0.005879058,
   0.005876724,
   0.005874391,
   0.005872059,
   0.005869728,
   0.005867399,
   0.00586507,
   0.005862742,
   0.005860415,
   0.00585809,
   0.005855765,
   0.005853441,
   0.005851119,
   0.005848797,
   0.005846476,
   0.005844157,
   0.005841838,
   0.005839521,
   0.005837205,
   0.005834889,
   0.005832575,
   0.005830262,
   0.005827949,
   0.005825638,
   0.005823328,
   0.005821019,
   0.005818711,
   0.005816404,
   0.005814098,
   0.005811793,
   0.005809489,
   0.005807186,
   0.005804884,
   0.005802583,
   0.005800283,
   0.005797985,
   0.005795687,
   0.005793391,
   0.005791095,
   0.005788801,
   0.005786507,
   0.005784215,
   0.005781924,
   0.005779634,
   0.005777344,
   0.005775056,
   0.005772769,
   0.005770483,
   0.005768199,
   0.005765915,
   0.005763632,
   0.00576135,
   0.00575907,
   0.00575679,
   0.005754512,
   0.005752234,
   0.005749958,
   0.005747683,
   0.005745408,
   0.005743135,
   0.005740863,
   0.005738592,
   0.005736322,
   0.005734054,
   0.005731786,
   0.005729519,
   0.005727254,
   0.005724989};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_hadpi_8tev_errorband_fx1008,f_fsfd_hadpi_8tev_errorband_fy1008,f_fsfd_hadpi_8tev_errorband_fex1008,f_fsfd_hadpi_8tev_errorband_fey1008);
   gre->SetName("f_fsfd_hadpi_8tev_errorband");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_hadpi_8tev_errorband1008 = new TH1F("Graph_f_fsfd_hadpi_8tev_errorband1008","Graph",1000,0,49.4505);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetMinimum(0.1970166);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetMaximum(0.2934333);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetDirectory(0);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetStats(0);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetLineWidth(2);
   Graph_f_fsfd_hadpi_8tev_errorband1008->SetMarkerStyle(20);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_hadpi_8tev_errorband1008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_hadpi_8tev_errorband1008);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_hadpi_8tev13 = new TF1("f_fsfd_hadpi_8tev","[6]*[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   f_fsfd_hadpi_8tev13->SetFillColor(1);
   f_fsfd_hadpi_8tev13->SetFillStyle(0);
   f_fsfd_hadpi_8tev13->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_hadpi_8tev13->SetLineColor(ci);
   f_fsfd_hadpi_8tev13->SetLineWidth(2);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetNdivisions(505);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetLabelFont(132);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_8tev13->GetXaxis()->SetTitleFont(132);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetLabelFont(132);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_8tev13->GetYaxis()->SetTitleFont(132);
   f_fsfd_hadpi_8tev13->SetParameter(0,0.2350455);
   f_fsfd_hadpi_8tev13->SetParError(0,0.007091275);
   f_fsfd_hadpi_8tev13->SetParLimits(0,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(1,12);
   f_fsfd_hadpi_8tev13->SetParError(1,6.153442);
   f_fsfd_hadpi_8tev13->SetParLimits(1,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(2,3);
   f_fsfd_hadpi_8tev13->SetParError(2,0.3126025);
   f_fsfd_hadpi_8tev13->SetParLimits(2,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(3,0.9);
   f_fsfd_hadpi_8tev13->SetParError(3,0);
   f_fsfd_hadpi_8tev13->SetParLimits(3,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(4,1);
   f_fsfd_hadpi_8tev13->SetParError(4,0);
   f_fsfd_hadpi_8tev13->SetParLimits(4,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(5,1.069496);
   f_fsfd_hadpi_8tev13->SetParError(5,0.03344636);
   f_fsfd_hadpi_8tev13->SetParLimits(5,0,0);
   f_fsfd_hadpi_8tev13->SetParameter(6,1.08854);
   f_fsfd_hadpi_8tev13->SetParError(6,0.0343933);
   f_fsfd_hadpi_8tev13->SetParLimits(6,0,0);
   f_fsfd_hadpi_8tev13->Draw("SAME");
   
   Double_t Graph0_fx3017[1] = {
   4.85};
   Double_t Graph0_fy3017[1] = {
   0.2812798};
   Double_t Graph0_felx3017[1] = {
   2.8};
   Double_t Graph0_fely3017[1] = {
   0.004704096};
   Double_t Graph0_fehx3017[1] = {
   2.8};
   Double_t Graph0_fehy3017[1] = {
   0.004704096};
   grae = new TGraphAsymmErrors(1,Graph0_fx3017,Graph0_fy3017,Graph0_felx3017,Graph0_fehx3017,Graph0_fely3017,Graph0_fehy3017);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030163017 = new TH1F("Graph_Graph_Graph030163017","Graph",100,0,45);
   Graph_Graph_Graph030163017->SetMinimum(0.2);
   Graph_Graph_Graph030163017->SetMaximum(0.36);
   Graph_Graph_Graph030163017->SetDirectory(0);
   Graph_Graph_Graph030163017->SetStats(0);
   Graph_Graph_Graph030163017->SetLineWidth(2);
   Graph_Graph_Graph030163017->SetMarkerStyle(20);
   Graph_Graph_Graph030163017->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030163017->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030163017->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030163017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030163017->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030163017->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030163017->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030163017->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030163017->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030163017->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030163017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030163017->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030163017->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030163017->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030163017->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030163017->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030163017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030163017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030163017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030163017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030163017);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#pi}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_hadpi_8tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c_p_rhad128->Modified();
   c_p_rhad128->cd();
   c_p_rhad128->SetSelected(c_p_rhad128);
}


==> figs/Fig4i.C <==
void tsalliscomplete_fixtparbd_fixexpparbd_vshapes_vintercs_rhad12_13tev_paper()
{
//=========Macro generated from canvas: c_p_rhad1213/c_p_rhad1213
//=========  (Tue Mar  9 15:21:58 2021) by ROOT version 6.22/02
   TCanvas *c_p_rhad1213 = new TCanvas("c_p_rhad1213", "c_p_rhad1213",365,379,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_p_rhad1213->SetHighLightColor(2);
   c_p_rhad1213->Range(-10,0.1610256,45.55556,0.3661538);
   c_p_rhad1213->SetFillColor(0);
   c_p_rhad1213->SetBorderMode(0);
   c_p_rhad1213->SetBorderSize(2);
   c_p_rhad1213->SetTickx(1);
   c_p_rhad1213->SetTicky(1);
   c_p_rhad1213->SetLeftMargin(0.18);
   c_p_rhad1213->SetRightMargin(0.01);
   c_p_rhad1213->SetTopMargin(0.03);
   c_p_rhad1213->SetBottomMargin(0.19);
   c_p_rhad1213->SetFrameLineWidth(2);
   c_p_rhad1213->SetFrameBorderMode(0);
   c_p_rhad1213->SetFrameLineWidth(2);
   c_p_rhad1213->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3018[1] = {
   5.1};
   Double_t Graph0_fy3018[1] = {
   0.2909791};
   Double_t Graph0_felx3018[1] = {
   2.8};
   Double_t Graph0_fely3018[1] = {
   0.004701701};
   Double_t Graph0_fehx3018[1] = {
   2.8};
   Double_t Graph0_fehy3018[1] = {
   0.004701701};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3018,Graph0_fy3018,Graph0_felx3018,Graph0_fehx3018,Graph0_fely3018,Graph0_fehy3018);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph03018 = new TH1F("Graph_Graph03018","Graph",100,0,45);
   Graph_Graph03018->SetMinimum(0.2);
   Graph_Graph03018->SetMaximum(0.36);
   Graph_Graph03018->SetDirectory(0);
   Graph_Graph03018->SetStats(0);
   Graph_Graph03018->SetLineWidth(2);
   Graph_Graph03018->SetMarkerStyle(20);
   Graph_Graph03018->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph03018->GetXaxis()->SetNdivisions(505);
   Graph_Graph03018->GetXaxis()->SetLabelFont(132);
   Graph_Graph03018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03018->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph03018->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph03018->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph03018->GetXaxis()->SetTitleFont(132);
   Graph_Graph03018->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph03018->GetYaxis()->SetLabelFont(132);
   Graph_Graph03018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03018->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph03018->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph03018->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03018->GetYaxis()->SetTitleFont(132);
   Graph_Graph03018->GetZaxis()->SetLabelFont(132);
   Graph_Graph03018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03018);
   
   grae->Draw("ap");
   
   Double_t f_fsfd_hadpi_13tev_errorband_fx1009[1000] = {
   1e-06,
   0.045001,
   0.090001,
   0.135001,
   0.180001,
   0.225001,
   0.270001,
   0.315001,
   0.360001,
   0.405001,
   0.450001,
   0.495001,
   0.540001,
   0.585001,
   0.630001,
   0.675001,
   0.720001,
   0.765001,
   0.810001,
   0.855001,
   0.900001,
   0.945001,
   0.990001,
   1.035001,
   1.080001,
   1.125001,
   1.170001,
   1.215001,
   1.260001,
   1.305001,
   1.350001,
   1.395001,
   1.440001,
   1.485001,
   1.530001,
   1.575001,
   1.620001,
   1.665001,
   1.710001,
   1.755001,
   1.800001,
   1.845001,
   1.890001,
   1.935001,
   1.980001,
   2.025001,
   2.070001,
   2.115001,
   2.160001,
   2.205001,
   2.250001,
   2.295001,
   2.340001,
   2.385001,
   2.430001,
   2.475001,
   2.520001,
   2.565001,
   2.610001,
   2.655001,
   2.700001,
   2.745001,
   2.790001,
   2.835001,
   2.880001,
   2.925001,
   2.970001,
   3.015001,
   3.060001,
   3.105001,
   3.150001,
   3.195001,
   3.240001,
   3.285001,
   3.330001,
   3.375001,
   3.420001,
   3.465001,
   3.510001,
   3.555001,
   3.600001,
   3.645001,
   3.690001,
   3.735001,
   3.780001,
   3.825001,
   3.870001,
   3.915001,
   3.960001,
   4.005001,
   4.050001,
   4.095001,
   4.140001,
   4.185001,
   4.230001,
   4.275001,
   4.320001,
   4.365001,
   4.410001,
   4.455001,
   4.500001,
   4.545001,
   4.590001,
   4.635001,
   4.680001,
   4.725001,
   4.770001,
   4.815001,
   4.860001,
   4.905001,
   4.950001,
   4.995001,
   5.040001,
   5.085001,
   5.130001,
   5.175001,
   5.220001,
   5.265001,
   5.310001,
   5.355001,
   5.400001,
   5.445001,
   5.490001,
   5.535001,
   5.580001,
   5.625001,
   5.670001,
   5.715001,
   5.760001,
   5.805001,
   5.850001,
   5.895001,
   5.940001,
   5.985001,
   6.030001,
   6.075001,
   6.120001,
   6.165001,
   6.210001,
   6.255001,
   6.300001,
   6.345001,
   6.390001,
   6.435001,
   6.480001,
   6.525001,
   6.570001,
   6.615001,
   6.660001,
   6.705001,
   6.750001,
   6.795001,
   6.840001,
   6.885001,
   6.930001,
   6.975001,
   7.020001,
   7.065001,
   7.110001,
   7.155001,
   7.200001,
   7.245001,
   7.290001,
   7.335001,
   7.380001,
   7.425001,
   7.470001,
   7.515001,
   7.560001,
   7.605001,
   7.650001,
   7.695001,
   7.740001,
   7.785001,
   7.830001,
   7.875001,
   7.920001,
   7.965001,
   8.010001,
   8.055001,
   8.100001,
   8.145001,
   8.190001,
   8.235001,
   8.280001,
   8.325001,
   8.370001,
   8.415001,
   8.460001,
   8.505001,
   8.550001,
   8.595001,
   8.640001,
   8.685001,
   8.730001,
   8.775001,
   8.820001,
   8.865001,
   8.910001,
   8.955001,
   9.000001,
   9.045001,
   9.090001,
   9.135001,
   9.180001,
   9.225001,
   9.270001,
   9.315001,
   9.360001,
   9.405001,
   9.450001,
   9.495001,
   9.540001,
   9.585001,
   9.630001,
   9.675001,
   9.720001,
   9.765001,
   9.810001,
   9.855001,
   9.900001,
   9.945001,
   9.990001,
   10.035,
   10.08,
   10.125,
   10.17,
   10.215,
   10.26,
   10.305,
   10.35,
   10.395,
   10.44,
   10.485,
   10.53,
   10.575,
   10.62,
   10.665,
   10.71,
   10.755,
   10.8,
   10.845,
   10.89,
   10.935,
   10.98,
   11.025,
   11.07,
   11.115,
   11.16,
   11.205,
   11.25,
   11.295,
   11.34,
   11.385,
   11.43,
   11.475,
   11.52,
   11.565,
   11.61,
   11.655,
   11.7,
   11.745,
   11.79,
   11.835,
   11.88,
   11.925,
   11.97,
   12.015,
   12.06,
   12.105,
   12.15,
   12.195,
   12.24,
   12.285,
   12.33,
   12.375,
   12.42,
   12.465,
   12.51,
   12.555,
   12.6,
   12.645,
   12.69,
   12.735,
   12.78,
   12.825,
   12.87,
   12.915,
   12.96,
   13.005,
   13.05,
   13.095,
   13.14,
   13.185,
   13.23,
   13.275,
   13.32,
   13.365,
   13.41,
   13.455,
   13.5,
   13.545,
   13.59,
   13.635,
   13.68,
   13.725,
   13.77,
   13.815,
   13.86,
   13.905,
   13.95,
   13.995,
   14.04,
   14.085,
   14.13,
   14.175,
   14.22,
   14.265,
   14.31,
   14.355,
   14.4,
   14.445,
   14.49,
   14.535,
   14.58,
   14.625,
   14.67,
   14.715,
   14.76,
   14.805,
   14.85,
   14.895,
   14.94,
   14.985,
   15.03,
   15.075,
   15.12,
   15.165,
   15.21,
   15.255,
   15.3,
   15.345,
   15.39,
   15.435,
   15.48,
   15.525,
   15.57,
   15.615,
   15.66,
   15.705,
   15.75,
   15.795,
   15.84,
   15.885,
   15.93,
   15.975,
   16.02,
   16.065,
   16.11,
   16.155,
   16.2,
   16.245,
   16.29,
   16.335,
   16.38,
   16.425,
   16.47,
   16.515,
   16.56,
   16.605,
   16.65,
   16.695,
   16.74,
   16.785,
   16.83,
   16.875,
   16.92,
   16.965,
   17.01,
   17.055,
   17.1,
   17.145,
   17.19,
   17.235,
   17.28,
   17.325,
   17.37,
   17.415,
   17.46,
   17.505,
   17.55,
   17.595,
   17.64,
   17.685,
   17.73,
   17.775,
   17.82,
   17.865,
   17.91,
   17.955,
   18,
   18.045,
   18.09,
   18.135,
   18.18,
   18.225,
   18.27,
   18.315,
   18.36,
   18.405,
   18.45,
   18.495,
   18.54,
   18.585,
   18.63,
   18.675,
   18.72,
   18.765,
   18.81,
   18.855,
   18.9,
   18.945,
   18.99,
   19.035,
   19.08,
   19.125,
   19.17,
   19.215,
   19.26,
   19.305,
   19.35,
   19.395,
   19.44,
   19.485,
   19.53,
   19.575,
   19.62,
   19.665,
   19.71,
   19.755,
   19.8,
   19.845,
   19.89,
   19.935,
   19.98,
   20.025,
   20.07,
   20.115,
   20.16,
   20.205,
   20.25,
   20.295,
   20.34,
   20.385,
   20.43,
   20.475,
   20.52,
   20.565,
   20.61,
   20.655,
   20.7,
   20.745,
   20.79,
   20.835,
   20.88,
   20.925,
   20.97,
   21.015,
   21.06,
   21.105,
   21.15,
   21.195,
   21.24,
   21.285,
   21.33,
   21.375,
   21.42,
   21.465,
   21.51,
   21.555,
   21.6,
   21.645,
   21.69,
   21.735,
   21.78,
   21.825,
   21.87,
   21.915,
   21.96,
   22.005,
   22.05,
   22.095,
   22.14,
   22.185,
   22.23,
   22.275,
   22.32,
   22.365,
   22.41,
   22.455,
   22.5,
   22.545,
   22.59,
   22.635,
   22.68,
   22.725,
   22.77,
   22.815,
   22.86,
   22.905,
   22.95,
   22.995,
   23.04,
   23.085,
   23.13,
   23.175,
   23.22,
   23.265,
   23.31,
   23.355,
   23.4,
   23.445,
   23.49,
   23.535,
   23.58,
   23.625,
   23.67,
   23.715,
   23.76,
   23.805,
   23.85,
   23.895,
   23.94,
   23.985,
   24.03,
   24.075,
   24.12,
   24.165,
   24.21,
   24.255,
   24.3,
   24.345,
   24.39,
   24.435,
   24.48,
   24.525,
   24.57,
   24.615,
   24.66,
   24.705,
   24.75,
   24.795,
   24.84,
   24.885,
   24.93,
   24.975,
   25.02,
   25.065,
   25.11,
   25.155,
   25.2,
   25.245,
   25.29,
   25.335,
   25.38,
   25.425,
   25.47,
   25.515,
   25.56,
   25.605,
   25.65,
   25.695,
   25.74,
   25.785,
   25.83,
   25.875,
   25.92,
   25.965,
   26.01,
   26.055,
   26.1,
   26.145,
   26.19,
   26.235,
   26.28,
   26.325,
   26.37,
   26.415,
   26.46,
   26.505,
   26.55,
   26.595,
   26.64,
   26.685,
   26.73,
   26.775,
   26.82,
   26.865,
   26.91,
   26.955,
   27,
   27.045,
   27.09,
   27.135,
   27.18,
   27.225,
   27.27,
   27.315,
   27.36,
   27.405,
   27.45,
   27.495,
   27.54,
   27.585,
   27.63,
   27.675,
   27.72,
   27.765,
   27.81,
   27.855,
   27.9,
   27.945,
   27.99,
   28.035,
   28.08,
   28.125,
   28.17,
   28.215,
   28.26,
   28.305,
   28.35,
   28.395,
   28.44,
   28.485,
   28.53,
   28.575,
   28.62,
   28.665,
   28.71,
   28.755,
   28.8,
   28.845,
   28.89,
   28.935,
   28.98,
   29.025,
   29.07,
   29.115,
   29.16,
   29.205,
   29.25,
   29.295,
   29.34,
   29.385,
   29.43,
   29.475,
   29.52,
   29.565,
   29.61,
   29.655,
   29.7,
   29.745,
   29.79,
   29.835,
   29.88,
   29.925,
   29.97,
   30.015,
   30.06,
   30.105,
   30.15,
   30.195,
   30.24,
   30.285,
   30.33,
   30.375,
   30.42,
   30.465,
   30.51,
   30.555,
   30.6,
   30.645,
   30.69,
   30.735,
   30.78,
   30.825,
   30.87,
   30.915,
   30.96,
   31.005,
   31.05,
   31.095,
   31.14,
   31.185,
   31.23,
   31.275,
   31.32,
   31.365,
   31.41,
   31.455,
   31.5,
   31.545,
   31.59,
   31.635,
   31.68,
   31.725,
   31.77,
   31.815,
   31.86,
   31.905,
   31.95,
   31.995,
   32.04,
   32.085,
   32.13,
   32.175,
   32.22,
   32.265,
   32.31,
   32.355,
   32.4,
   32.445,
   32.49,
   32.535,
   32.58,
   32.625,
   32.67,
   32.715,
   32.76,
   32.805,
   32.85,
   32.895,
   32.94,
   32.985,
   33.03,
   33.075,
   33.12,
   33.165,
   33.21,
   33.255,
   33.3,
   33.345,
   33.39,
   33.435,
   33.48,
   33.525,
   33.57,
   33.615,
   33.66,
   33.705,
   33.75,
   33.795,
   33.84,
   33.885,
   33.93,
   33.975,
   34.02,
   34.065,
   34.11,
   34.155,
   34.2,
   34.245,
   34.29,
   34.335,
   34.38,
   34.425,
   34.47,
   34.515,
   34.56,
   34.605,
   34.65,
   34.695,
   34.74,
   34.785,
   34.83,
   34.875,
   34.92,
   34.965,
   35.01,
   35.055,
   35.1,
   35.145,
   35.19,
   35.235,
   35.28,
   35.325,
   35.37,
   35.415,
   35.46,
   35.505,
   35.55,
   35.595,
   35.64,
   35.685,
   35.73,
   35.775,
   35.82,
   35.865,
   35.91,
   35.955,
   36,
   36.045,
   36.09,
   36.135,
   36.18,
   36.225,
   36.27,
   36.315,
   36.36,
   36.405,
   36.45,
   36.495,
   36.54,
   36.585,
   36.63,
   36.675,
   36.72,
   36.765,
   36.81,
   36.855,
   36.9,
   36.945,
   36.99,
   37.035,
   37.08,
   37.125,
   37.17,
   37.215,
   37.26,
   37.305,
   37.35,
   37.395,
   37.44,
   37.485,
   37.53,
   37.575,
   37.62,
   37.665,
   37.71,
   37.755,
   37.8,
   37.845,
   37.89,
   37.935,
   37.98,
   38.025,
   38.07,
   38.115,
   38.16,
   38.205,
   38.25,
   38.295,
   38.34,
   38.385,
   38.43,
   38.475,
   38.52,
   38.565,
   38.61,
   38.655,
   38.7,
   38.745,
   38.79,
   38.835,
   38.88,
   38.925,
   38.97,
   39.015,
   39.06,
   39.105,
   39.15,
   39.195,
   39.24,
   39.285,
   39.33,
   39.375,
   39.42,
   39.465,
   39.51,
   39.555,
   39.6,
   39.645,
   39.69,
   39.735,
   39.78,
   39.825,
   39.87,
   39.915,
   39.96,
   40.005,
   40.05,
   40.095,
   40.14,
   40.185,
   40.23,
   40.275,
   40.32,
   40.365,
   40.41,
   40.455,
   40.5,
   40.545,
   40.59,
   40.635,
   40.68,
   40.725,
   40.77,
   40.815,
   40.86,
   40.905,
   40.95,
   40.995,
   41.04,
   41.085,
   41.13,
   41.175,
   41.22,
   41.265,
   41.31,
   41.355,
   41.4,
   41.445,
   41.49,
   41.535,
   41.58,
   41.625,
   41.67,
   41.715,
   41.76,
   41.805,
   41.85,
   41.895,
   41.94,
   41.985,
   42.03,
   42.075,
   42.12,
   42.165,
   42.21,
   42.255,
   42.3,
   42.345,
   42.39,
   42.435,
   42.48,
   42.525,
   42.57,
   42.615,
   42.66,
   42.705,
   42.75,
   42.795,
   42.84,
   42.885,
   42.93,
   42.975,
   43.02,
   43.065,
   43.11,
   43.155,
   43.2,
   43.245,
   43.29,
   43.335,
   43.38,
   43.425,
   43.47,
   43.515,
   43.56,
   43.605,
   43.65,
   43.695,
   43.74,
   43.785,
   43.83,
   43.875,
   43.92,
   43.965,
   44.01,
   44.055,
   44.1,
   44.145,
   44.19,
   44.235,
   44.28,
   44.325,
   44.37,
   44.415,
   44.46,
   44.505,
   44.55,
   44.595,
   44.64,
   44.685,
   44.73,
   44.775,
   44.82,
   44.865,
   44.91,
   44.955};
   Double_t f_fsfd_hadpi_13tev_errorband_fy1009[1000] = {
   0.2959679,
   0.2959682,
   0.2959693,
   0.2959711,
   0.2959736,
   0.2959768,
   0.2959807,
   0.2959852,
   0.2959905,
   0.2959964,
   0.296003,
   0.2960103,
   0.2960181,
   0.2960266,
   0.2960357,
   0.2960454,
   0.2960557,
   0.2960665,
   0.2960778,
   0.2960896,
   0.2961019,
   0.2961147,
   0.2961279,
   0.2961415,
   0.2961555,
   0.2961698,
   0.2961845,
   0.2961995,
   0.2962148,
   0.2962303,
   0.296246,
   0.2962619,
   0.296278,
   0.2962941,
   0.2963104,
   0.2963268,
   0.2963431,
   0.2963595,
   0.2963759,
   0.2963922,
   0.2964083,
   0.2964244,
   0.2964403,
   0.296456,
   0.2964715,
   0.2964868,
   0.2965018,
   0.2965164,
   0.2965307,
   0.2965447,
   0.2965582,
   0.2965713,
   0.296584,
   0.2965962,
   0.2966078,
   0.296619,
   0.2966295,
   0.2966395,
   0.2966488,
   0.2966575,
   0.2966655,
   0.2966728,
   0.2966795,
   0.2966853,
   0.2966905,
   0.2966948,
   0.2966983,
   0.296701,
   0.2967029,
   0.2967039,
   0.2967041,
   0.2967033,
   0.2967017,
   0.2966991,
   0.2966956,
   0.2966911,
   0.2966857,
   0.2966792,
   0.2966718,
   0.2966634,
   0.296654,
   0.2966435,
   0.296632,
   0.2966195,
   0.2966059,
   0.2965912,
   0.2965755,
   0.2965587,
   0.2965408,
   0.2965218,
   0.2965018,
   0.2964807,
   0.2964584,
   0.2964351,
   0.2964106,
   0.2963851,
   0.2963584,
   0.2963306,
   0.2963017,
   0.2962717,
   0.2962406,
   0.2962084,
   0.2961751,
   0.2961407,
   0.2961052,
   0.2960685,
   0.2960308,
   0.295992,
   0.295952,
   0.295911,
   0.2958689,
   0.2958257,
   0.2957815,
   0.2957362,
   0.2956898,
   0.2956423,
   0.2955938,
   0.2955442,
   0.2954936,
   0.295442,
   0.2953893,
   0.2953356,
   0.2952809,
   0.2952252,
   0.2951685,
   0.2951107,
   0.295052,
   0.2949923,
   0.2949317,
   0.2948701,
   0.2948075,
   0.294744,
   0.2946795,
   0.2946141,
   0.2945478,
   0.2944806,
   0.2944125,
   0.2943435,
   0.2942735,
   0.2942028,
   0.2941311,
   0.2940586,
   0.2939853,
   0.2939111,
   0.293836,
   0.2937602,
   0.2936835,
   0.2936061,
   0.2935278,
   0.2934488,
   0.293369,
   0.2932884,
   0.2932071,
   0.293125,
   0.2930422,
   0.2929586,
   0.2928744,
   0.2927894,
   0.2927037,
   0.2926174,
   0.2925303,
   0.2924426,
   0.2923542,
   0.2922652,
   0.2921755,
   0.2920852,
   0.2919942,
   0.2919027,
   0.2918105,
   0.2917177,
   0.2916244,
   0.2915304,
   0.2914359,
   0.2913408,
   0.2912452,
   0.291149,
   0.2910523,
   0.290955,
   0.2908572,
   0.2907589,
   0.2906601,
   0.2905608,
   0.290461,
   0.2903607,
   0.2902599,
   0.2901587,
   0.290057,
   0.2899549,
   0.2898523,
   0.2897493,
   0.2896459,
   0.289542,
   0.2894377,
   0.289333,
   0.289228,
   0.2891225,
   0.2890166,
   0.2889104,
   0.2888038,
   0.2886968,
   0.2885895,
   0.2884818,
   0.2883738,
   0.2882654,
   0.2881567,
   0.2880477,
   0.2879384,
   0.2878287,
   0.2877188,
   0.2876085,
   0.287498,
   0.2873871,
   0.287276,
   0.2871646,
   0.287053,
   0.2869411,
   0.2868289,
   0.2867165,
   0.2866038,
   0.2864909,
   0.2863778,
   0.2862644,
   0.2861508,
   0.286037,
   0.2859229,
   0.2858087,
   0.2856942,
   0.2855796,
   0.2854648,
   0.2853497,
   0.2852345,
   0.2851191,
   0.2850036,
   0.2848879,
   0.284772,
   0.2846559,
   0.2845397,
   0.2844233,
   0.2843068,
   0.2841902,
   0.2840734,
   0.2839564,
   0.2838394,
   0.2837222,
   0.2836049,
   0.2834875,
   0.2833699,
   0.2832523,
   0.2831345,
   0.2830166,
   0.2828987,
   0.2827806,
   0.2826625,
   0.2825443,
   0.2824259,
   0.2823075,
   0.2821891,
   0.2820705,
   0.2819519,
   0.2818332,
   0.2817144,
   0.2815956,
   0.2814768,
   0.2813578,
   0.2812389,
   0.2811198,
   0.2810007,
   0.2808816,
   0.2807625,
   0.2806433,
   0.2805241,
   0.2804048,
   0.2802855,
   0.2801662,
   0.2800469,
   0.2799275,
   0.2798081,
   0.2796887,
   0.2795693,
   0.2794499,
   0.2793305,
   0.2792111,
   0.2790916,
   0.2789722,
   0.2788528,
   0.2787333,
   0.2786139,
   0.2784945,
   0.2783751,
   0.2782557,
   0.2781364,
   0.278017,
   0.2778977,
   0.2777783,
   0.277659,
   0.2775398,
   0.2774205,
   0.2773013,
   0.2771821,
   0.277063,
   0.2769439,
   0.2768248,
   0.2767057,
   0.2765867,
   0.2764678,
   0.2763488,
   0.27623,
   0.2761111,
   0.2759924,
   0.2758736,
   0.2757549,
   0.2756363,
   0.2755177,
   0.2753992,
   0.2752808,
   0.2751624,
   0.275044,
   0.2749257,
   0.2748075,
   0.2746894,
   0.2745713,
   0.2744532,
   0.2743353,
   0.2742174,
   0.2740996,
   0.2739818,
   0.2738642,
   0.2737466,
   0.273629,
   0.2735116,
   0.2733942,
   0.2732769,
   0.2731597,
   0.2730426,
   0.2729255,
   0.2728086,
   0.2726917,
   0.2725749,
   0.2724582,
   0.2723416,
   0.272225,
   0.2721086,
   0.2719922,
   0.2718759,
   0.2717598,
   0.2716437,
   0.2715277,
   0.2714118,
   0.271296,
   0.2711803,
   0.2710647,
   0.2709491,
   0.2708337,
   0.2707184,
   0.2706032,
   0.2704881,
   0.2703731,
   0.2702581,
   0.2701433,
   0.2700286,
   0.269914,
   0.2697995,
   0.2696851,
   0.2695708,
   0.2694566,
   0.2693426,
   0.2692286,
   0.2691147,
   0.269001,
   0.2688873,
   0.2687738,
   0.2686604,
   0.268547,
   0.2684338,
   0.2683207,
   0.2682078,
   0.2680949,
   0.2679821,
   0.2678695,
   0.267757,
   0.2676446,
   0.2675323,
   0.2674201,
   0.267308,
   0.2671961,
   0.2670842,
   0.2669725,
   0.2668609,
   0.2667494,
   0.2666381,
   0.2665268,
   0.2664157,
   0.2663047,
   0.2661938,
   0.266083,
   0.2659724,
   0.2658618,
   0.2657514,
   0.2656411,
   0.265531,
   0.2654209,
   0.265311,
   0.2652012,
   0.2650915,
   0.264982,
   0.2648725,
   0.2647632,
   0.2646541,
   0.264545,
   0.2644361,
   0.2643272,
   0.2642185,
   0.26411,
   0.2640015,
   0.2638932,
   0.263785,
   0.263677,
   0.263569,
   0.2634612,
   0.2633535,
   0.2632459,
   0.2631385,
   0.2630312,
   0.262924,
   0.2628169,
   0.26271,
   0.2626032,
   0.2624965,
   0.26239,
   0.2622835,
   0.2621772,
   0.2620711,
   0.261965,
   0.2618591,
   0.2617533,
   0.2616476,
   0.2615421,
   0.2614367,
   0.2613314,
   0.2612262,
   0.2611212,
   0.2610163,
   0.2609115,
   0.2608069,
   0.2607024,
   0.260598,
   0.2604937,
   0.2603896,
   0.2602856,
   0.2601817,
   0.260078,
   0.2599743,
   0.2598708,
   0.2597675,
   0.2596642,
   0.2595611,
   0.2594581,
   0.2593553,
   0.2592526,
   0.25915,
   0.2590475,
   0.2589452,
   0.2588429,
   0.2587409,
   0.2586389,
   0.2585371,
   0.2584354,
   0.2583338,
   0.2582323,
   0.258131,
   0.2580298,
   0.2579288,
   0.2578278,
   0.257727,
   0.2576264,
   0.2575258,
   0.2574254,
   0.2573251,
   0.2572249,
   0.2571249,
   0.2570249,
   0.2569252,
   0.2568255,
   0.256726,
   0.2566265,
   0.2565273,
   0.2564281,
   0.2563291,
   0.2562302,
   0.2561314,
   0.2560327,
   0.2559342,
   0.2558358,
   0.2557376,
   0.2556394,
   0.2555414,
   0.2554435,
   0.2553457,
   0.2552481,
   0.2551506,
   0.2550532,
   0.2549559,
   0.2548588,
   0.2547618,
   0.2546649,
   0.2545681,
   0.2544715,
   0.2543749,
   0.2542785,
   0.2541823,
   0.2540861,
   0.2539901,
   0.2538942,
   0.2537984,
   0.2537028,
   0.2536073,
   0.2535119,
   0.2534166,
   0.2533214,
   0.2532264,
   0.2531315,
   0.2530367,
   0.252942,
   0.2528475,
   0.2527531,
   0.2526588,
   0.2525646,
   0.2524706,
   0.2523766,
   0.2522828,
   0.2521891,
   0.2520956,
   0.2520021,
   0.2519088,
   0.2518156,
   0.2517225,
   0.2516296,
   0.2515367,
   0.251444,
   0.2513514,
   0.2512589,
   0.2511666,
   0.2510743,
   0.2509822,
   0.2508902,
   0.2507983,
   0.2507066,
   0.2506149,
   0.2505234,
   0.250432,
   0.2503407,
   0.2502495,
   0.2501585,
   0.2500676,
   0.2499768,
   0.2498861,
   0.2497955,
   0.249705,
   0.2496147,
   0.2495244,
   0.2494343,
   0.2493443,
   0.2492545,
   0.2491647,
   0.2490751,
   0.2489855,
   0.2488961,
   0.2488068,
   0.2487177,
   0.2486286,
   0.2485396,
   0.2484508,
   0.2483621,
   0.2482735,
   0.248185,
   0.2480966,
   0.2480084,
   0.2479202,
   0.2478322,
   0.2477442,
   0.2476564,
   0.2475688,
   0.2474812,
   0.2473937,
   0.2473064,
   0.2472191,
   0.247132,
   0.247045,
   0.2469581,
   0.2468713,
   0.2467846,
   0.246698,
   0.2466116,
   0.2465252,
   0.246439,
   0.2463529,
   0.2462668,
   0.2461809,
   0.2460952,
   0.2460095,
   0.2459239,
   0.2458384,
   0.2457531,
   0.2456678,
   0.2455827,
   0.2454977,
   0.2454128,
   0.245328,
   0.2452433,
   0.2451587,
   0.2450742,
   0.2449898,
   0.2449056,
   0.2448214,
   0.2447374,
   0.2446534,
   0.2445696,
   0.2444859,
   0.2444022,
   0.2443187,
   0.2442353,
   0.244152,
   0.2440688,
   0.2439857,
   0.2439028,
   0.2438199,
   0.2437371,
   0.2436544,
   0.2435719,
   0.2434894,
   0.2434071,
   0.2433248,
   0.2432427,
   0.2431606,
   0.2430787,
   0.2429969,
   0.2429152,
   0.2428335,
   0.242752,
   0.2426706,
   0.2425893,
   0.2425081,
   0.242427,
   0.242346,
   0.2422651,
   0.2421843,
   0.2421036,
   0.242023,
   0.2419425,
   0.2418621,
   0.2417818,
   0.2417016,
   0.2416215,
   0.2415415,
   0.2414616,
   0.2413818,
   0.2413021,
   0.2412225,
   0.2411431,
   0.2410637,
   0.2409844,
   0.2409052,
   0.2408261,
   0.2407471,
   0.2406682,
   0.2405894,
   0.2405107,
   0.2404321,
   0.2403536,
   0.2402752,
   0.2401969,
   0.2401187,
   0.2400406,
   0.2399626,
   0.2398847,
   0.2398068,
   0.2397291,
   0.2396515,
   0.239574,
   0.2394965,
   0.2394192,
   0.239342,
   0.2392648,
   0.2391878,
   0.2391108,
   0.239034,
   0.2389572,
   0.2388805,
   0.2388039,
   0.2387275,
   0.2386511,
   0.2385748,
   0.2384986,
   0.2384225,
   0.2383465,
   0.2382706,
   0.2381947,
   0.238119,
   0.2380434,
   0.2379678,
   0.2378924,
   0.237817,
   0.2377418,
   0.2376666,
   0.2375915,
   0.2375165,
   0.2374416,
   0.2373668,
   0.2372921,
   0.2372175,
   0.2371429,
   0.2370685,
   0.2369941,
   0.2369199,
   0.2368457,
   0.2367716,
   0.2366976,
   0.2366237,
   0.2365499,
   0.2364762,
   0.2364026,
   0.236329,
   0.2362556,
   0.2361822,
   0.2361089,
   0.2360357,
   0.2359626,
   0.2358896,
   0.2358167,
   0.2357439,
   0.2356711,
   0.2355985,
   0.2355259,
   0.2354534,
   0.235381,
   0.2353087,
   0.2352365,
   0.2351643,
   0.2350923,
   0.2350203,
   0.2349484,
   0.2348767,
   0.2348049,
   0.2347333,
   0.2346618,
   0.2345903,
   0.234519,
   0.2344477,
   0.2343765,
   0.2343054,
   0.2342344,
   0.2341634,
   0.2340926,
   0.2340218,
   0.2339511,
   0.2338805,
   0.23381,
   0.2337396,
   0.2336692,
   0.2335989,
   0.2335288,
   0.2334587,
   0.2333886,
   0.2333187,
   0.2332488,
   0.2331791,
   0.2331094,
   0.2330398,
   0.2329702,
   0.2329008,
   0.2328314,
   0.2327622,
   0.232693,
   0.2326238,
   0.2325548,
   0.2324858,
   0.232417,
   0.2323482,
   0.2322795,
   0.2322108,
   0.2321423,
   0.2320738,
   0.2320054,
   0.2319371,
   0.2318688,
   0.2318007,
   0.2317326,
   0.2316646,
   0.2315967,
   0.2315289,
   0.2314611,
   0.2313934,
   0.2313258,
   0.2312583,
   0.2311908,
   0.2311235,
   0.2310562,
   0.230989,
   0.2309218,
   0.2308548,
   0.2307878,
   0.2307209,
   0.2306541,
   0.2305873,
   0.2305206,
   0.230454,
   0.2303875,
   0.2303211,
   0.2302547,
   0.2301884,
   0.2301222,
   0.2300561,
   0.22999,
   0.229924,
   0.2298581,
   0.2297923,
   0.2297265,
   0.2296608,
   0.2295952,
   0.2295297,
   0.2294642,
   0.2293988,
   0.2293335,
   0.2292682,
   0.2292031,
   0.229138,
   0.229073,
   0.229008,
   0.2289431,
   0.2288784,
   0.2288136,
   0.228749,
   0.2286844,
   0.2286199,
   0.2285555,
   0.2284911,
   0.2284268,
   0.2283626,
   0.2282984,
   0.2282344,
   0.2281704,
   0.2281064,
   0.2280426,
   0.2279788,
   0.2279151,
   0.2278514,
   0.2277879,
   0.2277244,
   0.227661,
   0.2275976,
   0.2275343,
   0.2274711,
   0.2274079,
   0.2273449,
   0.2272819,
   0.2272189,
   0.2271561,
   0.2270933,
   0.2270305,
   0.2269679,
   0.2269053,
   0.2268428,
   0.2267803,
   0.2267179,
   0.2266556,
   0.2265934,
   0.2265312,
   0.2264691,
   0.2264071,
   0.2263451,
   0.2262832,
   0.2262214,
   0.2261596,
   0.2260979,
   0.2260363,
   0.2259747,
   0.2259132,
   0.2258518,
   0.2257904,
   0.2257292,
   0.2256679,
   0.2256068,
   0.2255457,
   0.2254847,
   0.2254237,
   0.2253628,
   0.225302,
   0.2252412,
   0.2251805,
   0.2251199,
   0.2250593,
   0.2249989,
   0.2249384,
   0.2248781,
   0.2248178,
   0.2247575,
   0.2246974,
   0.2246373,
   0.2245772,
   0.2245172,
   0.2244573,
   0.2243975,
   0.2243377,
   0.224278,
   0.2242183,
   0.2241588,
   0.2240992,
   0.2240398,
   0.2239804,
   0.223921,
   0.2238618,
   0.2238026,
   0.2237434,
   0.2236844,
   0.2236253,
   0.2235664,
   0.2235075,
   0.2234487,
   0.2233899,
   0.2233312,
   0.2232726,
   0.223214,
   0.2231555,
   0.223097,
   0.2230386,
   0.2229803,
   0.222922,
   0.2228638,
   0.2228057,
   0.2227476,
   0.2226896,
   0.2226316,
   0.2225737,
   0.2225159,
   0.2224581,
   0.2224004,
   0.2223428,
   0.2222852,
   0.2222276,
   0.2221702,
   0.2221127,
   0.2220554,
   0.2219981,
   0.2219409,
   0.2218837,
   0.2218266,
   0.2217695,
   0.2217125,
   0.2216556,
   0.2215987,
   0.2215419,
   0.2214852,
   0.2214285,
   0.2213718,
   0.2213153,
   0.2212587,
   0.2212023,
   0.2211459,
   0.2210895,
   0.2210332,
   0.220977,
   0.2209208,
   0.2208647,
   0.2208087,
   0.2207527,
   0.2206967,
   0.2206409,
   0.220585,
   0.2205293,
   0.2204736,
   0.2204179,
   0.2203623,
   0.2203068,
   0.2202513,
   0.2201959,
   0.2201405,
   0.2200852,
   0.22003,
   0.2199748,
   0.2199196,
   0.2198646,
   0.2198095,
   0.2197546,
   0.2196997,
   0.2196448,
   0.21959,
   0.2195353,
   0.2194806,
   0.2194259,
   0.2193714,
   0.2193168,
   0.2192624,
   0.219208,
   0.2191536,
   0.2190993,
   0.219045,
   0.2189908,
   0.2189367,
   0.2188826,
   0.2188286};
   Double_t f_fsfd_hadpi_13tev_errorband_fex1009[1000] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t f_fsfd_hadpi_13tev_errorband_fey1009[1000] = {
   0.008038916,
   0.008038926,
   0.008038955,
   0.008039003,
   0.008039071,
   0.008039158,
   0.008039263,
   0.008039388,
   0.008039531,
   0.008039692,
   0.008039871,
   0.008040068,
   0.008040282,
   0.008040512,
   0.008040759,
   0.008041022,
   0.008041301,
   0.008041594,
   0.008041901,
   0.008042222,
   0.008042557,
   0.008042903,
   0.008043262,
   0.008043632,
   0.008044012,
   0.008044402,
   0.0080448,
   0.008045207,
   0.008045622,
   0.008046043,
   0.00804647,
   0.008046902,
   0.008047338,
   0.008047778,
   0.00804822,
   0.008048664,
   0.008049109,
   0.008049554,
   0.008049998,
   0.00805044,
   0.00805088,
   0.008051316,
   0.008051749,
   0.008052176,
   0.008052597,
   0.008053011,
   0.008053417,
   0.008053816,
   0.008054204,
   0.008054583,
   0.008054951,
   0.008055307,
   0.008055651,
   0.008055982,
   0.008056298,
   0.0080566,
   0.008056887,
   0.008057157,
   0.008057411,
   0.008057647,
   0.008057865,
   0.008058064,
   0.008058244,
   0.008058403,
   0.008058542,
   0.00805866,
   0.008058756,
   0.00805883,
   0.008058881,
   0.008058909,
   0.008058913,
   0.008058893,
   0.008058847,
   0.008058777,
   0.008058682,
   0.00805856,
   0.008058412,
   0.008058238,
   0.008058036,
   0.008057808,
   0.008057551,
   0.008057267,
   0.008056955,
   0.008056614,
   0.008056245,
   0.008055847,
   0.00805542,
   0.008054964,
   0.008054478,
   0.008053963,
   0.008053418,
   0.008052844,
   0.00805224,
   0.008051606,
   0.008050941,
   0.008050247,
   0.008049523,
   0.008048769,
   0.008047984,
   0.00804717,
   0.008046325,
   0.00804545,
   0.008044545,
   0.00804361,
   0.008042645,
   0.00804165,
   0.008040625,
   0.00803957,
   0.008038486,
   0.008037372,
   0.008036229,
   0.008035056,
   0.008033854,
   0.008032623,
   0.008031362,
   0.008030073,
   0.008028756,
   0.00802741,
   0.008026035,
   0.008024632,
   0.008023202,
   0.008021743,
   0.008020257,
   0.008018744,
   0.008017203,
   0.008015635,
   0.008014041,
   0.008012419,
   0.008010772,
   0.008009098,
   0.008007399,
   0.008005673,
   0.008003922,
   0.008002146,
   0.008000345,
   0.00799852,
   0.007996669,
   0.007994795,
   0.007992896,
   0.007990973,
   0.007989027,
   0.007987058,
   0.007985066,
   0.00798305,
   0.007981013,
   0.007978952,
   0.00797687,
   0.007974766,
   0.007972641,
   0.007970494,
   0.007968326,
   0.007966138,
   0.007963929,
   0.007961699,
   0.00795945,
   0.007957181,
   0.007954892,
   0.007952584,
   0.007950257,
   0.007947911,
   0.007945547,
   0.007943164,
   0.007940764,
   0.007938346,
   0.00793591,
   0.007933457,
   0.007930987,
   0.0079285,
   0.007925996,
   0.007923476,
   0.00792094,
   0.007918389,
   0.007915821,
   0.007913239,
   0.007910641,
   0.007908028,
   0.007905401,
   0.007902759,
   0.007900103,
   0.007897433,
   0.007894749,
   0.007892052,
   0.007889341,
   0.007886617,
   0.00788388,
   0.007881131,
   0.007878369,
   0.007875595,
   0.007872809,
   0.007870011,
   0.007867201,
   0.00786438,
   0.007861548,
   0.007858704,
   0.00785585,
   0.007852985,
   0.00785011,
   0.007847224,
   0.007844329,
   0.007841423,
   0.007838508,
   0.007835583,
   0.007832649,
   0.007829706,
   0.007826753,
   0.007823792,
   0.007820823,
   0.007817845,
   0.007814858,
   0.007811864,
   0.007808861,
   0.007805851,
   0.007802833,
   0.007799808,
   0.007796775,
   0.007793735,
   0.007790689,
   0.007787635,
   0.007784575,
   0.007781508,
   0.007778435,
   0.007775355,
   0.00777227,
   0.007769178,
   0.007766081,
   0.007762978,
   0.00775987,
   0.007756756,
   0.007753637,
   0.007750512,
   0.007747383,
   0.007744249,
   0.00774111,
   0.007737967,
   0.007734819,
   0.007731667,
   0.00772851,
   0.007725349,
   0.007722185,
   0.007719016,
   0.007715844,
   0.007712668,
   0.007709488,
   0.007706306,
   0.007703119,
   0.00769993,
   0.007696737,
   0.007693542,
   0.007690343,
   0.007687142,
   0.007683938,
   0.007680732,
   0.007677523,
   0.007674311,
   0.007671098,
   0.007667882,
   0.007664664,
   0.007661444,
   0.007658222,
   0.007654998,
   0.007651772,
   0.007648545,
   0.007645316,
   0.007642086,
   0.007638855,
   0.007635622,
   0.007632387,
   0.007629152,
   0.007625916,
   0.007622678,
   0.00761944,
   0.0076162,
   0.00761296,
   0.00760972,
   0.007606478,
   0.007603236,
   0.007599994,
   0.007596751,
   0.007593508,
   0.007590265,
   0.007587021,
   0.007583777,
   0.007580533,
   0.007577289,
   0.007574045,
   0.007570801,
   0.007567558,
   0.007564314,
   0.007561071,
   0.007557829,
   0.007554586,
   0.007551344,
   0.007548103,
   0.007544862,
   0.007541622,
   0.007538382,
   0.007535143,
   0.007531905,
   0.007528668,
   0.007525432,
   0.007522196,
   0.007518962,
   0.007515729,
   0.007512496,
   0.007509265,
   0.007506035,
   0.007502806,
   0.007499579,
   0.007496352,
   0.007493127,
   0.007489904,
   0.007486682,
   0.007483461,
   0.007480242,
   0.007477024,
   0.007473808,
   0.007470594,
   0.007467381,
   0.00746417,
   0.007460961,
   0.007457753,
   0.007454548,
   0.007451344,
   0.007448142,
   0.007444942,
   0.007441743,
   0.007438547,
   0.007435353,
   0.007432161,
   0.007428971,
   0.007425783,
   0.007422597,
   0.007419414,
   0.007416232,
   0.007413053,
   0.007409876,
   0.007406701,
   0.007403529,
   0.007400359,
   0.007397191,
   0.007394026,
   0.007390863,
   0.007387702,
   0.007384544,
   0.007381389,
   0.007378236,
   0.007375085,
   0.007371937,
   0.007368792,
   0.007365649,
   0.007362509,
   0.007359371,
   0.007356236,
   0.007353104,
   0.007349975,
   0.007346848,
   0.007343724,
   0.007340603,
   0.007337484,
   0.007334368,
   0.007331256,
   0.007328145,
   0.007325038,
   0.007321934,
   0.007318832,
   0.007315734,
   0.007312638,
   0.007309546,
   0.007306456,
   0.007303369,
   0.007300285,
   0.007297204,
   0.007294127,
   0.007291052,
   0.00728798,
   0.007284911,
   0.007281846,
   0.007278783,
   0.007275723,
   0.007272667,
   0.007269614,
   0.007266564,
   0.007263517,
   0.007260473,
   0.007257432,
   0.007254394,
   0.00725136,
   0.007248329,
   0.007245301,
   0.007242276,
   0.007239254,
   0.007236236,
   0.007233221,
   0.007230209,
   0.0072272,
   0.007224195,
   0.007221193,
   0.007218194,
   0.007215198,
   0.007212206,
   0.007209217,
   0.007206231,
   0.007203249,
   0.00720027,
   0.007197294,
   0.007194322,
   0.007191353,
   0.007188387,
   0.007185425,
   0.007182466,
   0.007179511,
   0.007176558,
   0.00717361,
   0.007170664,
   0.007167722,
   0.007164783,
   0.007161848,
   0.007158916,
   0.007155988,
   0.007153063,
   0.007150141,
   0.007147223,
   0.007144308,
   0.007141397,
   0.007138489,
   0.007135584,
   0.007132683,
   0.007129786,
   0.007126891,
   0.007124001,
   0.007121113,
   0.007118229,
   0.007115349,
   0.007112472,
   0.007109598,
   0.007106728,
   0.007103862,
   0.007100999,
   0.007098139,
   0.007095283,
   0.00709243,
   0.007089581,
   0.007086735,
   0.007083893,
   0.007081054,
   0.007078219,
   0.007075387,
   0.007072558,
   0.007069733,
   0.007066912,
   0.007064094,
   0.007061279,
   0.007058468,
   0.007055661,
   0.007052857,
   0.007050056,
   0.007047259,
   0.007044465,
   0.007041675,
   0.007038889,
   0.007036105,
   0.007033326,
   0.007030549,
   0.007027776,
   0.007025007,
   0.007022241,
   0.007019479,
   0.00701672,
   0.007013965,
   0.007011213,
   0.007008464,
   0.007005719,
   0.007002978,
   0.00700024,
   0.006997505,
   0.006994774,
   0.006992046,
   0.006989322,
   0.006986601,
   0.006983884,
   0.00698117,
   0.006978459,
   0.006975752,
   0.006973049,
   0.006970349,
   0.006967652,
   0.006964959,
   0.006962269,
   0.006959583,
   0.0069569,
   0.00695422,
   0.006951544,
   0.006948872,
   0.006946202,
   0.006943537,
   0.006940874,
   0.006938215,
   0.00693556,
   0.006932908,
   0.006930259,
   0.006927614,
   0.006924972,
   0.006922333,
   0.006919698,
   0.006917067,
   0.006914438,
   0.006911813,
   0.006909192,
   0.006906574,
   0.006903959,
   0.006901347,
   0.006898739,
   0.006896135,
   0.006893533,
   0.006890935,
   0.006888341,
   0.00688575,
   0.006883162,
   0.006880577,
   0.006877996,
   0.006875418,
   0.006872844,
   0.006870272,
   0.006867705,
   0.00686514,
   0.006862579,
   0.006860021,
   0.006857466,
   0.006854915,
   0.006852367,
   0.006849822,
   0.006847281,
   0.006844743,
   0.006842208,
   0.006839677,
   0.006837149,
   0.006834624,
   0.006832102,
   0.006829584,
   0.006827068,
   0.006824557,
   0.006822048,
   0.006819543,
   0.006817041,
   0.006814542,
   0.006812046,
   0.006809554,
   0.006807065,
   0.006804579,
   0.006802096,
   0.006799616,
   0.00679714,
   0.006794667,
   0.006792197,
   0.006789731,
   0.006787267,
   0.006784807,
   0.00678235,
   0.006779896,
   0.006777445,
   0.006774998,
   0.006772554,
   0.006770112,
   0.006767674,
   0.00676524,
   0.006762808,
   0.006760379,
   0.006757954,
   0.006755532,
   0.006753113,
   0.006750697,
   0.006748284,
   0.006745874,
   0.006743467,
   0.006741064,
   0.006738663,
   0.006736266,
   0.006733872,
   0.006731481,
   0.006729093,
   0.006726708,
   0.006724326,
   0.006721947,
   0.006719571,
   0.006717199,
   0.006714829,
   0.006712463,
   0.006710099,
   0.006707739,
   0.006705381,
   0.006703027,
   0.006700676,
   0.006698327,
   0.006695982,
   0.00669364,
   0.006691301,
   0.006688964,
   0.006686631,
   0.006684301,
   0.006681974,
   0.006679649,
   0.006677328,
   0.00667501,
   0.006672695,
   0.006670382,
   0.006668073,
   0.006665766,
   0.006663463,
   0.006661163,
   0.006658865,
   0.00665657,
   0.006654279,
   0.00665199,
   0.006649704,
   0.006647421,
   0.006645141,
   0.006642864,
   0.00664059,
   0.006638319,
   0.00663605,
   0.006633785,
   0.006631522,
   0.006629263,
   0.006627006,
   0.006624752,
   0.006622501,
   0.006620253,
   0.006618008,
   0.006615765,
   0.006613525,
   0.006611289,
   0.006609055,
   0.006606824,
   0.006604595,
   0.00660237,
   0.006600147,
   0.006597927,
   0.00659571,
   0.006593496,
   0.006591285,
   0.006589076,
   0.006586871,
   0.006584668,
   0.006582467,
   0.00658027,
   0.006578075,
   0.006575883,
   0.006573694,
   0.006571508,
   0.006569324,
   0.006567143,
   0.006564965,
   0.00656279,
   0.006560617,
   0.006558447,
   0.00655628,
   0.006554116,
   0.006551954,
   0.006549795,
   0.006547638,
   0.006545485,
   0.006543334,
   0.006541186,
   0.00653904,
   0.006536897,
   0.006534757,
   0.006532619,
   0.006530485,
   0.006528352,
   0.006526223,
   0.006524096,
   0.006521972,
   0.00651985,
   0.006517731,
   0.006515615,
   0.006513501,
   0.00651139,
   0.006509282,
   0.006507176,
   0.006505073,
   0.006502972,
   0.006500874,
   0.006498779,
   0.006496686,
   0.006494596,
   0.006492508,
   0.006490423,
   0.006488341,
   0.006486261,
   0.006484184,
   0.006482109,
   0.006480037,
   0.006477967,
   0.0064759,
   0.006473836,
   0.006471774,
   0.006469714,
   0.006467657,
   0.006465603,
   0.006463551,
   0.006461502,
   0.006459455,
   0.006457411,
   0.006455369,
   0.006453329,
   0.006451292,
   0.006449258,
   0.006447226,
   0.006445197,
   0.00644317,
   0.006441146,
   0.006439124,
   0.006437104,
   0.006435087,
   0.006433072,
   0.00643106,
   0.006429051,
   0.006427043,
   0.006425038,
   0.006423036,
   0.006421036,
   0.006419039,
   0.006417043,
   0.006415051,
   0.00641306,
   0.006411073,
   0.006409087,
   0.006407104,
   0.006405123,
   0.006403145,
   0.006401169,
   0.006399196,
   0.006397224,
   0.006395256,
   0.006393289,
   0.006391325,
   0.006389363,
   0.006387404,
   0.006385447,
   0.006383492,
   0.00638154,
   0.00637959,
   0.006377643,
   0.006375697,
   0.006373754,
   0.006371814,
   0.006369875,
   0.006367939,
   0.006366005,
   0.006364074,
   0.006362145,
   0.006360218,
   0.006358294,
   0.006356371,
   0.006354451,
   0.006352534,
   0.006350618,
   0.006348705,
   0.006346794,
   0.006344886,
   0.006342979,
   0.006341075,
   0.006339173,
   0.006337274,
   0.006335376,
   0.006333481,
   0.006331588,
   0.006329698,
   0.006327809,
   0.006325923,
   0.006324039,
   0.006322157,
   0.006320278,
   0.0063184,
   0.006316525,
   0.006314652,
   0.006312781,
   0.006310913,
   0.006309046,
   0.006307182,
   0.00630532,
   0.00630346,
   0.006301603,
   0.006299747,
   0.006297894,
   0.006296042,
   0.006294193,
   0.006292346,
   0.006290502,
   0.006288659,
   0.006286819,
   0.00628498,
   0.006283144,
   0.00628131,
   0.006279478,
   0.006277648,
   0.00627582,
   0.006273995,
   0.006272171,
   0.00627035,
   0.006268531,
   0.006266713,
   0.006264898,
   0.006263085,
   0.006261274,
   0.006259465,
   0.006257659,
   0.006255854,
   0.006254051,
   0.006252251,
   0.006250452,
   0.006248656,
   0.006246861,
   0.006245069,
   0.006243279,
   0.00624149,
   0.006239704,
   0.00623792,
   0.006236138,
   0.006234358,
   0.00623258,
   0.006230804,
   0.00622903,
   0.006227258,
   0.006225488,
   0.00622372,
   0.006221954,
   0.00622019,
   0.006218428,
   0.006216668,
   0.006214909,
   0.006213153,
   0.006211399,
   0.006209647,
   0.006207897,
   0.006206149,
   0.006204403,
   0.006202659,
   0.006200916,
   0.006199176,
   0.006197438,
   0.006195701,
   0.006193967,
   0.006192235,
   0.006190504,
   0.006188775,
   0.006187049,
   0.006185324,
   0.006183601,
   0.00618188,
   0.006180161,
   0.006178444,
   0.006176729,
   0.006175016,
   0.006173305,
   0.006171595,
   0.006169888,
   0.006168182,
   0.006166478,
   0.006164776,
   0.006163076,
   0.006161378,
   0.006159682,
   0.006157988,
   0.006156295,
   0.006154605,
   0.006152916,
   0.006151229,
   0.006149544,
   0.006147861,
   0.00614618,
   0.0061445,
   0.006142823,
   0.006141147,
   0.006139473,
   0.006137801,
   0.006136131,
   0.006134462,
   0.006132796,
   0.006131131,
   0.006129468,
   0.006127807,
   0.006126148,
   0.00612449,
   0.006122834,
   0.00612118,
   0.006119528,
   0.006117878,
   0.00611623,
   0.006114583,
   0.006112938,
   0.006111295,
   0.006109653,
   0.006108014,
   0.006106376,
   0.00610474,
   0.006103106,
   0.006101473,
   0.006099842,
   0.006098214,
   0.006096586,
   0.006094961,
   0.006093337,
   0.006091715,
   0.006090095,
   0.006088476,
   0.00608686,
   0.006085245,
   0.006083631,
   0.00608202,
   0.00608041,
   0.006078802,
   0.006077196,
   0.006075591,
   0.006073988,
   0.006072387,
   0.006070787,
   0.006069189,
   0.006067593,
   0.006065999,
   0.006064406,
   0.006062815,
   0.006061226,
   0.006059638,
   0.006058052,
   0.006056468,
   0.006054885,
   0.006053305,
   0.006051725,
   0.006050148,
   0.006048572,
   0.006046998,
   0.006045425,
   0.006043854,
   0.006042285,
   0.006040717,
   0.006039151,
   0.006037587,
   0.006036024,
   0.006034463,
   0.006032904,
   0.006031346,
   0.00602979,
   0.006028235,
   0.006026683,
   0.006025131,
   0.006023582,
   0.006022034,
   0.006020487,
   0.006018943,
   0.006017399,
   0.006015858,
   0.006014318,
   0.00601278,
   0.006011243,
   0.006009708,
   0.006008174,
   0.006006642,
   0.006005112,
   0.006003583,
   0.006002056,
   0.00600053,
   0.005999006,
   0.005997484,
   0.005995963,
   0.005994443,
   0.005992926,
   0.005991409,
   0.005989895,
   0.005988382,
   0.00598687,
   0.00598536,
   0.005983852,
   0.005982345,
   0.00598084,
   0.005979336,
   0.005977834,
   0.005976333,
   0.005974834,
   0.005973336,
   0.00597184,
   0.005970346,
   0.005968853,
   0.005967361,
   0.005965871,
   0.005964383,
   0.005962896,
   0.00596141,
   0.005959926,
   0.005958444,
   0.005956963,
   0.005955483,
   0.005954005,
   0.005952529,
   0.005951054,
   0.005949581,
   0.005948109,
   0.005946638,
   0.005945169,
   0.005943702};
   TGraphErrors *gre = new TGraphErrors(1000,f_fsfd_hadpi_13tev_errorband_fx1009,f_fsfd_hadpi_13tev_errorband_fy1009,f_fsfd_hadpi_13tev_errorband_fex1009,f_fsfd_hadpi_13tev_errorband_fey1009);
   gre->SetName("f_fsfd_hadpi_13tev_errorband");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9999");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_f_fsfd_hadpi_13tev_errorband1009 = new TH1F("Graph_f_fsfd_hadpi_13tev_errorband1009","Graph",1000,0,49.4505);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetMinimum(0.2036971);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetMaximum(0.3139508);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetDirectory(0);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetStats(0);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetLineWidth(2);
   Graph_f_fsfd_hadpi_13tev_errorband1009->SetMarkerStyle(20);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetNdivisions(505);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetXaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetLabelOffset(0.01);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetLabelSize(0.07);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetTitleSize(0.1);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetTitleOffset(0.8);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetYaxis()->SetTitleFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetLabelFont(132);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetLabelSize(0.06);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetTitleSize(0.072);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetTitleOffset(1.2);
   Graph_f_fsfd_hadpi_13tev_errorband1009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_f_fsfd_hadpi_13tev_errorband1009);
   
   gre->Draw("3l");
   
   TF1 *f_fsfd_hadpi_13tev14 = new TF1("f_fsfd_hadpi_13tev","[6]*[5]*[0]*(([1]     -1 )*([1]     - 2) * ( pow( 1 + (sqrt(x*x + 5.3667 * 5.3667  ) - 5.3667 )  / (     [2] *     [1] ) , -     [1] )  ) / (     [1] *     [2] * (    [1]*    [2] +  5.3667 *(    [1]-2 ) )) ) / (([3]*[1] -1 )*([3]*[1] - 2) * ( pow( 1 + (sqrt(x*x + 5.27934*5.27934  ) - 5.27934)  / ( [4]*[2] * [3]*[1] ) , - [3]*[1] )  ) / ( [3]*[1] * [4]*[2] * ([3]*[1]*[4]*[2] +  5.27934*([3]*[1]-2 ) )) ) ",1e-06,45, TF1::EAddToList::kDefault);
   f_fsfd_hadpi_13tev14->SetFillColor(1);
   f_fsfd_hadpi_13tev14->SetFillStyle(0);
   f_fsfd_hadpi_13tev14->SetMarkerStyle(20);

   ci = TColor::GetColor("#cc0000");
   f_fsfd_hadpi_13tev14->SetLineColor(ci);
   f_fsfd_hadpi_13tev14->SetLineWidth(2);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetNdivisions(505);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetLabelFont(132);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_13tev14->GetXaxis()->SetTitleFont(132);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetLabelFont(132);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetLabelOffset(0.01);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetLabelSize(0.07);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetTitleSize(0.1);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetTitleOffset(0.8);
   f_fsfd_hadpi_13tev14->GetYaxis()->SetTitleFont(132);
   f_fsfd_hadpi_13tev14->SetParameter(0,0.21);
   f_fsfd_hadpi_13tev14->SetParError(0,0.02018971);
   f_fsfd_hadpi_13tev14->SetParLimits(0,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(1,3.068657);
   f_fsfd_hadpi_13tev14->SetParError(1,0.1447843);
   f_fsfd_hadpi_13tev14->SetParLimits(1,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(2,2.586389);
   f_fsfd_hadpi_13tev14->SetParError(2,0.2541788);
   f_fsfd_hadpi_13tev14->SetParLimits(2,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(3,0.9);
   f_fsfd_hadpi_13tev14->SetParError(3,0);
   f_fsfd_hadpi_13tev14->SetParLimits(3,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(4,1);
   f_fsfd_hadpi_13tev14->SetParError(4,0);
   f_fsfd_hadpi_13tev14->SetParLimits(4,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(5,1.069496);
   f_fsfd_hadpi_13tev14->SetParError(5,0.03344636);
   f_fsfd_hadpi_13tev14->SetParLimits(5,0,0);
   f_fsfd_hadpi_13tev14->SetParameter(6,1.08854);
   f_fsfd_hadpi_13tev14->SetParError(6,0.0343933);
   f_fsfd_hadpi_13tev14->SetParLimits(6,0,0);
   f_fsfd_hadpi_13tev14->Draw("SAME");
   
   Double_t Graph0_fx3019[1] = {
   5.1};
   Double_t Graph0_fy3019[1] = {
   0.2909791};
   Double_t Graph0_felx3019[1] = {
   2.8};
   Double_t Graph0_fely3019[1] = {
   0.004701701};
   Double_t Graph0_fehx3019[1] = {
   2.8};
   Double_t Graph0_fehy3019[1] = {
   0.004701701};
   grae = new TGraphAsymmErrors(1,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph030183019 = new TH1F("Graph_Graph_Graph030183019","Graph",100,0,45);
   Graph_Graph_Graph030183019->SetMinimum(0.2);
   Graph_Graph_Graph030183019->SetMaximum(0.36);
   Graph_Graph_Graph030183019->SetDirectory(0);
   Graph_Graph_Graph030183019->SetStats(0);
   Graph_Graph_Graph030183019->SetLineWidth(2);
   Graph_Graph_Graph030183019->SetMarkerStyle(20);
   Graph_Graph_Graph030183019->GetXaxis()->SetTitle("#it{p}_{T} [GeV/c]");
   Graph_Graph_Graph030183019->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph030183019->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph030183019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030183019->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030183019->GetXaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030183019->GetXaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030183019->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph030183019->GetYaxis()->SetTitle("#it{r}_{AF} #it{r}_{E} #it{f_{#kern[-1.9]{s}}#scale[0.5]{ }#kern[0.3]{#scale[1.2]{/}}#kern[0.0]{f_{#kern[-1.2]{d}}}}");
   Graph_Graph_Graph030183019->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph030183019->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph030183019->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph030183019->GetYaxis()->SetTitleSize(0.1);
   Graph_Graph_Graph030183019->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph_Graph030183019->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph030183019->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph030183019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph030183019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph030183019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph030183019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph030183019);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.2,0.72,0.8,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B}#scale[0.5]{ }#rightarrow#scale[0.5]{ }#it{D#scale[0.2]{ }#pi}","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("f_fsfd_hadpi_13tev","Fit ","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.77,0.85,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.12);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.775,0.75,"2 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.775,0.67,"13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c_p_rhad1213->Modified();
   c_p_rhad1213->cd();
   c_p_rhad1213->SetSelected(c_p_rhad1213);
}

